Small Cosmological Constants in String Theory

We construct supersymmetric $\mathrm{AdS}_4$ vacua of type IIB string theory in compactifications on orientifolds of Calabi-Yau threefold hypersurfaces. We first find explicit orientifolds and quantized fluxes for which the superpotential takes the form proposed by Kachru, Kallosh, Linde, and Trivedi. Given very mild assumptions on the numerical values of the Pfaffians, these compactifications admit vacua in which all moduli are stabilized at weak string coupling. By computing high-degree Gopakumar-Vafa invariants we give strong evidence that the $\alpha'$ expansion is likewise well-controlled. We find extremely small cosmological constants, with magnitude $ < 10^{-123}$ in Planck units. The compactifications are large, but not exponentially so, and hence these vacua manifest hierarchical scale-separation, with the AdS length exceeding the Kaluza-Klein length by a factor of a googol.

==> anc/paper_data/4-214-647/K_vec.dat <==
-3,-5,8,6


==> anc/paper_data/4-214-647/M_vec.dat <==
10,11,-11,-5


==> anc/paper_data/4-214-647/W_0.dat <==
2.30012e-90


==> anc/paper_data/4-214-647/basis.dat <==
1,2,3,4,5,6,7,11,12,13,14,15,16,18,19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52,53,54,55,56,57,58,59,60,61,62,63,64,65,66,67,68,69,70,71,72,73,74,75,76,77,78,79,80,81,82,83,84,85,86,87,88,89,90,91,92,93,94,95,96,97,98,99,100,101,102,103,104,105,106,107,108,109,110,111,112,113,114,115,116,117,118,119,120,121,122,123,124,125,126,127,128,129,130,131,132,133,134,135,136,137,138,139,140,141,142,143,144,145,146,147,148,149,150,151,152,153,154,155,156,157,158,159,160,161,162,163,164,165,166,167,168,169,170,171,172,173,174,175,176,177,178,179,180,181,182,183,184,185,186,187,188,189,190,191,192,193,194,195,196,197,198,199,200,201,202,203,204,205,206,207,208,209,210,211,212,213,214,215,216,217,218


==> anc/paper_data/4-214-647/c_tau.dat <==
3.34109


==> anc/paper_data/4-214-647/corrected_cy_vol.dat <==
4711.432499235554


==> anc/paper_data/4-214-647/corrected_heights.dat <==
0.0,0.0,0.0,333.07042518822544,262.71311970056445,-107.17891269527739,22.951378942752232,-137.72271323917153,323.18563489666695,290.2224539686524,313.7451847850556,247.8283793630454,305.6107445427475,206.852215499698,297.8161199514946,166.29786385435727,291.18118224915827,221.67658884908934,127.25398564138875,284.85547609289205,88.75557051716903,279.6422040495459,52.3610229860136,166.42911459907467,274.72179996383073,16.734612795001134,270.85737288791177,-16.480217540064263,267.28246239800285,110.50612863205984,-48.60621035590594,264.8256375516833,-78.29862744858474,219.66333130489187,174.6232876200523,-71.743919841163,-114.84987263654908,131.2486296292757,-53.66351557433104,177.11515982462387,86.8471898525225,-36.141622955527986,-121.83931693676338,136.4466007574899,-127.09566207447506,96.47855405799743,0.0,-46.494219261767284,-131.83772550887886,11.422574260284431,-68.96312636438991,59.14480600754622,11.422574259643254,-92.2313965597765,-135.01630220346382,-8.579304485310294,-38.66000891529278,-65.24458224294288,-90.93517180297131,-114.60685782313655,279.2475418769183,269.5459564449899,236.50633697560795,260.87645147033646,225.91316734907628,194.67825774905086,253.05482224748354,217.100673088055,183.7838100784763,153.86057640183995,246.19107689670136,211.81090098003676,208.82414818301976,178.87154944191514,174.33124332906405,142.07765598181436,114.04828548842488,240.0579396400741,203.2066240234312,202.11559831742488,166.00443939800843,137.44060090364812,132.3456053477368,101.87765131223591,75.4235158812785,234.78274322512627,195.71401417628766,195.8400117626157,159.17284622872083,123.52277992962144,97.39427247899528,91.06812036072165,62.3698873230048,38.74119973320013,156.70577321638268,123.76132552771321,230.21972075420845,189.3052312142085,190.93066622890865,153.26073833467032,116.99709356547126,82.00952993149824,58.806754538021686,50.70372615746336,25.56003639355886,3.649191055921176,148.71883535265064,83.00483892065402,226.43240620352185,184.14193179026094,186.40613949933874,148.43658313605076,111.17178493017052,75.61787694337801,40.698342788314044,22.63404246560648,12.67149573811958,-9.142392736916737,-29.026155513105184,142.22907179142564,44.272062318689926,223.3785092832159,179.9753723862014,183.1336297245058,144.4977508367871,101.42610229315041,107.01263372773197,68.57034295674053,70.74321135796023,35.16408598902774,0.0,-11.278542690060537,-20.061586109039148,-39.872226305163025,-59.331258390016856,137.15397916398368,8.282132876169692,221.09964569018908,176.76078299143404,180.21079464723186,141.38345514833807,94.18113251881144,103.29784049714729,67.04574424646627,29.07751382580137,31.28786315285491,-1.806126813267285,-27.62578589570526,-42.677470189713716,-48.5229158639736,-68.86705712617197,-88.14441651909755,133.44785770564005,55.01158478090838,-24.38720518080878,178.49178976915698,139.0408016850311,89.78497054472324,100.83119209213856,64.35199829485894,28.96877885864171,-5.744941469463279,-3.4763984725127197,-31.064531557292,-54.53196163562463,-75.55236494264655,-95.65250329101988,130.98815603497127,137.40999867145825,98.66222518275053,62.29790758914851,26.881057939315117,-4.980961993088362,-33.815927307037,-58.305789001612375,-79.30219079660182,-81.20548356385956,-101.81284870130213,88.44079913121966,43.22739039342798,-18.337901605654668,-61.04480432315164,88.43960226403729,97.45283711451897,43.20992644838042,60.776502909104245,25.484725409683463,-6.28424629246659,-42.71608837567187,-35.52976142721946,-61.14882183667533,-85.15269865001807,-84.80578268553683,-106.72561972416729,48.16120354712199,-0.021095939313602645,-23.47210147957315,-66.05797828577236,48.16119986262473,59.73014819943894,24.235974381629664,-23.520542416118843,-7.347973871690471,-37.058681802943255,-63.11531040710407,-89.43186359627958,-87.89622102985106,-110.33062272060377,-19.38769013420356,-45.56977923759658,23.534929827452626,-19.387743820178937,-8.129429494050873,-45.58374092161755,-37.93774923443689,-69.42063163168778,-64.46933874391749,-89.59635085440888,-113.0419959913303


==> anc/paper_data/4-214-647/corrected_kahler_param.dat <==
0.22240346928856525,7.038930387425921,0.44434017994711894,43.37243603162278,69.03857477195561,58.03248151156549,95.13747489772959,0.00955643401891848,1.3060098693033524,1.437023610297274,2.9518353896618237,3.2863030045826918,5.757347798936735,6.646055831239892,8.872091754281882,10.551271746645853,13.099269822547058,16.560355255116974,3.635537288648436,17.61931584844342,23.337576103730044,23.195338884135708,32.52637680829048,29.06087850583799,-0.22096405784054696,42.80401503207486,36.04450377113017,55.51522897902123,42.72627867557594,28.470299663854064,45.80853962675491,70.808064942295,25.097752988517698,37.96469335299793,42.581738234933255,13.88189760906755,22.745808513075076,73.25907075369196,44.31681020742599,77.44317572759246,46.75239454755956,11.841969835796931,31.274112430059063,82.14156240479952,32.48259073840387,50.98643289777311,51.822277536733964,34.884110461948865,63.08286335458632,88.40343582182595,59.46497901151815,62.347455509550855,68.72606310991523,75.99865447790035,85.29014938574892,-1.5344619801227282,-1.7955973004397947,-1.872035841807019,-1.0246521634818464,-3.0247553567274963,-1.2964840287385186,0.5941687252766314,-2.3967995061375404,-2.7504815877016426,0.2894656636763102,3.17087348610562,-0.42523775744115255,-1.2328742995614448,-0.40140836754829934,-2.7625982255028703,-2.0530046447374843,2.8808057898875177,6.478186341089895,0.4109353975646286,1.499025946455049,-1.6489520449467818,0.5712741338106184,-2.344605167203781,0.15062172530952012,6.659667222367034,10.643440037753408,2.358775662032542,4.663889503257451,0.9599048973773279,-1.726980473707954,2.9285767487838825,-1.2184591145928607,3.046488775704802,12.380982113914342,3.3526460175679063,3.371379256912803,15.520867678446848,5.3904428115646965,9.194994081161894,4.4882471149376215,1.1877832737536664,-0.8365994322048209,6.744689847436064,0.8207777217744479,8.640268885884325,19.692604476262204,4.806158265447095,5.01852368947965,21.17400323937227,9.667593499228303,14.110917463202895,9.104542027929256,4.802924750063994,2.212197691286292,0.2558444642363611,12.975608814646364,5.192178342057105,16.34147079503464,29.420888946860487,7.756844815833517,8.689378127141367,27.560556430677025,14.94148420678033,20.278857799981324,14.606159840277542,0.13945971486157305,10.084223659236159,0.24688130646597983,6.777982217478893,4.162037776561647,1.9611327155480467,21.46665469860585,14.862727534523401,28.01526826641475,41.51941710957499,12.122202300002897,15.103079724247152,34.72214294926198,21.167344923624285,26.796472834319502,20.932314263439366,2.3349400521337884,15.809880540263293,12.520965217598132,3.157683215152929,9.726265052000144,9.595456013892544,16.738977859469742,32.47135823857769,28.805028819215295,41.42406848503151,55.109890020120474,17.856530953270635,3.167503629671046,24.83737270689454,34.517918067855135,28.030110911744032,7.379228189656828,22.783682246866647,19.267669377601578,16.847630869398017,10.738858959514005,17.365634466259053,22.740682309493877,32.236433159175704,44.17921078016843,57.04225335980982,27.238799118398845,35.8397580097826,30.055165449089145,26.654028783501417,24.20036006168357,25.30152105729394,29.429736671359933,37.90305590479966,47.690718782926695,47.966542270566606,60.3223580611384,24.693553530087513,10.264209465413444,14.625279322359859,40.02385471578879,27.093876387090575,38.28622749246915,12.648265244551226,34.57307421506994,32.24447764366323,33.43868686952737,25.611793204542778,37.156352662789686,44.50047318134784,51.2806610411223,53.80669326050065,64.85003714988488,26.817588985615487,9.419354172297744,18.93152956005281,44.45113086477983,29.219105025303804,42.967169617015315,40.4361767272203,21.28460834769237,41.81540940191462,45.067882398676375,51.97443472252962,56.44194620647221,60.156705027797216,70.68548426505913,34.63550727193052,41.41659909655215,49.17558228465532,37.03697331014081,50.47440389116582,43.804157136717265,53.62926507879456,52.930447354661,60.06085649732904,67.89702531485091,77.4145611059439


==> anc/paper_data/4-214-647/corrected_target_volumes.dat <==
2.0563276903701264,2.0676517015316938,2.0694157454161637,2.0520628127856715,2.064203235013492,0.571630928063157,0.5741686192670693,2.077466253705731,2.0821642091255086,0.52580902242531,0.5398637305073034,2.0799365798464238,2.088538628178052,0.5339073807805329,0.5217877178853817,0.5978380641145422,2.0723524587697737,2.043930169261032,0.5342565836120305,0.6013893168769634,0.5267842768307346,2.0785146272506347,2.173775538879984,0.5231593521709493,0.6275164804329154,2.0781186271056495,1.9964414346359234,2.1751878193050658,0.5506142843499273,0.6166008713480803,0.5718597029212494,0.5400166172474289,0.5067222130399032,0.6306806289794517,0.5299091425516009,0.44724993151959985,2.060894915306587,2.0279645963288186,2.0006851120741946,2.1069444177965946,0.6351242288050174,0.5564408020865884,2.0795078482679656,2.0153211197513747,2.084143659902745,0.5007452194306755,0.5197682203261054,0.6496440674679579,0.500745225655449,0.5213625145064689,0.5753992239086685,0.640005407742871,2.0844762489163773,0.6610545764449184,2.0895538899106456,0.5898251139684317,0.5323856573015354,0.5402921148019986,0.5599185017213807,0.5660892099452216,2.0748159145819356,0.5352425027725737,0.5079112490236424,0.5278851141552445,0.5257687888964271,0.5480621376989923,0.6013271531940625,0.5831298849170032,2.0892801490507495,0.5797770671366133,0.5544986239659214,2.100230078785383,0.5440943572959999,0.49726991191793063,0.5372545484887603,0.490429058454617,0.5041910492574235,0.517670518746799,0.5764544691281395,0.5136543672198235,0.5247144996112826,0.5847309694040119,0.5607046652866546,2.0956687268565295,0.5848270094943502,2.0547625313923246,0.5671677476896149,0.5283963824343776,2.1009717645866965,0.5179894910303501,0.5284386209364311,0.5227504392225869,0.5303592226049197,0.5260585959016835,0.5182119921338924,0.5260492864960856,0.5451266127879557,0.5026819188891877,0.5016565647018576,0.49981825544175035,0.5327778313208865,0.5187534727613315,0.5375745483305261,0.5143835633838402,0.5577282246930028,0.5611930518538565,2.0813019528067027,0.5547797401460423,2.0931594974205923,0.5548490572820878,2.009427268495592,0.5013251107717221,0.4998133562149619,2.0484956050227305,0.5135897628043974,0.539090590943436,0.4893009837026454,0.546185680523768,0.5478235662881281,0.5204025143596636,0.5465537510293603,0.5139086427195163,0.5159334867721153,0.5046617653709895,0.5408272308912498,0.500203942474442,0.47158899071345856,0.4956922323880145,0.5151931513723382,0.5344098868030454,0.5420426833702462,0.43982360068975224,0.5567381303374886,0.5656689475777893,2.0798909230813503,0.5463302888425878,2.0424747302043267,2.0822606030621307,0.4960542661978188,1.9985412575881194,2.0507984574643228,0.492229964071344,2.044794897823049,0.5000900639146167,0.48266580238534873,2.1284294510810913,0.5086841623170693,0.5410002896998019,0.5259918282770926,0.4376186795044528,0.5168155072927405,0.5443969012476811,0.5266032175319719,0.5074254488763174,0.597909665803726,0.46449332076493344,0.45974337446212754,0.5078218852882552,0.4963318991672576,0.4642881993184888,0.584984715286792,0.534514069824636,0.5845809852794781,0.5763486403990279,2.0870277001631545,0.5047029593810068,2.1525647007054016,0.5174165211733324,2.0574182398337557,0.5881636155734028,0.5471223353127105,2.078567912891451,0.5370510489635901,0.49321571122054964,0.5076529045813117,0.534311578106189,0.49640095908281334,0.47143217674313737,0.5120458558455012,0.48917386732459167,0.5807527979986342,0.5155720596836842,0.5046477923403685,0.5117394992021298,0.5253965067808057,0.5090139664457394,0.4975607469869857,0.4971926443673,0.5190385945230251,0.43571961177217805,0.4834974887963319,0.5223682461966003,0.5123862471039482,0.43574132526924075,0.5689244170143746,2.100823424104872,0.47444025500986975,0.5239991853065205,2.127865199954959,0.5936676968570638,0.5654168971741487,2.0888279124120284,0.5871105953957492,0.4166639124040145,0.45441089544714114,0.45688136787694617,0.41706408603875145,0.5661624964018909,0.4576168457013568,0.5076490986732959,0.6090185954738712,0.5414600599079448,0.5221681402644556,0.5240453307984718


==> anc/paper_data/4-214-647/cy_vol.dat <==
4711.829675204889


==> anc/paper_data/4-214-647/dual_curves.dat <==
0,0,0,0,0,1,1,0,-2
-6,2,3,-1,1,1,0,0,0
0,0,0,0,1,0,0,1,-2
0,0,0,1,-1,-1,0,0,1
0,0,0,0,1,1,1,1,-4
-6,2,3,0,0,0,0,0,1
0,0,0,1,0,-1,0,1,-1
0,0,0,1,-1,0,1,0,-1
-12,4,6,-2,2,2,0,0,0
0,0,0,0,2,1,1,2,-6
-18,6,9,-3,3,3,0,0,0
-12,4,6,-1,1,1,0,0,1
-6,2,3,0,1,0,0,1,-1
0,0,0,0,1,2,2,1,-6
0,0,0,1,0,0,1,1,-3
-6,2,3,0,0,1,1,0,-1
0,0,0,1,0,1,2,1,-5
0,0,0,0,1,3,3,1,-8
-12,4,6,-1,2,1,0,1,-1
-24,8,12,-4,4,4,0,0,0
-6,2,3,1,0,-1,0,1,0
-6,2,3,1,-1,0,1,0,0
0,0,0,1,1,0,1,2,-5
-18,6,9,-2,2,2,0,0,1
-6,2,3,0,1,1,1,1,-3
-12,4,6,0,0,0,0,0,2
0,0,0,0,2,2,2,2,-8
0,0,0,0,3,1,1,3,-8
-12,4,6,-1,1,2,1,0,-1
-6,2,3,0,1,2,2,1,-5
0,0,0,1,2,0,1,3,-7
0,0,0,1,1,1,2,2,-7
-6,2,3,1,0,0,1,1,-2
0,0,0,0,3,2,2,3,-10
-12,4,6,-1,2,2,1,1,-3
-18,6,9,-2,3,2,0,1,-1
-18,6,9,-2,2,3,1,0,-1
-6,2,3,0,2,1,1,2,-5
-12,4,6,0,1,0,0,1,0
-12,4,6,0,0,1,1,0,0
0,0,0,0,1,4,4,1,-10
0,0,0,0,4,1,1,4,-10
0,0,0,1,0,2,3,1,-7
-30,10,15,-5,5,5,0,0,0
0,0,0,0,2,3,3,2,-10
-18,6,9,-1,1,1,0,0,2
-24,8,12,-3,3,3,0,0,1
-12,4,6,1,-1,0,1,0,1
0,0,0,0,4,2,2,4,-12
-18,6,9,0,0,0,0,0,3
0,0,0,1,0,3,4,1,-9
0,0,0,2,0,0,2,2,-6
0,0,0,1,2,1,2,3,-9
-24,8,12,-3,3,4,1,0,-1
0,0,0,0,2,4,4,2,-12
-12,4,6,0,2,0,0,2,-2
-6,2,3,1,0,1,2,1,-4
-24,8,12,-2,2,2,0,0,2
0,0,0,1,1,2,3,2,-9
-6,2,3,0,2,2,2,2,-7
-36,12,18,-6,6,6,0,0,0
-18,6,9,-2,3,3,1,1,-3
0,0,0,0,3,3,3,3,-12
-12,4,6,1,0,-1,0,1,1
-18,6,9,-1,2,1,0,1,0
0,0,0,1,3,0,1,4,-9
-30,10,15,-4,4,4,0,0,1
-24,8,12,-3,4,3,0,1,-1
0,0,0,0,1,5,5,1,-12
-12,4,6,-1,3,2,1,2,-5
-12,4,6,0,1,1,1,1,-2
0,0,0,0,5,1,1,5,-12
-6,2,3,0,1,3,3,1,-7
-18,6,9,-1,1,2,1,0,0
-12,4,6,0,0,2,2,0,-2
-12,4,6,-1,2,3,2,1,-5
-6,2,3,0,3,1,1,3,-7
-6,2,3,1,1,0,1,2,-4
0,0,0,0,6,1,1,6,-14
-18,6,9,-2,3,4,2,1,-5
-24,8,12,-3,4,4,1,1,-3
0,0,0,1,1,3,4,2,-11
-30,10,15,-3,3,3,0,0,2
-6,2,3,1,1,1,2,2,-6
-12,4,6,1,-1,1,2,0,-1
-24,8,12,-2,2,3,1,0,0
-6,2,3,0,4,1,1,4,-9
0,0,0,1,2,2,3,3,-11
0,0,0,1,3,1,2,4,-11
0,0,0,0,4,3,3,4,-14
-18,6,9,0,0,1,1,0,1
-6,2,3,0,1,4,4,1,-9
-30,10,15,-4,4,5,1,0,-1
-18,6,9,-1,2,2,1,1,-2
-12,4,6,1,1,-1,0,2,-1
-12,4,6,1,0,0,1,1,-1
-12,4,6,-1,2,4,3,1,-7
-36,12,18,-5,5,5,0,0,1
0,0,0,2,0,1,3,2,-8
-18,6,9,-1,1,3,2,0,-2
-12,4,6,0,1,2,2,1,-4
0,0,0,1,4,0,1,5,-11
-24,8,12,-1,1,1,0,0,3
0,0,0,0,1,6,6,1,-14
0,0,0,0,3,4,4,3,-14
-30,10,15,-4,5,4,0,1,-1
-6,2,3,0,3,2,2,3,-9
0,0,0,1,0,4,5,1,-11
-12,4,6,0,2,1,1,2,-4
-42,14,21,-7,7,7,0,0,0
-18,6,9,0,1,0,0,1,1
0,0,0,0,5,2,2,5,-14
-18,6,9,-1,3,1,0,2,-2
-12,4,6,-1,4,2,1,3,-7
-6,2,3,1,2,0,1,3,-6
0,0,0,2,1,0,2,3,-8
-24,8,12,-2,3,2,0,1,0
-6,2,3,1,0,2,3,1,-6
-6,2,3,0,2,3,3,2,-9
0,0,0,0,2,5,5,2,-14
-18,6,9,-2,4,3,1,2,-5
-12,4,6,-1,3,3,2,2,-7
-30,10,15,-4,5,5,1,1,-3
-24,8,12,-2,2,4,2,0,-2
-12,4,6,2,-2,0,2,0,0
0,0,0,1,3,2,3,4,-13
0,0,0,0,1,7,7,1,-16
-6,2,3,0,1,5,5,1,-11
-6,2,3,1,0,3,4,1,-8
-36,12,18,-4,4,4,0,0,2
-24,8,12,-1,1,2,1,0,1
-12,4,6,1,0,1,2,1,-3
-18,6,9,-1,2,3,2,1,-4
0,0,0,1,0,5,6,1,-13
-12,4,6,-1,4,3,2,3,-9
-12,4,6,2,0,-2,0,2,0
-24,8,12,0,0,0,0,0,4
-12,4,6,-1,2,5,4,1,-9
-18,6,9,0,0,2,2,0,-1
0,0,0,2,0,2,4,2,-10
-12,4,6,0,3,1,1,3,-6
-24,8,12,-3,4,5,2,1,-5
-6,2,3,2,0,0,2,2,-5
0,0,0,1,5,0,1,6,-13
0,0,0,0,6,2,2,6,-16
-30,10,15,-3,3,4,1,0,0
-18,6,9,-2,5,3,1,3,-7
-24,8,12,-1,2,1,0,1,1
-18,6,9,0,2,0,0,2,-1
0,0,0,0,7,1,1,7,-16
-30,10,15,-3,4,3,0,1,0
-36,12,18,-5,6,5,0,1,-1
0,0,0,0,4,4,4,4,-16
-24,8,12,-2,3,3,1,1,-2
-6,2,3,1,1,2,3,2,-8
-18,6,9,-2,3,5,3,1,-7
-12,4,6,1,1,0,1,2,-3
0,0,0,1,1,4,5,2,-13
0,0,0,0,3,5,5,3,-16
-42,14,21,-6,6,6,0,0,1
-12,4,6,0,2,2,2,2,-6
-24,8,12,-3,5,4,1,2,-5
-30,10,15,-2,2,2,0,0,3
-6,2,3,0,3,3,3,3,-11
-18,6,9,1,-1,0,1,0,2
-18,6,9,1,0,-1,0,1,2
0,0,0,0,5,3,3,5,-16
-6,2,3,0,5,1,1,5,-11
-24,8,12,-2,4,2,0,2,-2
-12,4,6,-1,3,4,3,2,-9
-18,6,9,0,1,1,1,1,-1
-48,16,24,-8,8,8,0,0,0
-6,2,3,1,2,1,2,3,-8
-12,4,6,0,1,3,3,1,-6
0,0,0,2,2,0,2,4,-10
0,0,0,2,1,1,3,3,-10
-18,6,9,-2,4,4,2,2,-7
-18,6,9,-1,3,2,1,2,-4
0,0,0,0,2,6,6,2,-16
0,0,0,1,2,3,4,3,-13
-6,2,3,0,2,4,4,2,-11
-36,12,18,-5,5,6,1,0,-1
-6,2,3,1,3,0,1,4,-8
0,0,0,1,4,1,2,5,-13
-12,4,6,-1,5,2,1,4,-9
-6,2,3,0,4,2,2,4,-11
0,0,0,2,2,1,3,4,-12
-54,18,27,-9,9,9,0,0,0
-36,12,18,-5,6,6,1,1,-3
-6,2,3,2,0,1,3,2,-7
-12,4,6,0,1,4,4,1,-8
-18,6,9,1,0,0,1,1,0
-24,8,12,0,0,1,1,0,2
-30,10,15,-4,5,6,2,1,-5
0,0,0,3,0,0,3,3,-9
0,0,0,0,7,2,2,7,-18
-36,12,18,-3,3,3,0,0,3
0,0,0,1,5,1,2,6,-15
-18,6,9,0,0,3,3,0,-3
-30,10,15,-2,3,2,0,1,1
0,0,0,2,0,3,5,2,-12
-30,10,15,-3,4,4,1,1,-2
-30,10,15,-1,1,1,0,0,4
-24,8,12,-2,4,3,1,2,-4
0,0,0,0,1,8,8,1,-18
-12,4,6,1,2,0,1,3,-5
-18,6,9,-1,3,3,2,2,-6
-30,10,15,-3,3,5,2,0,-2
-6,2,3,0,5,2,2,5,-13
-48,16,24,-7,7,7,0,0,1
0,0,0,1,6,0,1,7,-15
-30,10,15,-4,6,5,1,2,-5
0,0,0,0,8,1,1,8,-18
-18,6,9,-2,6,3,1,4,-9
0,0,0,0,6,3,3,6,-18
-36,12,18,-4,4,5,1,0,0
-6,2,3,0,4,3,3,4,-13
-6,2,3,1,3,1,2,4,-10
-18,6,9,1,1,-1,0,2,0
0,0,0,1,4,2,3,5,-15
-12,4,6,0,4,1,1,4,-8
-6,2,3,1,4,0,1,5,-10
-18,6,9,0,1,2,2,1,-3
0,0,0,2,1,2,4,3,-12
-12,4,6,-1,5,3,2,4,-11
-6,2,3,2,1,0,2,3,-7
-24,8,12,-1,1,3,2,0,-1
-24,8,12,-3,4,6,3,1,-7
-12,4,6,-1,6,2,1,5,-11
-6,2,3,1,1,3,4,2,-10
-18,6,9,-2,4,5,3,2,-9
0,0,0,1,2,4,5,3,-15
-18,6,9,-1,4,2,1,3,-6
0,0,0,0,4,5,5,4,-18
-18,6,9,0,3,0,0,3,-3
0,0,0,0,3,6,6,3,-18
-18,6,9,-2,3,6,4,1,-9
0,0,0,1,1,5,6,2,-15
-12,4,6,0,2,3,3,2,-8
-6,2,3,0,2,5,5,2,-13
0,0,0,0,2,7,7,2,-18
-12,4,6,2,0,-1,1,2,-2
-24,8,12,-2,3,4,2,1,-4
-42,14,21,-6,6,7,1,0,-1
-18,6,9,0,2,1,1,2,-3
-12,4,6,1,1,1,2,2,-5
-12,4,6,1,0,2,3,1,-5
-24,8,12,-1,2,2,1,1,-1
-24,8,12,0,1,0,0,1,2
-6,2,3,0,6,1,1,6,-13
-12,4,6,-1,2,6,5,1,-11
-24,8,12,-3,6,4,1,3,-7
0,0,0,1,3,3,4,4,-15
-42,14,21,-5,5,5,0,0,2
-12,4,6,-1,3,5,4,2,-11
-24,8,12,-1,3,1,0,2,-1
-18,6,9,1,-1,1,2,0,0
-18,6,9,-1,2,4,3,1,-6
-12,4,6,-1,4,4,3,3,-11
-6,2,3,0,3,4,4,3,-13
-36,12,18,-4,5,4,0,1,0
-12,4,6,0,3,2,2,3,-8
0,0,0,1,0,6,7,1,-15
-6,2,3,1,0,4,5,1,-10
0,0,0,2,3,0,2,5,-12
-6,2,3,1,2,2,3,3,-10
-12,4,6,2,-1,0,2,1,-2
-24,8,12,-3,5,5,2,2,-7
-30,10,15,-2,2,3,1,0,1
-6,2,3,0,1,6,6,1,-13
-30,10,15,-3,5,3,0,2,-2
-42,14,21,-6,7,6,0,1,-1
0,0,0,0,5,4,4,5,-18
-18,6,9,-2,5,4,2,3,-9
-12,4,6,2,1,-1,1,3,-4
-12,4,6,0,5,1,1,5,-10
-6,2,3,1,2,3,4,3,-12
-12,4,6,1,0,3,4,1,-7
-48,16,24,-7,7,8,1,0,-1
-6,2,3,0,5,3,3,5,-15
-30,10,15,-2,2,4,2,0,-1
0,0,0,1,1,6,7,2,-17
-6,2,3,0,7,1,1,7,-15
-24,8,12,0,2,0,0,2,0
-48,16,24,-7,8,7,0,1,-1
0,0,0,1,7,0,1,8,-17
-30,10,15,-1,1,2,1,0,2
-12,4,6,-1,6,3,2,5,-13
-24,8,12,0,0,2,2,0,0
-12,4,6,1,3,0,1,4,-7
0,0,0,2,1,3,5,3,-14
-6,2,3,0,4,4,4,4,-15
-24,8,12,-1,3,2,1,2,-3
-54,18,27,-8,8,8,0,0,1
0,0,0,1,4,3,4,5,-17
-36,12,18,-5,7,6,1,2,-5
-12,4,6,0,3,3,3,3,-10
-6,2,3,1,5,0,1,6,-12
-12,4,6,-1,4,5,4,3,-13
-12,4,6,2,0,0,2,2,-4
-30,10,15,-3,4,5,2,1,-4
0,0,0,0,6,4,4,6,-20
-18,6,9,-1,2,5,4,1,-8
-24,8,12,-3,7,4,1,4,-9
0,0,0,1,3,4,5,4,-17
-30,10,15,-1,2,1,0,1,2
0,0,0,3,0,1,4,3,-11
-42,14,21,-4,4,4,0,0,3
0,0,0,2,3,1,3,5,-14
-18,6,9,-2,3,7,5,1,-11
-24,8,12,-3,5,6,3,2,-9
0,0,0,0,2,8,8,2,-20
-18,6,9,0,2,2,2,2,-5
-42,14,21,-6,7,7,1,1,-3
0,0,0,0,3,7,7,3,-20
-24,8,12,-1,4,1,0,3,-3
-6,2,3,0,3,5,5,3,-15
-12,4,6,-1,2,7,6,1,-13
-6,2,3,2,0,2,4,2,-9
-24,8,12,-3,4,7,4,1,-9
-24,8,12,-1,2,3,2,1,-3
-42,14,21,-5,6,5,0,1,0
-30,10,15,0,0,0,0,0,5
-6,2,3,1,3,2,3,4,-12
-30,10,15,-4,5,7,3,1,-7
-12,4,6,-1,3,6,5,2,-13
0,0,0,1,2,5,6,3,-17
-36,12,18,-5,6,7,2,1,-5
-18,6,9,1,2,-1,0,3,-2
0,0,0,2,0,4,6,2,-14
-6,2,3,1,4,1,2,5,-12
-12,4,6,-1,5,4,3,4,-13
0,0,0,0,5,5,5,5,-20
-36,12,18,-2,2,2,0,0,4
-24,8,12,-2,5,3,1,3,-6
-36,12,18,-3,3,4,1,0,1
-6,2,3,1,1,4,5,2,-12
-6,2,3,0,6,2,2,6,-15
-18,6,9,1,1,0,1,2,-2
-30,10,15,-4,7,5,1,3,-7
-24,8,12,0,1,1,1,1,0
-30,10,15,-2,3,3,1,1,-1
-18,6,9,2,0,-2,0,2,1
-18,6,9,0,3,1,1,3,-5
-12,4,6,1,1,2,3,2,-7
0,0,0,1,5,2,3,6,-17
0,0,0,0,1,9,9,1,-20
-48,16,24,-6,6,6,0,0,2
0,0,0,3,1,0,3,4,-11
-24,8,12,-2,3,5,3,1,-6
-24,8,12,-1,1,4,3,0,-3
-30,10,15,-3,5,4,1,2,-4
-18,6,9,-1,4,3,2,3,-8
-36,12,18,-4,4,6,2,0,-2
-18,6,9,-2,6,4,2,4,-11
0,0,0,2,4,0,2,6,-14
0,0,0,0,7,3,3,7,-20
-6,2,3,1,0,5,6,1,-12
-36,12,18,-3,4,3,0,1,1
-42,14,21,-5,5,6,1,0,0
-18,6,9,0,1,3,3,1,-5
-18,6,9,-1,3,4,3,2,-8
-6,2,3,2,2,0,2,4,-9
-24,8,12,-3,6,5,2,3,-9
-6,2,3,2,1,1,3,3,-9
-30,10,15,-2,4,2,0,2,-1
-6,2,3,0,2,6,6,2,-15
-18,6,9,1,0,1,2,1,-2
0,0,0,0,8,2,2,8,-20
-36,12,18,-4,6,4,0,2,-2
-30,10,15,-4,6,6,2,2,-7
-18,6,9,1,-1,2,3,0,-2
-18,6,9,-2,4,6,4,2,-11
-18,6,9,-2,5,5,3,3,-11
-24,8,12,1,-1,0,1,0,3
-24,8,12,1,0,-1,0,1,3
-24,8,12,-2,4,4,2,2,-6
-12,4,6,0,2,4,4,2,-10
0,0,0,1,6,1,2,7,-17
-12,4,6,2,-1,1,3,1,-4
0,0,0,1,0,7,8,1,-17
-12,4,6,1,2,1,2,3,-7
-18,6,9,2,-2,0,2,0,1
-18,6,9,-1,5,2,1,4,-8
-12,4,6,0,4,2,2,4,-10
-36,12,18,-4,5,5,1,1,-2
-60,20,30,-10,10,10,0,0,0
-12,4,6,-1,7,2,1,6,-13
0,0,0,0,4,6,6,4,-20
0,0,0,2,2,2,4,4,-14
-6,2,3,0,1,7,7,1,-15
-12,4,6,0,1,5,5,1,-10
-18,6,9,-2,7,3,1,5,-11
0,0,0,0,9,1,1,9,-20
-6,2,3,0,3,6,6,3,-17
0,0,0,2,4,1,3,6,-16
-6,2,3,0,4,5,5,4,-17
-30,10,15,-2,2,5,3,0,-3
-30,10,15,-1,3,1,0,2,0
-12,4,6,1,1,3,4,2,-9
-24,8,12,-1,2,4,3,1,-5
0,0,0,0,4,7,7,4,-22
0,0,0,1,0,8,9,1,-19
-12,4,6,-1,8,2,1,7,-15
-12,4,6,2,0,1,3,2,-6
-30,10,15,-4,5,8,4,1,-9
-18,6,9,1,0,2,3,1,-4
0,0,0,0,10,1,1,10,-22
-18,6,9,-1,5,3,2,4,-10
-6,2,3,2,2,1,3,4,-11
-24,8,12,-3,4,8,5,1,-11
-12,4,6,0,5,2,2,5,-12
-18,6,9,-2,8,3,1,6,-13
-12,4,6,-1,6,4,3,5,-15
-30,10,15,-4,6,7,3,2,-9
-24,8,12,0,3,0,0,3,-2
-36,12,18,-4,5,6,2,1,-4
0,0,0,0,5,6,6,5,-22
-12,4,6,-1,7,3,2,6,-15
-24,8,12,0,2,1,1,2,-2
-6,2,3,2,0,3,5,2,-11
0,0,0,1,8,0,1,9,-19
-30,10,15,0,1,0,0,1,3
-42,14,21,-6,7,8,2,1,-5
-36,12,18,-5,6,8,3,1,-7
-24,8,12,0,1,2,2,1,-2
-24,8,12,-2,6,3,1,4,-8
-24,8,12,-2,4,5,3,2,-8
-6,2,3,2,3,0,2,5,-11
-24,8,12,-3,5,7,4,2,-11
0,0,0,1,7,1,2,8,-19
-6,2,3,0,5,4,4,5,-17
-12,4,6,0,6,1,1,6,-12
-42,14,21,-3,3,3,0,0,4
-42,14,21,-4,5,4,0,1,1
0,0,0,2,5,0,2,7,-16
-18,6,9,1,2,0,1,3,-4
-48,16,24,-6,7,6,0,1,0
0,0,0,0,8,3,3,8,-22
0,0,0,3,2,0,3,5,-13
-18,6,9,0,2,3,3,2,-7
-30,10,15,-2,3,4,2,1,-3
-12,4,6,0,3,4,4,3,-12
-18,6,9,-1,2,6,5,1,-10
-18,6,9,2,1,-2,0,3,-1
-42,14,21,-5,6,6,1,1,-2
-18,6,9,0,4,1,1,4,-7
-36,12,18,-3,3,5,2,0,-1
-12,4,6,0,2,5,5,2,-12
-6,2,3,1,6,0,1,7,-14
-18,6,9,2,-2,1,3,0,-1
-24,8,12,-2,5,4,2,3,-8
-24,8,12,-1,4,2,1,3,-5
-12,4,6,1,3,1,2,4,-9
-6,2,3,1,5,1,2,6,-14
-60,20,30,-9,9,9,0,0,1
-30,10,15,-3,4,6,3,1,-6
-36,12,18,-1,1,1,0,0,5
-12,4,6,-1,3,7,6,2,-15
-42,14,21,-5,5,7,2,0,-2
0,0,0,0,1,10,10,1,-22
-12,4,6,2,2,-1,1,4,-6
0,0,0,2,2,3,5,4,-16
-24,8,12,-3,7,5,2,4,-11
-30,10,15,-1,2,2,1,1,0
-12,4,6,0,4,3,3,4,-12
-6,2,3,1,4,2,3,5,-14
-18,6,9,-2,5,6,4,3,-13
-54,18,27,-7,7,7,0,0,2
-6,2,3,0,2,7,7,2,-17
-42,14,21,-6,8,7,1,2,-5
-36,12,18,-2,2,3,1,0,2
-42,14,21,-5,7,5,0,2,-2
-18,6,9,-1,4,4,3,3,-10
0,0,0,0,3,8,8,3,-22
-24,8,12,0,0,3,3,0,-2
-66,22,33,-11,11,11,0,0,0
0,0,0,1,3,5,6,4,-19
0,0,0,1,1,7,8,2,-19
0,0,0,0,2,9,9,2,-22
-30,10,15,-3,5,5,2,2,-6
-18,6,9,2,0,-1,1,2,-1
-18,6,9,-2,3,8,6,1,-13
0,0,0,2,3,2,4,5,-16
-24,8,12,-2,3,6,4,1,-8
-48,16,24,-6,6,7,1,0,0
0,0,0,0,9,2,2,9,-22
-12,4,6,-1,2,8,7,1,-15
-18,6,9,0,3,2,2,3,-7
-12,4,6,1,0,4,5,1,-9
-12,4,6,2,-1,2,4,1,-6
-48,16,24,-7,8,8,1,1,-3
-54,18,27,-8,8,9,1,0,-1
-30,10,15,-4,7,6,2,3,-9
-36,12,18,-3,4,4,1,1,-1
-30,10,15,-4,8,5,1,4,-9
0,0,0,1,2,6,7,3,-19
-30,10,15,-1,1,3,2,0,0
-30,10,15,0,0,1,1,0,3
-30,10,15,-3,6,4,1,3,-6
-12,4,6,1,4,0,1,5,-9
-6,2,3,2,1,2,4,3,-11
-30,10,15,-2,4,3,1,2,-3
-18,6,9,-2,4,7,5,2,-13
-24,8,12,1,-1,1,2,0,1
-36,12,18,-2,3,2,0,1,2
-36,12,18,-5,7,7,2,2,-7
-24,8,12,-1,3,3,2,2,-5
-24,8,12,1,0,0,1,1,1
-6,2,3,0,1,8,8,1,-17
-36,12,18,-4,6,5,1,2,-4
-36,12,18,-5,8,6,1,3,-7
0,0,0,0,6,5,5,6,-22
-6,2,3,1,1,5,6,2,-14
-18,6,9,-2,6,5,3,4,-13
0,0,0,1,5,3,4,6,-19
-30,10,15,-2,5,2,0,3,-3
-18,6,9,0,1,4,4,1,-7
-36,12,18,-3,5,3,0,2,-1
-18,6,9,1,1,1,2,2,-4
0,0,0,1,4,4,5,5,-19
-54,18,27,-8,9,8,0,1,-1
-6,2,3,1,0,6,7,1,-14
-6,2,3,0,7,2,2,7,-17
0,0,0,2,0,5,7,2,-16
-18,6,9,-2,7,4,2,5,-13
-6,2,3,0,8,1,1,8,-17
-6,2,3,0,6,3,3,6,-17
-12,4,6,2,1,0,2,3,-6
0,0,0,0,7,4,4,7,-22
-12,4,6,1,2,2,3,3,-9
-18,6,9,2,-1,0,2,1,-1
-48,16,24,-5,5,5,0,0,3
-24,8,12,1,1,-1,0,2,1
0,0,0,3,1,1,4,4,-13
-12,4,6,-1,4,6,5,3,-15
-18,6,9,-1,6,2,1,5,-10
-24,8,12,-3,8,4,1,5,-11
-12,4,6,-1,5,5,4,4,-15
0,0,0,2,1,4,6,3,-16
-24,8,12,-3,6,6,3,3,-11
-6,2,3,3,0,0,3,3,-8
-18,6,9,-1,3,5,4,2,-10
-12,4,6,0,1,6,6,1,-12
0,0,0,3,0,2,5,3,-13
0,0,0,1,6,2,3,7,-19
-6,2,3,1,2,4,5,3,-14
-6,2,3,1,3,3,4,4,-14
-42,14,21,-4,4,5,1,0,1
-6,2,3,2,4,0,2,6,-13
-18,6,9,1,0,3,4,1,-6
-12,4,6,1,0,5,6,1,-11
-36,12,18,-1,1,2,1,0,3
-42,14,21,-3,4,3,0,1,2
-48,16,24,-5,5,6,1,0,1
-18,6,9,-2,9,3,1,7,-15
-6,2,3,1,1,6,7,2,-16
-12,4,6,-1,7,4,3,6,-17
-12,4,6,2,-1,3,5,1,-8
-42,14,21,-2,2,2,0,0,5
-36,12,18,0,0,0,0,0,6
-18,6,9,-2,6,6,4,4,-15
-30,10,15,-3,7,4,1,4,-8
0,0,0,0,8,4,4,8,-24
-30,10,15,-1,3,2,1,2,-2
-54,18,27,-7,7,8,1,0,0
-30,10,15,-1,2,3,2,1,-2
-18,6,9,0,5,1,1,5,-9
0,0,0,2,0,6,8,2,-18
-60,20,30,-9,10,9,0,1,-1
-18,6,9,-2,4,8,6,2,-15
-30,10,15,-1,4,1,0,3,-2
-12,4,6,0,1,7,7,1,-14
-6,2,3,1,2,5,6,3,-16
-18,6,9,1,1,2,3,2,-6
-24,8,12,-1,4,3,2,3,-7
-30,10,15,-4,7,7,3,3,-11
-30,10,15,-4,6,8,4,2,-11
-36,12,18,-2,4,2,0,2,0
-30,10,15,-4,5,9,5,1,-11
-24,8,12,-2,3,7,5,1,-10
-24,8,12,0,2,2,2,2,-4
-18,6,9,-2,3,9,7,1,-15
-12,4,6,1,3,2,3,4,-11
0,0,0,2,5,1,3,7,-18
-12,4,6,-1,9,2,1,8,-17
0,0,0,1,1,8,9,2,-21
-18,6,9,3,0,-3,0,3,0
-30,10,15,-4,8,6,2,4,-11
-18,6,9,-2,5,7,5,3,-15
-24,8,12,-1,2,5,4,1,-7
0,0,0,1,8,1,2,9,-21
-36,12,18,-1,2,1,0,1,3
0,0,0,1,2,7,8,3,-21
0,0,0,0,2,10,10,2,-24
-24,8,12,1,-1,2,3,0,-1
0,0,0,3,3,0,3,6,-15
-48,16,24,-4,4,4,0,0,4
-6,2,3,2,0,4,6,2,-13
-18,6,9,-2,8,4,2,6,-15
-12,4,6,0,5,3,3,5,-14
-6,2,3,1,6,1,2,7,-16
-48,16,24,-7,9,8,1,2,-5
-24,8,12,-2,4,6,4,2,-10
-36,12,18,-4,6,6,2,2,-6
-12,4,6,-1,5,6,5,4,-17
-6,2,3,1,7,0,1,8,-16
-66,22,33,-10,10,10,0,0,1
-6,2,3,0,4,6,6,4,-19
-6,2,3,2,2,2,4,4,-13
-24,8,12,-3,6,7,4,3,-13
-18,6,9,2,1,-1,1,3,-3
0,0,0,2,6,0,2,8,-18
-12,4,6,3,-1,0,3,2,-5
-12,4,6,3,0,-1,2,3,-5
-12,4,6,0,6,2,2,6,-14
-42,14,21,-4,6,4,0,2,-1
0,0,0,2,1,5,7,3,-18
-30,10,15,-3,5,6,3,2,-8
0,0,0,3,2,1,4,5,-15
-30,10,15,0,2,0,0,2,1
-6,2,3,2,3,1,3,5,-13
0,0,0,0,10,2,2,10,-24
-36,12,18,-5,8,7,2,3,-9
-24,8,12,1,1,0,1,2,-1
-6,2,3,0,9,1,1,9,-19
-6,2,3,1,5,2,3,6,-16
-36,12,18,-4,5,7,3,1,-6
-18,6,9,0,1,5,5,1,-9
-72,24,36,-12,12,12,0,0,0
-18,6,9,2,0,0,2,2,-3
-36,12,18,-3,4,5,2,1,-3
0,0,0,2,4,2,4,6,-18
-6,2,3,0,6,4,4,6,-19
-6,2,3,3,0,1,4,3,-10
-30,10,15,-3,4,7,4,1,-8
-36,12,18,-3,5,4,1,2,-3
-18,6,9,0,2,4,4,2,-9
-42,14,21,-6,8,8,2,2,-7
-6,2,3,0,1,9,9,1,-19
-30,10,15,-4,9,5,1,5,-11
-12,4,6,2,0,2,4,2,-8
-24,8,12,-3,8,5,2,5,-13
-24,8,12,0,1,3,3,1,-4
-24,8,12,-1,3,4,3,2,-7
-12,4,6,-1,3,8,7,2,-17
0,0,0,1,9,0,1,10,-21
0,0,0,0,7,5,5,7,-24
0,0,0,0,1,11,11,1,-24
0,0,0,1,6,3,4,7,-21
-36,12,18,-2,3,3,1,1,0
-24,8,12,1,2,-1,0,3,-1
0,0,0,0,6,6,6,6,-24
-42,14,21,-6,9,7,1,3,-7
-36,12,18,-3,6,3,0,3,-3
-36,12,18,-4,7,5,1,3,-6
-18,6,9,-1,2,7,6,1,-12
-6,2,3,0,3,7,7,3,-19
0,0,0,2,2,4,6,4,-18
-6,2,3,0,2,8,8,2,-19
-30,10,15,0,1,1,1,1,1
-18,6,9,-1,3,6,5,2,-12
-30,10,15,-1,1,4,3,0,-2
-6,2,3,1,3,4,5,4,-16
-6,2,3,0,5,5,5,5,-19
-48,16,24,-6,8,6,0,2,-2
-12,4,6,1,1,4,5,2,-11
-42,14,21,-3,3,4,1,0,2
-30,10,15,-2,5,3,1,3,-5
-24,8,12,2,-2,0,2,0,2
-18,6,9,1,2,1,2,3,-6
0,0,0,0,11,1,1,11,-24
-30,10,15,-2,4,4,2,2,-5
-12,4,6,-1,8,3,2,7,-17
-6,2,3,1,4,3,4,5,-16
-60,20,30,-9,9,10,1,0,-1
-12,4,6,0,7,1,1,7,-14
-24,8,12,1,0,1,2,1,-1
-24,8,12,-3,5,8,5,2,-13
-42,14,21,-6,7,9,3,1,-7
0,0,0,0,5,7,7,5,-24
0,0,0,1,3,6,7,4,-21
-12,4,6,2,3,-1,1,5,-8
-18,6,9,0,3,3,3,3,-9
-18,6,9,-1,4,5,4,3,-12
-12,4,6,1,5,0,1,6,-11
-24,8,12,0,0,4,4,0,-4
-24,8,12,2,0,-2,0,2,2
0,0,0,0,9,3,3,9,-24
0,0,0,4,0,0,4,4,-12
-24,8,12,-3,4,9,6,1,-13
-18,6,9,-1,5,4,3,4,-12
-6,2,3,2,1,3,5,3,-13
-18,6,9,1,3,0,1,4,-6
0,0,0,1,7,2,3,8,-21
0,0,0,0,3,9,9,3,-24
-24,8,12,0,3,1,1,3,-4
-36,12,18,-5,7,8,3,2,-9
-18,6,9,3,-3,0,3,0,0
-54,18,27,-6,6,6,0,0,3
-36,12,18,-2,2,4,2,0,0
-6,2,3,0,8,2,2,8,-19
-12,4,6,-1,6,5,4,5,-17
-18,6,9,0,4,2,2,4,-9
-6,2,3,1,0,7,8,1,-16
-42,14,21,-5,6,7,2,1,-4
-12,4,6,1,4,1,2,5,-11
-36,12,18,-3,3,6,3,0,-3
-24,8,12,-3,7,6,3,4,-13
-24,8,12,0,4,0,0,4,-4
-30,10,15,0,0,2,2,0,1
0,0,0,2,3,3,5,5,-18
0,0,0,1,4,5,6,5,-21
-24,8,12,-2,5,5,3,3,-10
-12,4,6,1,2,3,4,3,-11
-30,10,15,1,0,-1,0,1,4
-48,16,24,-7,8,9,2,1,-5
0,0,0,0,4,8,8,4,-24
-42,14,21,-4,5,5,1,1,-1
-48,16,24,-5,6,5,0,1,1
-18,6,9,-1,7,2,1,6,-12
-24,8,12,-1,5,2,1,4,-7
-12,4,6,0,2,6,6,2,-14
-12,4,6,-1,2,9,8,1,-17
0,0,0,1,0,9,10,1,-21
-6,2,3,3,1,0,3,4,-10
-54,18,27,-8,9,9,1,1,-3
0,0,0,3,0,3,6,3,-15
-60,20,30,-8,8,8,0,0,2
-42,14,21,-5,7,6,1,2,-4
-54,18,27,-7,8,7,0,1,0
-24,8,12,-2,7,3,1,5,-10
-48,16,24,-6,7,7,1,1,-2
-30,10,15,-2,3,5,3,1,-5
-12,4,6,0,3,5,5,3,-14
-42,14,21,-4,4,6,2,0,-1
-30,10,15,1,-1,0,1,0,4
0,0,0,3,1,2,5,4,-15
-24,8,12,-3,9,4,1,6,-13
-36,12,18,-5,9,6,1,4,-9
0,0,0,1,5,4,5,6,-21
-18,6,9,-2,7,5,3,5,-15
-12,4,6,2,1,1,3,3,-8
-24,8,12,-2,6,4,2,4,-10
-36,12,18,-5,6,9,4,1,-9
-30,10,15,-3,6,5,2,3,-8
-12,4,6,2,2,0,2,4,-8
-48,16,24,-6,6,8,2,0,-2
-12,4,6,0,4,4,4,4,-14
-12,4,6,-1,4,7,6,3,-17
-18,6,9,-1,6,3,2,5,-12
-18,6,9,2,-1,1,3,1,-3
-6,2,3,0,7,3,3,7,-19
-6,2,3,1,5,3,4,6,-18
-24,8,12,-3,7,7,4,4,-15
0,0,0,1,0,10,11,1,-23
-42,14,21,-2,2,3,1,0,3
-60,20,30,-8,9,8,0,1,0
-42,14,21,-6,7,10,4,1,-9
-18,6,9,-1,8,2,1,7,-14
-48,16,24,-5,6,6,1,1,-1
-24,8,12,1,-1,3,4,0,-3
-24,8,12,-1,4,4,3,3,-9
-72,24,36,-11,11,11,0,0,1
-24,8,12,-2,7,4,2,5,-12
-24,8,12,-3,9,5,2,6,-15
-42,14,21,-6,8,9,3,2,-9
-6,2,3,3,0,2,5,3,-12
-12,4,6,2,0,3,5,2,-10
-18,6,9,1,0,4,5,1,-8
-18,6,9,-1,2,8,7,1,-14
-42,14,21,-5,8,6,1,3,-6
0,0,0,1,5,5,6,6,-23
-12,4,6,0,7,2,2,7,-16
0,0,0,3,3,1,4,6,-17
-42,14,21,-2,3,2,0,1,3
0,0,0,0,10,3,3,10,-26
-18,6,9,3,0,-2,1,3,-2
-42,14,21,-3,5,3,0,2,0
-6,2,3,2,1,4,6,3,-15
-18,6,9,0,1,6,6,1,-11
-18,6,9,3,-2,0,3,1,-2
-30,10,15,-2,4,5,3,2,-7
-48,16,24,-4,4,5,1,0,2
-48,16,24,-5,5,7,2,0,-1
-30,10,15,-3,8,4,1,5,-10
-36,12,18,-1,2,2,1,1,1
0,0,0,1,10,0,1,11,-23
-12,4,6,1,3,3,4,4,-13
-30,10,15,-4,6,9,5,2,-13
0,0,0,0,1,12,12,1,-26
0,0,0,4,1,0,4,5,-14
-24,8,12,0,1,4,4,1,-6
-12,4,6,-1,3,9,8,2,-19
-30,10,15,0,0,3,3,0,-1
-42,14,21,-6,10,7,1,4,-9
-18,6,9,0,3,4,4,3,-11
-36,12,18,-5,7,9,4,2,-11
-48,16,24,-5,7,5,0,2,-1
-12,4,6,-1,4,8,7,3,-19
-36,12,18,-2,5,2,0,3,-2
-42,14,21,-5,7,7,2,2,-6
-18,6,9,-1,4,6,5,3,-14
-24,8,12,-1,6,2,1,5,-9
0,0,0,0,3,10,10,3,-26
-36,12,18,0,1,0,0,1,4
-48,16,24,-7,8,10,3,1,-7
-6,2,3,0,9,2,2,9,-21
-54,18,27,-6,6,7,1,0,1
-30,10,15,-2,3,6,4,1,-7
0,0,0,2,7,0,2,9,-20
-36,12,18,-3,5,5,2,2,-5
-48,16,24,-6,7,8,2,1,-4
-6,2,3,0,2,9,9,2,-21
0,0,0,0,8,5,5,8,-26
-18,6,9,-2,5,8,6,3,-17
-30,10,15,-4,5,10,6,1,-13
-12,4,6,1,5,1,2,6,-13
-30,10,15,-1,4,2,1,3,-4
0,0,0,1,3,7,8,4,-23
-18,6,9,-2,3,10,8,1,-17
-36,12,18,-1,3,1,0,2,1
-30,10,15,-2,5,4,2,3,-7
-24,8,12,-3,6,8,5,3,-15
0,0,0,4,0,1,5,4,-14
-42,14,21,-6,9,8,2,3,-9
-18,6,9,0,2,5,5,2,-11
-18,6,9,-1,6,4,3,5,-14
-36,12,18,-2,4,3,1,2,-2
-24,8,12,-1,5,3,2,4,-9
-12,4,6,2,1,2,4,3,-10
0,0,0,1,8,2,3,9,-23
-6,2,3,3,2,0,3,5,-12
-6,2,3,0,8,3,3,8,-21
0,0,0,2,3,4,6,5,-20
-54,18,27,-6,7,6,0,1,1
-24,8,12,1,2,0,1,3,-3
-6,2,3,2,2,3,5,4,-15
0,0,0,2,6,1,3,8,-20
-54,18,27,-7,7,9,2,0,-2
-6,2,3,0,1,10,10,1,-21
-18,6,9,-2,4,9,7,2,-17
-42,14,21,-3,4,4,1,1,0
-36,12,18,-3,4,6,3,1,-5
-36,12,18,-4,8,5,1,4,-8
-30,10,15,-2,6,3,1,4,-7
-54,18,27,-5,5,5,0,0,4
-30,10,15,-3,7,5,2,4,-10
-12,4,6,-1,8,4,3,7,-19
-24,8,12,0,3,2,2,3,-6
0,0,0,1,6,4,5,7,-23
-66,22,33,-10,10,11,1,0,-1
0,0,0,2,2,5,7,4,-20
-36,12,18,-4,6,7,3,2,-8
-6,2,3,1,8,0,1,9,-18
-6,2,3,1,1,7,8,2,-18
-18,6,9,-2,8,5,3,6,-17
-36,12,18,-5,9,7,2,4,-11
-30,10,15,-3,6,6,3,3,-10
-24,8,12,-3,10,4,1,7,-15
-30,10,15,-1,3,3,2,2,-4
-24,8,12,-2,4,7,5,2,-12
-12,4,6,1,2,4,5,3,-13
-24,8,12,2,1,-2,0,3,0
0,0,0,1,9,1,2,10,-23
0,0,0,0,6,7,7,6,-26
-36,12,18,-2,3,4,2,1,-2
-18,6,9,0,6,1,1,6,-11
0,0,0,1,1,9,10,2,-23
-12,4,6,3,-1,1,4,2,-7
-12,4,6,0,5,4,4,5,-16
-12,4,6,-1,6,6,5,5,-19
0,0,0,2,5,2,4,7,-20
-18,6,9,2,1,0,2,3,-5
0,0,0,3,4,0,3,7,-17
-42,14,21,-5,6,8,3,1,-6
-42,14,21,-1,1,1,0,0,6
-18,6,9,-1,3,7,6,2,-14
-6,2,3,0,5,6,6,5,-21
0,0,0,0,4,9,9,4,-26
-18,6,9,-2,7,6,4,5,-17
-42,14,21,-4,5,6,2,1,-3
-24,8,12,0,4,1,1,4,-6
-12,4,6,-1,10,2,1,9,-19
-42,14,21,-4,6,5,1,2,-3
0,0,0,1,7,3,4,8,-23
-30,10,15,-4,8,7,3,4,-13
-6,2,3,2,5,0,2,7,-15
-12,4,6,3,0,0,3,3,-7
-48,16,24,-3,3,3,0,0,5
-30,10,15,-3,5,7,4,2,-10
0,0,0,1,2,8,9,3,-23
-18,6,9,2,2,-1,1,4,-5
0,0,0,2,0,7,9,2,-20
-54,18,27,-7,9,7,0,2,-2
-30,10,15,-1,5,1,0,4,-4
-6,2,3,1,7,1,2,8,-18
-6,2,3,0,7,4,4,7,-21
-18,6,9,1,2,2,3,3,-8
-12,4,6,-1,5,7,6,4,-19
-30,10,15,1,0,0,1,1,2
-30,10,15,0,3,0,0,3,-1
-36,12,18,-1,1,3,2,0,1
-6,2,3,1,4,4,5,5,-18
-24,8,12,-3,8,6,3,5,-15
-12,4,6,1,0,6,7,1,-13
-48,16,24,-4,5,4,0,1,2
-24,8,12,1,1,1,2,2,-3
0,0,0,3,1,3,6,4,-17
-60,20,30,-9,10,10,1,1,-3
-36,12,18,-4,7,6,2,3,-8
-54,18,27,-7,8,8,1,1,-2
0,0,0,0,12,1,1,12,-26
-18,6,9,-2,9,4,2,7,-17
-24,8,12,-2,5,6,4,3,-12
-12,4,6,1,1,5,6,2,-13
-48,16,24,-6,8,7,1,2,-4
-12,4,6,-1,2,10,9,1,-19
-6,2,3,0,6,5,5,6,-21
0,0,0,0,5,8,8,5,-26
-36,12,18,-4,5,8,4,1,-8
-24,8,12,-2,8,3,1,6,-12
-12,4,6,-1,7,5,4,6,-19
-42,14,21,-4,7,4,0,3,-3
0,0,0,3,2,2,5,5,-17
-12,4,6,0,6,3,3,6,-16
-78,26,39,-13,13,13,0,0,0
-30,10,15,-4,10,5,1,6,-13
-24,8,12,2,-2,1,3,0,0
-48,16,24,-7,9,9,2,2,-7
0,0,0,0,7,6,6,7,-26
-12,4,6,2,2,1,3,4,-10
-24,8,12,-2,3,8,6,1,-12
-36,12,18,-5,10,6,1,5,-11
-60,20,30,-7,7,7,0,0,3
-30,10,15,-4,9,6,2,5,-13
-48,16,24,-7,10,8,1,3,-7
-42,14,21,-3,3,5,2,0,0
-6,2,3,2,0,5,7,2,-15
-18,6,9,-2,10,3,1,8,-17
-12,4,6,2,3,0,2,5,-10
-6,2,3,0,3,8,8,3,-21
-12,4,6,2,-1,4,6,1,-10
-18,6,9,1,1,3,4,2,-8
-12,4,6,0,3,6,6,3,-16
-42,14,21,-4,4,7,3,0,-3
-6,2,3,3,1,1,4,4,-12
-18,6,9,-2,6,7,5,4,-17
-6,2,3,0,4,7,7,4,-21
-24,8,12,-3,5,9,6,2,-15
-30,10,15,-1,2,4,3,1,-4
-18,6,9,1,3,1,2,4,-8
-12,4,6,3,1,-1,2,4,-7
0,0,0,1,4,6,7,5,-23
-6,2,3,1,6,2,3,7,-18
-6,2,3,1,2,6,7,3,-18
-18,6,9,-1,5,5,4,4,-14
-12,4,6,2,4,-1,1,6,-10
-6,2,3,2,3,2,4,5,-15
-24,8,12,2,0,-1,1,2,0
-6,2,3,1,0,8,9,1,-18
-36,12,18,-3,6,4,1,3,-5
-12,4,6,0,2,7,7,2,-16
-54,18,27,-8,10,9,1,2,-5
-66,22,33,-9,9,9,0,0,2
-6,2,3,0,10,1,1,10,-21
-12,4,6,1,6,0,1,7,-13
-66,22,33,-10,11,10,0,1,-1
-12,4,6,-1,9,3,2,8,-19
0,0,0,3,0,4,7,3,-17
0,0,0,0,2,11,11,2,-26
-54,18,27,-8,9,10,2,1,-5
-30,10,15,1,1,-1,0,2,2
-24,8,12,-3,4,10,7,1,-15
-30,10,15,0,1,2,2,1,-1
-18,6,9,2,0,1,3,2,-5
-24,8,12,2,-1,0,2,1,0
0,0,0,2,4,3,5,6,-20
-24,8,12,1,0,2,3,1,-3
-18,6,9,2,-1,2,4,1,-5
-30,10,15,-4,7,8,4,3,-13
0,0,0,2,1,6,8,3,-20
-18,6,9,1,4,0,1,5,-8
-36,12,18,0,0,1,1,0,4
-24,8,12,1,3,-1,0,4,-3
-24,8,12,-2,6,5,3,4,-12
0,0,0,0,9,4,4,9,-26
-6,2,3,1,3,5,6,4,-18
-36,12,18,-5,8,8,3,3,-11
-18,6,9,-1,7,3,2,6,-14
-30,10,15,-1,1,5,4,0,-4
-24,8,12,-1,2,6,5,1,-9
-30,10,15,0,2,1,1,2,-1
-18,6,9,0,5,2,2,5,-11
-12,4,6,0,1,8,8,1,-16
-30,10,15,1,-1,1,2,0,2
-36,12,18,-2,2,5,3,0,-2
-12,4,6,1,4,2,3,5,-13
-18,6,9,0,4,3,3,4,-11
-60,20,30,-8,8,9,1,0,0
-12,4,6,0,8,1,1,8,-16
-6,2,3,2,4,1,3,6,-15
-36,12,18,-5,6,10,5,1,-11
-30,10,15,-3,4,8,5,1,-10
-24,8,12,0,2,3,3,2,-6
-24,8,12,-1,3,5,4,2,-9
-12,4,6,0,4,5,5,4,-16
0,0,0,0,11,2,2,11,-26
-12,4,6,3,-1,2,5,2,-9
-48,16,24,-7,11,8,1,4,-9
-24,8,12,-1,4,5,4,3,-11
-36,12,18,-2,6,2,0,4,-4
-12,4,6,0,2,8,8,2,-18
-48,16,24,-3,4,3,0,1,3
-18,6,9,-1,8,3,2,7,-16
-36,12,18,-2,5,3,1,3,-4
-30,10,15,-2,4,6,4,2,-9
0,0,0,0,8,6,6,8,-28
-24,8,12,0,3,3,3,3,-8
-30,10,15,-3,5,8,5,2,-12
-48,16,24,-4,6,4,0,2,0
-18,6,9,1,5,0,1,6,-10
-60,20,30,-7,7,8,1,0,1
-6,2,3,0,10,2,2,10,-23
-6,2,3,1,3,6,7,4,-20
-6,2,3,1,5,4,5,6,-20
-30,10,15,0,1,3,3,1,-3
0,0,0,1,6,5,6,7,-25
-6,2,3,0,7,5,5,7,-23
-6,2,3,1,6,3,4,7,-20
-42,14,21,-3,6,3,0,3,-2
0,0,0,0,12,2,2,12,-28
-12,4,6,0,1,9,9,1,-18
-60,20,30,-8,8,10,2,0,-2
-6,2,3,3,0,3,6,3,-14
-36,12,18,-1,1,4,3,0,-1
0,0,0,0,11,3,3,11,-28
-18,6,9,2,0,2,4,2,-7
-36,12,18,-3,4,7,4,1,-7
-24,8,12,1,1,2,3,2,-5
0,0,0,1,3,8,9,4,-25
-36,12,18,-1,2,3,2,1,-1
-24,8,12,-1,2,7,6,1,-11
-24,8,12,-2,9,3,1,7,-14
-48,16,24,-6,8,8,2,2,-6
-42,14,21,-3,5,4,1,2,-2
-30,10,15,-2,5,5,3,3,-9
-30,10,15,-4,10,6,2,6,-15
-12,4,6,1,1,6,7,2,-15
-6,2,3,0,8,4,4,8,-23
0,0,0,3,2,3,6,5,-19
-24,8,12,-2,8,4,2,6,-14
-48,16,24,-5,5,8,3,0,-3
-48,16,24,-7,10,9,2,3,-9
-60,20,30,-7,8,7,0,1,1
-6,2,3,3,2,1,4,5,-14
-36,12,18,-2,4,4,2,2,-4
-18,6,9,0,2,6,6,2,-13
-18,6,9,-1,9,2,1,8,-16
0,0,0,1,4,7,8,5,-25
-12,4,6,-1,10,3,2,9,-21
-30,10,15,-1,3,4,3,2,-6
-24,8,12,-2,7,5,3,5,-14
0,0,0,3,4,1,4,7,-19
-18,6,9,2,1,1,3,3,-7
-66,22,33,-9,9,10,1,0,0
-42,14,21,0,0,0,0,0,7
-36,12,18,-4,5,9,5,1,-10
-30,10,15,0,2,2,2,2,-3
-24,8,12,-2,3,9,7,1,-14
-24,8,12,-3,4,11,8,1,-17
-30,10,15,-3,6,7,4,3,-12
-36,12,18,-2,2,6,4,0,-4
-42,14,21,-6,11,7,1,5,-11
-54,18,27,-6,8,6,0,2,-1
-12,4,6,2,2,2,4,4,-12
-12,4,6,0,4,6,6,4,-18
-24,8,12,2,1,-1,1,3,-2
-72,24,36,-10,10,10,0,0,2
-12,4,6,1,2,5,6,3,-15
-18,6,9,-1,3,8,7,2,-16
-6,2,3,1,9,0,1,10,-20
-18,6,9,0,1,7,7,1,-13
-18,6,9,-1,5,6,5,4,-16
0,0,0,3,3,2,5,6,-19
-60,20,30,-9,10,11,2,1,-5
0,0,0,0,7,7,7,7,-28
-24,8,12,-1,5,4,3,4,-11
-18,6,9,1,4,1,2,5,-10
-30,10,15,-3,4,9,6,1,-12
-6,2,3,3,3,0,3,6,-14
-42,14,21,-1,1,2,1,0,4
-24,8,12,1,0,3,4,1,-5
-6,2,3,1,2,7,8,3,-20
0,0,0,1,5,6,7,6,-25
-12,4,6,2,-1,5,7,1,-12
0,0,0,0,6,8,8,6,-28
-30,10,15,-1,2,5,4,1,-6
-42,14,21,-6,9,9,3,3,-11
0,0,0,3,5,0,3,8,-19
-36,12,18,-4,8,6,2,4,-10
-42,14,21,-6,8,10,4,2,-11
-54,18,27,-7,8,9,2,1,-4
-42,14,21,-2,4,2,0,2,1
0,0,0,1,0,11,12,1,-25
-18,6,9,-1,7,4,3,6,-16
-48,16,24,-2,2,2,0,0,6
-6,2,3,2,2,4,6,4,-17
-12,4,6,0,3,7,7,3,-18
-12,4,6,-1,4,9,8,3,-21
-30,10,15,-4,5,11,7,1,-15
-72,24,36,-11,11,12,1,0,-1
-42,14,21,-4,7,5,1,3,-5
-24,8,12,-3,6,9,6,3,-17
0,0,0,1,9,2,3,10,-25
-24,8,12,-3,5,10,7,2,-17
-24,8,12,0,4,2,2,4,-8
-24,8,12,1,3,0,1,4,-5
-6,2,3,2,5,1,3,7,-17
-36,12,18,-4,6,8,4,2,-10
-30,10,15,0,3,1,1,3,-3
-6,2,3,0,3,9,9,3,-23
0,0,0,3,0,5,8,3,-19
0,0,0,2,3,5,7,5,-22
-54,18,27,-8,9,11,3,1,-7
-12,4,6,2,0,4,6,2,-12
-48,16,24,-6,9,7,1,3,-6
0,0,0,0,10,4,4,10,-28
0,0,0,4,1,1,5,5,-16
-36,12,18,-5,6,11,6,1,-13
-12,4,6,-1,6,7,6,5,-21
-42,14,21,-4,6,6,2,2,-5
-24,8,12,2,-2,2,4,0,-2
-66,22,33,-10,11,11,1,1,-3
-24,8,12,2,-1,1,3,1,-2
-12,4,6,2,3,1,3,5,-12
-12,4,6,-1,5,8,7,4,-21
-12,4,6,1,3,4,5,4,-15
-48,16,24,-5,8,5,0,3,-3
0,0,0,2,2,6,8,4,-22
-18,6,9,-1,4,7,6,3,-16
-30,10,15,-4,8,8,4,4,-15
-36,12,18,0,1,1,1,1,2
-12,4,6,0,5,5,5,5,-18
-6,2,3,1,0,9,10,1,-20
-66,22,33,-9,10,9,0,1,0
-24,8,12,0,1,5,5,1,-8
-30,10,15,-1,5,2,1,4,-6
-18,6,9,1,3,2,3,4,-10
-42,14,21,-2,3,3,1,1,1
-6,2,3,1,1,8,9,2,-20
0,0,0,0,4,10,10,4,-28
-42,14,21,-3,3,6,3,0,-2
-42,14,21,-5,9,6,1,4,-8
-6,2,3,0,11,1,1,11,-23
-30,10,15,2,-2,0,2,0,3
-36,12,18,1,0,-1,0,1,5
-12,4,6,0,9,1,1,9,-18
-18,6,9,-2,7,7,5,5,-19
-24,8,12,-3,8,7,4,5,-17
-18,6,9,-2,4,10,8,2,-19
-6,2,3,1,4,5,6,5,-20
-54,18,27,-7,9,8,1,2,-4
-36,12,18,1,-1,0,1,0,5
-18,6,9,1,2,3,4,3,-10
-12,4,6,2,5,-1,1,7,-12
-18,6,9,3,0,-1,2,3,-4
-18,6,9,3,-1,0,3,2,-4
-18,6,9,0,6,2,2,6,-13
0,0,0,3,1,4,7,4,-19
-24,8,12,-2,6,6,4,4,-14
-12,4,6,1,5,2,3,6,-15
-60,20,30,-9,11,10,1,2,-5
-78,26,39,-12,12,12,0,0,1
-30,10,15,-4,11,5,1,7,-15
-30,10,15,-2,3,7,5,1,-9
0,0,0,0,2,12,12,2,-28
-6,2,3,2,4,2,4,6,-17
0,0,0,1,8,3,4,9,-25
-12,4,6,3,0,1,4,3,-9
-42,14,21,-4,5,7,3,1,-5
-6,2,3,1,8,1,2,9,-20
-24,8,12,-1,7,2,1,6,-11
-60,20,30,-8,10,8,0,2,-2
-72,24,36,-11,12,11,0,1,-1
-36,12,18,-2,3,5,3,1,-4
-24,8,12,0,2,4,4,2,-8
-42,14,21,-2,2,4,2,0,1
-42,14,21,-6,7,11,5,1,-11
0,0,0,0,5,9,9,5,-28
0,0,0,4,0,2,6,4,-16
-18,6,9,-2,9,5,3,7,-19
-24,8,12,3,-3,0,3,0,1
-36,12,18,-5,7,10,5,2,-13
-6,2,3,0,9,3,3,9,-23
-30,10,15,2,0,-2,0,2,3
-18,6,9,2,3,-1,1,5,-7
-30,10,15,1,2,-1,0,3,0
-18,6,9,-2,11,3,1,9,-19
-18,6,9,1,0,5,6,1,-10
-30,10,15,-3,8,5,2,5,-12
-18,6,9,1,1,4,5,2,-10
-54,18,27,-5,5,6,1,0,2
-18,6,9,0,7,1,1,7,-13
-24,8,12,-2,4,8,6,2,-14
-12,4,6,1,4,3,4,5,-15
-18,6,9,-1,6,5,4,5,-16
-48,16,24,-4,4,6,2,0,0
0,0,0,1,7,4,5,8,-25
-24,8,12,1,2,1,2,3,-5
-6,2,3,0,1,11,11,1,-23
-18,6,9,-2,3,11,9,1,-19
-30,10,15,-3,7,6,3,4,-12
-18,6,9,-1,2,9,8,1,-16
-30,10,15,1,0,1,2,1,0
-12,4,6,-1,7,6,5,6,-21
0,0,0,0,13,1,1,13,-28
-24,8,12,-3,9,6,3,6,-17
-36,12,18,-4,9,5,1,5,-10
-42,14,21,-5,6,9,4,1,-8
0,0,0,2,1,7,9,3,-22
-12,4,6,2,4,0,2,6,-12
-30,10,15,-4,6,10,6,2,-15
-54,18,27,-6,6,8,2,0,-1
-18,6,9,-2,8,6,4,6,-19
-18,6,9,3,1,-2,1,4,-4
-24,8,12,-3,7,8,5,4,-17
-12,4,6,1,7,0,1,8,-15
-30,10,15,-1,4,3,2,3,-6
-54,18,27,-8,11,9,1,3,-7
0,0,0,0,1,13,13,1,-28
-12,4,6,1,6,1,2,7,-15
-18,6,9,0,5,3,3,5,-13
0,0,0,2,6,2,4,8,-22
-12,4,6,1,0,7,8,1,-15
-24,8,12,-1,6,3,2,5,-11
-48,16,24,-4,5,5,1,1,0
-6,2,3,0,4,8,8,4,-23
-54,18,27,-5,6,5,0,1,2
0,0,0,2,5,3,5,7,-22
-12,4,6,3,2,-1,2,5,-9
-30,10,15,0,4,0,0,4,-3
-42,14,21,-6,10,8,2,4,-11
0,0,0,2,4,4,6,6,-22
-48,16,24,-7,8,11,4,1,-9
-24,8,12,0,5,1,1,5,-8
-6,2,3,2,0,6,8,2,-17
-18,6,9,0,3,5,5,3,-13
-36,12,18,0,2,0,0,2,2
0,0,0,4,2,0,4,6,-16
-30,10,15,1,-1,2,3,0,0
-30,10,15,-4,9,7,3,5,-15
-6,2,3,0,6,6,6,6,-23
-6,2,3,3,1,2,5,4,-14
-48,16,24,-3,3,4,1,0,3
-42,14,21,-5,8,7,2,3,-8
-48,16,24,-5,7,6,1,2,-3
-48,16,24,-7,9,10,3,2,-9
-12,4,6,3,1,0,3,4,-9
-36,12,18,-3,7,4,1,4,-7
-36,12,18,-4,7,7,3,3,-10
-36,12,18,-5,11,6,1,6,-13
-30,10,15,-3,9,4,1,6,-12
-36,12,18,0,0,2,2,0,2
-48,16,24,-5,6,7,2,1,-3
-30,10,15,-4,7,9,5,3,-15
-6,2,3,2,6,0,2,8,-17
0,0,0,1,10,1,2,11,-25
-36,12,18,-1,4,1,0,3,-1
0,0,0,0,3,11,11,3,-28
-24,8,12,-1,3,6,5,2,-11
-18,6,9,2,2,0,2,4,-7
-36,12,18,-5,10,7,2,5,-13
-12,4,6,0,8,2,2,8,-18
-36,12,18,-3,6,5,2,3,-7
-6,2,3,2,1,5,7,3,-17
-24,8,12,-3,10,5,2,7,-17
-12,4,6,-1,11,2,1,10,-21
-6,2,3,0,5,7,7,5,-23
-48,16,24,-6,7,9,3,1,-6
-18,6,9,-2,6,8,6,4,-19
-66,22,33,-8,8,8,0,0,3
-12,4,6,-1,2,11,10,1,-21
-30,10,15,0,0,4,4,0,-3
0,0,0,2,0,8,10,2,-22
-24,8,12,2,2,-2,0,4,-2
0,0,0,2,7,1,3,9,-22
-36,12,18,-1,3,2,1,2,-1
-18,6,9,2,-1,3,5,1,-7
-6,2,3,4,0,0,4,4,-11
-60,20,30,-8,9,9,1,1,-2
-18,6,9,3,-2,1,4,1,-4
-18,6,9,0,4,4,4,4,-13
0,0,0,1,1,10,11,2,-25
-24,8,12,-3,11,4,1,8,-17
0,0,0,1,11,0,1,12,-25
-12,4,6,-1,9,4,3,8,-21
-18,6,9,-2,10,4,2,8,-19
-24,8,12,-2,5,7,5,3,-14
-30,10,15,-2,7,3,1,5,-9
0,0,0,0,9,5,5,9,-28
-36,12,18,-3,5,6,3,2,-7
0,0,0,1,2,9,10,3,-25
-54,18,27,-8,10,10,2,2,-7
-12,4,6,-1,3,10,9,2,-21
-54,18,27,-4,4,4,0,0,5
-6,2,3,2,3,3,5,5,-17
-42,14,21,-1,2,1,0,1,4
-84,28,42,-14,14,14,0,0,0
-36,12,18,-5,9,8,3,4,-13
-30,10,15,1,1,0,1,2,0
-6,2,3,0,2,10,10,2,-23
-6,2,3,1,7,2,3,8,-20
-18,6,9,-2,5,9,7,3,-19
-12,4,6,2,1,3,5,3,-12
-42,14,21,-5,7,8,3,2,-8
-42,14,21,-3,4,5,2,1,-2
-60,20,30,-6,6,6,0,0,4
-12,4,6,0,6,4,4,6,-18
-36,12,18,-5,8,9,4,3,-13
-12,4,6,-1,8,5,4,7,-21
-24,8,12,2,0,0,2,2,-2
-12,4,6,0,7,3,3,7,-18
0,0,0,2,8,0,2,10,-22
-30,10,15,-2,6,4,2,4,-9
-54,18,27,-6,7,7,1,1,-1
-24,8,12,3,0,-3,0,3,1
-42,14,21,-5,8,8,3,3,-10
-18,6,9,2,2,1,3,4,-9
-42,14,21,-5,6,10,5,1,-10
-66,22,33,-10,11,12,2,1,-5
-42,14,21,-6,12,7,1,6,-13
-42,14,21,-4,7,6,2,3,-7
-24,8,12,-1,8,2,1,7,-13
-18,6,9,-2,11,4,2,9,-21
-30,10,15,-1,4,4,3,3,-8
-30,10,15,1,0,2,3,1,-2
0,0,0,2,5,4,6,7,-24
-30,10,15,-1,3,5,4,2,-8
-12,4,6,1,2,6,7,3,-17
-42,14,21,-6,10,9,3,4,-13
0,0,0,3,2,4,7,5,-21
0,0,0,2,7,2,4,9,-24
-12,4,6,-1,12,2,1,11,-23
-30,10,15,2,1,-2,0,3,1
-30,10,15,-3,4,10,7,1,-14
-6,2,3,1,9,1,2,10,-22
-36,12,18,-3,6,6,3,3,-9
-24,8,12,-1,5,5,4,4,-13
-60,20,30,-7,9,7,0,2,-1
-36,12,18,-5,10,8,3,5,-15
-30,10,15,-1,6,2,1,5,-8
-18,6,9,1,4,2,3,5,-12
-30,10,15,-2,8,3,1,6,-11
-54,18,27,-6,8,7,1,2,-3
-30,10,15,-2,5,6,4,3,-11
-6,2,3,1,5,5,6,6,-22
-6,2,3,0,5,8,8,5,-25
-42,14,21,-4,5,8,4,1,-7
-6,2,3,0,12,1,1,12,-25
-30,10,15,1,3,-1,0,4,-2
-24,8,12,3,1,-3,0,4,-1
-6,2,3,1,6,4,5,7,-22
-30,10,15,0,5,0,0,5,-5
0,0,0,0,1,14,14,1,-30
-42,14,21,-5,9,7,2,4,-10
-18,6,9,-2,8,7,5,6,-21
-24,8,12,1,3,1,2,4,-7
-18,6,9,3,-1,1,4,2,-6
-30,10,15,1,1,1,2,2,-2
-36,12,18,-3,5,7,4,2,-9
-18,6,9,2,3,0,2,5,-9
0,0,0,4,3,0,4,7,-18
-30,10,15,-4,12,5,1,8,-17
-18,6,9,-1,6,6,5,5,-18
0,0,0,3,3,3,6,6,-21
-30,10,15,-4,5,12,8,1,-17
-24,8,12,2,2,-1,1,4,-4
-18,6,9,0,7,2,2,7,-15
-24,8,12,1,2,2,3,3,-7
0,0,0,0,10,5,5,10,-30
-12,4,6,-1,9,5,4,8,-23
-18,6,9,-1,10,2,1,9,-18
0,0,0,0,3,12,12,3,-30
-36,12,18,-1,3,3,2,2,-3
-24,8,12,-2,7,6,4,5,-16
-18,6,9,-1,3,9,8,2,-18
-42,14,21,-2,4,3,1,2,-1
-24,8,12,-3,4,12,9,1,-19
-48,16,24,-2,3,2,0,1,4
-18,6,9,3,0,0,3,3,-6
0,0,0,3,4,2,5,7,-21
-54,18,27,-4,5,4,0,1,3
-42,14,21,-6,11,8,2,5,-13
-24,8,12,-2,6,7,5,4,-16
-12,4,6,-1,4,10,9,3,-23
-18,6,9,0,6,3,3,6,-15
-42,14,21,-3,5,5,2,2,-4
-42,14,21,-1,3,1,0,2,2
-6,2,3,2,1,6,8,3,-19
0,0,0,1,8,4,5,9,-27
-84,28,42,-13,13,13,0,0,1
-36,12,18,-4,10,5,1,6,-12
0,0,0,0,2,13,13,2,-30
-30,10,15,2,-2,1,3,0,1
-24,8,12,-1,6,4,3,5,-13
-54,18,27,-7,9,9,2,2,-6
-24,8,12,-3,9,7,4,6,-19
-6,2,3,3,4,0,3,7,-16
-24,8,12,3,-2,0,3,1,-1
-24,8,12,3,0,-2,1,3,-1
-24,8,12,-2,4,9,7,2,-16
-12,4,6,1,7,1,2,8,-17
-36,12,18,-5,7,11,6,2,-15
-54,18,27,-6,9,6,0,3,-3
-24,8,12,-2,5,8,6,3,-16
-72,24,36,-10,11,10,0,1,0
0,0,0,0,9,6,6,9,-30
-12,4,6,0,7,4,4,7,-20
-36,12,18,-1,4,2,1,3,-3
-18,6,9,1,5,1,2,6,-12
-18,6,9,1,6,0,1,7,-12
-36,12,18,-5,9,9,4,4,-15
-18,6,9,0,1,8,8,1,-15
-6,2,3,0,11,2,2,11,-25
-36,12,18,-3,4,8,5,1,-9
0,0,0,2,0,9,11,2,-24
-18,6,9,0,4,5,5,4,-15
-18,6,9,-2,4,11,9,2,-21
-24,8,12,-3,10,6,3,7,-19
-78,26,39,-12,12,13,1,0,-1
-72,24,36,-11,12,12,1,1,-3
-42,14,21,0,0,1,1,0,5
-54,18,27,-7,10,8,1,3,-6
-30,10,15,-1,5,3,2,4,-8
-48,16,24,-4,4,7,3,0,-2
-12,4,6,4,0,-1,3,4,-8
-18,6,9,0,3,6,6,3,-15
-24,8,12,1,1,3,4,2,-7
0,0,0,3,1,5,8,4,-21
-24,8,12,1,4,0,1,5,-7
0,0,0,3,0,6,9,3,-21
-18,6,9,0,8,1,1,8,-15
-30,10,15,-3,6,8,5,3,-14
-42,14,21,-5,10,6,1,5,-10
-36,12,18,-5,8,10,5,3,-15
0,0,0,0,14,1,1,14,-30
-18,6,9,-1,7,5,4,6,-18
-54,18,27,-5,7,5,0,2,0
0,0,0,0,7,8,8,7,-30
-18,6,9,1,1,5,6,2,-12
-36,12,18,-4,7,8,4,3,-12
-36,12,18,0,0,3,3,0,0
-60,20,30,-9,12,10,1,3,-7
-24,8,12,0,4,3,3,4,-10
-6,2,3,0,10,3,3,10,-25
-42,14,21,-1,2,2,1,1,2
0,0,0,1,10,2,3,11,-27
-12,4,6,0,10,1,1,10,-20
-6,2,3,1,0,10,11,1,-22
-48,16,24,-6,9,8,2,3,-8
-6,2,3,2,4,3,5,6,-19
-6,2,3,3,0,4,7,3,-16
-12,4,6,0,3,8,8,3,-20
-30,10,15,-4,9,8,4,5,-17
-12,4,6,1,3,5,6,4,-17
-24,8,12,-2,9,4,2,7,-16
-30,10,15,1,-1,3,4,0,-2
-30,10,15,0,4,1,1,4,-5
-30,10,15,-2,4,7,5,2,-11
-12,4,6,0,5,6,6,5,-20
-6,2,3,0,4,9,9,4,-25
0,0,0,1,5,7,8,6,-27
-48,16,24,-4,5,6,2,1,-2
-18,6,9,-1,5,7,6,4,-18
-12,4,6,-1,6,8,7,5,-23
-42,14,21,-1,1,3,2,0,2
-6,2,3,1,7,3,4,8,-22
-54,18,27,-5,5,7,2,0,0
-12,4,6,2,5,0,2,7,-14
-54,18,27,-7,8,10,3,1,-6
-60,20,30,-5,5,5,0,0,5
0,0,0,4,1,2,6,5,-18
-18,6,9,-2,10,5,3,8,-21
-30,10,15,0,3,2,2,3,-5
-24,8,12,-1,2,8,7,1,-13
0,0,0,2,6,3,5,8,-24
-36,12,18,-2,6,3,1,4,-6
-42,14,21,-4,6,7,3,2,-7
-12,4,6,1,8,0,1,9,-17
0,0,0,2,4,5,7,6,-24
-30,10,15,1,2,0,1,3,-2
-6,2,3,2,5,2,4,7,-19
-36,12,18,-5,11,7,2,6,-15
-48,16,24,-7,10,10,3,3,-11
-48,16,24,-5,6,8,3,1,-5
-36,12,18,-1,5,1,0,4,-3
-54,18,27,-8,9,12,4,1,-9
-54,18,27,-5,6,6,1,1,0
-30,10,15,-3,5,9,6,2,-14
-42,14,21,-3,4,6,3,1,-4
-72,24,36,-9,9,9,0,0,3
-12,4,6,0,4,7,7,4,-20
-54,18,27,-8,11,10,2,3,-9
-24,8,12,3,-1,-1,2,2,-1
-60,20,30,-7,8,8,1,1,-1
-18,6,9,-1,4,8,7,3,-18
-6,2,3,1,1,9,10,2,-22
0,0,0,4,0,3,7,4,-18
-6,2,3,0,6,7,7,6,-25
-18,6,9,0,5,4,4,5,-15
-18,6,9,-2,5,10,8,3,-21
-6,2,3,1,8,2,3,9,-22
-48,16,24,-7,8,12,5,1,-11
-30,10,15,0,2,3,3,2,-5
-12,4,6,2,4,1,3,6,-14
-78,26,39,-12,13,12,0,1,-1
-18,6,9,-2,3,12,10,1,-21
-24,8,12,-2,8,5,3,6,-16
-48,16,24,-7,9,11,4,2,-11
-66,22,33,-9,11,9,0,2,-2
-30,10,15,-3,9,5,2,6,-14
0,0,0,0,4,11,11,4,-30
-18,6,9,-2,9,6,4,7,-21
-60,20,30,-8,9,10,2,1,-4
-30,10,15,2,0,-1,1,2,1
0,0,0,1,3,9,10,4,-27
-24,8,12,-2,10,3,1,8,-16
-6,2,3,0,7,6,6,7,-25
-12,4,6,-1,11,3,2,10,-23
-36,12,18,0,1,2,2,1,0
-48,16,24,-3,3,5,2,0,1
-54,18,27,-3,3,3,0,0,6
-6,2,3,2,0,7,9,2,-19
0,0,0,1,7,5,6,8,-27
0,0,0,1,6,6,7,7,-27
-24,8,12,1,0,4,5,1,-7
0,0,0,1,12,0,1,13,-27
-54,18,27,-8,12,9,1,4,-9
-48,16,24,-4,7,4,0,3,-2
0,0,0,3,5,1,4,8,-21
0,0,0,4,2,1,5,6,-18
-12,4,6,2,2,3,5,4,-14
-24,8,12,-3,11,5,2,8,-19
-24,8,12,-3,6,10,7,3,-19
-18,6,9,1,3,3,4,4,-12
-90,30,45,-15,15,15,0,0,0
-36,12,18,-5,12,6,1,7,-15
-42,14,21,-6,8,11,5,2,-13
-12,4,6,3,2,0,3,5,-11
-12,4,6,1,4,4,5,5,-17
-12,4,6,-1,3,11,10,2,-23
-18,6,9,-2,7,8,6,5,-21
-6,2,3,1,10,0,1,11,-22
-6,2,3,0,3,10,10,3,-25
0,0,0,5,0,0,5,5,-15
-12,4,6,1,1,7,8,2,-17
-18,6,9,2,4,-1,1,6,-9
-30,10,15,-4,6,11,7,2,-17
-6,2,3,0,2,11,11,2,-25
-12,4,6,-1,5,9,8,4,-23
-6,2,3,4,1,0,4,5,-13
-12,4,6,3,3,-1,2,6,-11
-66,22,33,-8,8,9,1,0,1
-30,10,15,-2,6,5,3,4,-11
-12,4,6,3,1,1,4,4,-11
-24,8,12,0,6,1,1,6,-10
-54,18,27,-8,10,11,3,2,-9
-6,2,3,2,3,4,6,5,-19
-60,20,30,-8,10,9,1,2,-4
-6,2,3,2,7,0,2,9,-19
-24,8,12,-2,3,10,8,1,-16
-12,4,6,0,6,5,5,6,-20
-24,8,12,0,3,4,4,3,-10
-60,20,30,-6,6,7,1,0,2
-36,12,18,1,0,0,1,1,3
0,0,0,2,2,7,9,4,-24
-24,8,12,-1,7,3,2,6,-13
-42,14,21,-3,3,7,4,0,-4
-36,12,18,-4,8,7,3,4,-12
-6,2,3,2,2,5,7,4,-19
-42,14,21,-2,3,4,2,1,-1
0,0,0,3,6,0,3,9,-21
-12,4,6,1,6,2,3,7,-17
-12,4,6,1,0,8,9,1,-17
-30,10,15,-2,7,4,2,5,-11
-36,12,18,-5,6,12,7,1,-15
-42,14,21,0,1,0,0,1,5
-42,14,21,-6,7,12,6,1,-13
-24,8,12,2,-1,2,4,1,-4
-24,8,12,-3,5,11,8,2,-19
0,0,0,1,0,12,13,1,-27
0,0,0,2,1,8,10,3,-24
0,0,0,0,12,3,3,12,-30
-24,8,12,-1,3,7,6,2,-13
-30,10,15,-4,7,10,6,3,-17
0,0,0,2,9,0,2,11,-24
-6,2,3,1,2,8,9,3,-22
-36,12,18,-4,9,6,2,5,-12
-12,4,6,2,0,5,7,2,-14
-36,12,18,-2,3,6,4,1,-6
-30,10,15,-2,3,8,6,1,-11
-18,6,9,-2,12,3,1,10,-21
-12,4,6,2,3,2,4,5,-14
-60,20,30,-9,11,11,2,2,-7
0,0,0,0,8,7,7,8,-30
-36,12,18,-3,7,5,2,4,-9
-24,8,12,0,5,2,2,5,-10
-48,16,24,-4,6,5,1,2,-2
-6,2,3,0,1,12,12,1,-25
-42,14,21,-3,7,3,0,4,-4
-42,14,21,-3,6,4,1,3,-4
-12,4,6,0,9,2,2,9,-20
-12,4,6,-1,8,6,5,7,-23
-72,24,36,-10,10,11,1,0,0
-42,14,21,-6,9,10,4,3,-13
-36,12,18,-4,5,10,6,1,-12
-36,12,18,-2,4,5,3,2,-6
-66,22,33,-9,10,10,1,1,-2
-66,22,33,-8,9,8,0,1,1
-30,10,15,2,-1,0,2,1,1
-24,8,12,2,0,1,3,2,-4
-36,12,18,-1,1,5,4,0,-3
-24,8,12,-3,12,4,1,9,-19
-12,4,6,1,5,3,4,6,-17
-18,6,9,-1,2,10,9,1,-18
0,0,0,0,5,10,10,5,-30
-12,4,6,3,-1,3,6,2,-11
-36,12,18,-2,5,4,2,3,-6
-36,12,18,0,2,1,1,2,0
0,0,0,2,3,6,8,5,-24
-24,8,12,-3,8,8,5,5,-19
-24,8,12,0,2,5,5,2,-10
-48,16,24,-2,2,3,1,0,4
-6,2,3,3,2,2,5,5,-16
-36,12,18,1,-1,1,2,0,3
0,0,0,1,4,8,9,5,-27
-12,4,6,2,6,-1,1,8,-14
-18,6,9,2,1,2,4,3,-9
-60,20,30,-9,10,12,3,1,-7
-18,6,9,1,2,4,5,3,-12
-12,4,6,2,1,4,6,3,-14
-24,8,12,0,1,6,6,1,-10
-54,18,27,-4,4,5,1,0,3
-18,6,9,-1,9,3,2,8,-18
-36,12,18,-3,8,4,1,5,-9
-36,12,18,1,1,-1,0,2,3
-24,8,12,-1,4,6,5,3,-13
-36,12,18,0,3,0,0,3,0
-66,22,33,-9,9,11,2,0,-2
-18,6,9,3,1,-1,2,4,-6
-18,6,9,-1,8,4,3,7,-18
-12,4,6,3,0,2,5,3,-11
-18,6,9,2,0,3,5,2,-9
-48,16,24,-5,8,6,1,3,-5
-6,2,3,0,9,4,4,9,-25
-18,6,9,3,2,-2,1,5,-6
0,0,0,1,11,1,2,12,-27
-42,14,21,-2,5,2,0,3,-1
-78,26,39,-11,11,11,0,0,2
0,0,0,0,11,4,4,11,-30
-6,2,3,3,1,3,6,4,-16
-30,10,15,-4,10,7,3,6,-17
-48,16,24,-6,7,10,4,1,-8
-12,4,6,-1,10,4,3,9,-23
-30,10,15,-3,10,4,1,7,-14
-48,16,24,-3,5,3,0,2,1
-60,20,30,-7,7,9,2,0,-1
-30,10,15,-3,8,6,3,5,-14
0,0,0,1,9,3,4,10,-27
-30,10,15,0,1,4,4,1,-5
0,0,0,0,13,2,2,13,-30
-6,2,3,3,3,1,4,6,-16
-12,4,6,4,-1,0,4,3,-8
0,0,0,0,6,9,9,6,-30
-48,16,24,-6,10,7,1,4,-8
-36,12,18,-4,6,9,5,2,-12
-30,10,15,-1,2,6,5,1,-8
-18,6,9,1,0,6,7,1,-12
-12,4,6,2,-1,6,8,1,-14
-42,14,21,-5,7,9,4,2,-10
-6,2,3,0,8,5,5,8,-25
-48,16,24,-5,7,7,2,2,-5
-48,16,24,-6,8,9,3,2,-8
-54,18,27,-6,7,8,2,1,-3
-12,4,6,0,2,9,9,2,-20
-66,22,33,-7,7,7,0,0,4
-18,6,9,0,2,7,7,2,-15
-30,10,15,-4,8,9,5,4,-17
-18,6,9,-2,6,9,7,4,-21
0,0,0,1,2,10,11,3,-27
-42,14,21,-2,2,5,3,0,-1
-24,8,12,3,-3,1,4,0,-1
-18,6,9,3,-2,2,5,1,-6
-30,10,15,0,0,5,5,0,-5
-48,16,24,-3,4,4,1,1,1
-48,16,24,-1,1,1,0,0,7
-18,6,9,2,-1,4,6,1,-9
0,0,0,2,8,1,3,10,-24
-42,14,21,-4,8,5,1,4,-7
-6,2,3,4,0,1,5,4,-13
-36,12,18,-1,2,4,3,1,-3
-24,8,12,2,1,0,2,3,-4
-12,4,6,-1,2,12,11,1,-23
-48,16,24,-7,11,9,2,4,-11
-30,10,15,-4,11,6,2,7,-17
-6,2,3,1,3,7,8,4,-22
-12,4,6,-1,7,7,6,6,-23
0,0,0,1,1,11,12,2,-27
-66,22,33,-10,12,11,1,2,-5
-12,4,6,0,8,3,3,8,-20
-60,20,30,-6,7,6,0,1,2
-48,16,24,-7,12,8,1,5,-11
-6,2,3,1,4,6,7,5,-22
-6,2,3,2,6,1,3,8,-19
-54,18,27,-6,6,9,3,0,-3
-12,4,6,0,1,10,10,1,-20
-30,10,15,-3,7,7,4,4,-14
-24,8,12,-3,7,9,6,4,-19
0,0,0,0,13,3,3,13,-32
-30,10,15,-1,3,6,5,2,-10
0,0,0,2,8,2,4,10,-26
-24,8,12,4,-4,0,4,0,0
-18,6,9,3,0,1,4,3,-8
-12,4,6,2,7,-1,1,9,-16
0,0,0,3,3,4,7,6,-23
-84,28,42,-12,12,12,0,0,2
-24,8,12,-2,8,6,4,6,-18
-12,4,6,1,4,5,6,5,-19
-12,4,6,-1,7,8,7,6,-25
-24,8,12,-2,4,10,8,2,-18
-30,10,15,-3,8,7,4,5,-16
-18,6,9,0,9,1,1,9,-17
-24,8,12,0,2,6,6,2,-12
-18,6,9,1,4,3,4,5,-14
-24,8,12,-3,6,11,8,3,-21
-12,4,6,0,10,2,2,10,-22
-42,14,21,-6,13,7,1,7,-15
-12,4,6,0,11,1,1,11,-22
-6,2,3,1,7,4,5,8,-24
-48,16,24,-6,8,10,4,2,-10
-18,6,9,-1,10,3,2,9,-20
-42,14,21,-2,3,5,3,1,-3
-42,14,21,-1,3,2,1,2,0
-18,6,9,1,5,2,3,6,-14
-30,10,15,1,-1,4,5,0,-4
-36,12,18,-3,9,4,1,6,-11
0,0,0,0,11,5,5,11,-32
-6,2,3,1,8,3,4,9,-24
0,0,0,1,0,13,14,1,-29
-54,18,27,-6,8,8,2,2,-5
0,0,0,1,6,7,8,7,-29
-60,20,30,-7,8,9,2,1,-3
-36,12,18,-1,1,6,5,0,-5
0,0,0,2,5,5,7,7,-26
0,0,0,0,1,15,15,1,-32
-48,16,24,-6,9,9,3,3,-10
-6,2,3,3,0,5,8,3,-18
-6,2,3,2,3,5,7,5,-21
-60,20,30,-8,11,9,1,3,-6
-30,10,15,-3,7,8,5,4,-16
-78,26,39,-12,13,13,1,1,-3
0,0,0,0,15,1,1,15,-32
-6,2,3,0,5,9,9,5,-27
0,0,0,4,4,0,4,8,-20
-30,10,15,-4,9,9,5,5,-19
-18,6,9,4,-2,0,4,2,-5
-6,2,3,4,0,2,6,4,-15
-30,10,15,-1,6,3,2,5,-10
-12,4,6,1,1,8,9,2,-19
-72,24,36,-10,10,12,2,0,-2
-42,14,21,-4,6,8,4,2,-9
-54,18,27,-6,7,9,3,1,-5
-24,8,12,1,3,2,3,4,-9
-54,18,27,-5,7,6,1,2,-2
-30,10,15,-1,4,5,4,3,-10
-30,10,15,-2,6,6,4,4,-13
-42,14,21,-6,9,11,5,3,-15
-30,10,15,1,3,0,1,4,-4
-30,10,15,2,-1,1,3,1,-1
-48,16,24,-1,2,1,0,1,5
-18,6,9,2,0,4,6,2,-11
-6,2,3,2,5,3,5,7,-21
-18,6,9,-1,3,10,9,2,-20
-6,2,3,1,5,6,7,6,-24
0,0,0,1,8,5,6,9,-29
-6,2,3,0,10,4,4,10,-27
-72,24,36,-10,11,11,1,1,-2
-60,20,30,-7,7,10,3,0,-3
-30,10,15,2,0,0,2,2,-1
-60,20,30,-6,8,6,0,2,0
-12,4,6,1,7,2,3,8,-19
-36,12,18,-1,2,5,4,1,-5
-48,16,24,-3,4,5,2,1,-1
0,0,0,1,10,3,4,11,-29
-6,2,3,0,9,5,5,9,-27
-48,16,24,-7,11,10,3,4,-13
-48,16,24,-5,7,8,3,2,-7
-30,10,15,3,0,-3,0,3,2
0,0,0,0,14,2,2,14,-32
-24,8,12,-1,9,2,1,8,-15
-24,8,12,-3,7,10,7,4,-21
-24,8,12,-3,12,5,2,9,-21
-12,4,6,0,4,8,8,4,-22
-18,6,9,-2,11,5,3,9,-23
-60,20,30,-4,4,4,0,0,6
-60,20,30,-8,9,11,3,1,-6
-48,16,24,-6,7,11,5,1,-10
-24,8,12,-2,6,8,6,4,-18
-72,24,36,-10,12,10,0,2,-2
-30,10,15,-3,10,5,2,7,-16
-36,12,18,-5,10,9,4,5,-17
-42,14,21,-2,5,3,1,3,-3
-18,6,9,2,1,3,5,3,-11
-24,8,12,-2,9,5,3,7,-18
-18,6,9,-2,13,3,1,11,-23
0,0,0,2,7,3,5,9,-26
-66,22,33,-6,6,6,0,0,5
-42,14,21,-3,5,6,3,2,-6
-48,16,24,-7,10,11,4,3,-13
-48,16,24,-5,6,9,4,1,-7
-66,22,33,-7,7,8,1,0,2
-66,22,33,-8,9,9,1,1,-1
-36,12,18,-4,6,10,6,2,-14
-12,4,6,1,5,4,5,6,-19
-54,18,27,-8,10,12,4,2,-11
-12,4,6,-1,6,9,8,5,-25
-42,14,21,-3,4,7,4,1,-6
-24,8,12,2,0,2,4,2,-6
-30,10,15,-3,9,6,3,6,-16
0,0,0,2,6,4,6,8,-26
-30,10,15,3,-3,0,3,0,2
-66,22,33,-8,8,10,2,0,-1
-42,14,21,-1,4,1,0,3,0
-12,4,6,1,6,3,4,7,-19
-36,12,18,-1,3,4,3,2,-5
-48,16,24,-2,3,3,1,1,2
0,0,0,2,2,8,10,4,-26
-18,6,9,0,8,2,2,8,-17
-18,6,9,-2,6,10,8,4,-23
-54,18,27,-4,6,4,0,2,1
-42,14,21,-6,11,9,3,5,-15
-18,6,9,1,1,6,7,2,-14
-36,12,18,-4,5,11,7,1,-14
-36,12,18,-2,4,6,4,2,-8
0,0,0,1,7,6,7,8,-29
-24,8,12,-3,8,9,6,5,-21
-6,2,3,1,0,11,12,1,-24
-24,8,12,3,1,-2,1,4,-3
-6,2,3,2,4,4,6,6,-21
-24,8,12,-2,3,11,9,1,-18
-42,14,21,-6,7,13,7,1,-15
-30,10,15,2,2,-2,0,4,-1
0,0,0,0,5,11,11,5,-32
-18,6,9,0,2,8,8,2,-17
-42,14,21,-2,6,2,0,4,-3
0,0,0,1,13,0,1,14,-29
-6,2,3,3,1,4,7,4,-18
0,0,0,2,10,0,2,12,-26
-78,26,39,-11,12,11,0,1,0
-36,12,18,-2,6,4,2,4,-8
-30,10,15,0,3,3,3,3,-7
-12,4,6,0,8,4,4,8,-22
-42,14,21,-4,9,5,1,5,-9
-48,16,24,-3,5,4,1,2,-1
-66,22,33,-10,12,12,2,2,-7
-6,2,3,1,9,2,3,10,-24
-24,8,12,0,1,7,7,1,-12
-12,4,6,0,1,11,11,1,-22
-24,8,12,-1,7,4,3,6,-15
-24,8,12,2,1,1,3,3,-6
-6,2,3,0,8,6,6,8,-27
-18,6,9,-2,12,4,2,10,-23
-12,4,6,-1,3,12,11,2,-25
-18,6,9,1,7,0,1,8,-14
-84,28,42,-13,14,13,0,1,-1
-42,14,21,-3,7,4,1,4,-6
-42,14,21,0,0,2,2,0,3
0,0,0,3,0,7,10,3,-23
-78,26,39,-10,10,10,0,0,3
-48,16,24,-6,11,7,1,5,-10
-42,14,21,-5,11,6,1,6,-12
-90,30,45,-14,14,14,0,0,1
-18,6,9,1,6,1,2,7,-14
-36,12,18,-5,12,7,2,7,-17
-36,12,18,1,-1,2,3,0,1
0,0,0,4,3,1,5,7,-20
-42,14,21,0,1,1,1,1,3
-12,4,6,-1,5,10,9,4,-25
-24,8,12,-1,6,5,4,5,-15
-30,10,15,0,2,4,4,2,-7
-72,24,36,-8,8,8,0,0,4
-30,10,15,-4,11,7,3,7,-19
0,0,0,1,12,1,2,13,-29
0,0,0,0,9,7,7,9,-32
-60,20,30,-5,6,5,0,1,3
0,0,0,0,8,8,8,8,-32
-18,6,9,-2,3,13,11,1,-23
-18,6,9,-2,7,9,7,5,-23
-6,2,3,0,12,2,2,12,-27
-6,2,3,2,1,7,9,3,-21
-12,4,6,0,6,6,6,6,-22
-6,2,3,1,6,5,6,7,-24
-42,14,21,1,0,-1,0,1,6
-18,6,9,2,4,0,2,6,-11
-48,16,24,-4,7,5,1,3,-4
-42,14,21,-2,4,4,2,2,-3
-36,12,18,-4,11,5,1,7,-14
-60,20,30,-9,13,10,1,4,-9
-6,2,3,4,2,0,4,6,-15
-30,10,15,-2,8,4,2,6,-13
-6,2,3,0,2,12,12,2,-27
-24,8,12,4,0,-4,0,4,0
-60,20,30,-6,7,7,1,1,0
-66,22,33,-7,8,7,0,1,2
0,0,0,0,12,4,4,12,-32
-6,2,3,2,8,0,2,10,-21
-36,12,18,-5,7,12,7,2,-17
-6,2,3,0,6,8,8,6,-27
0,0,0,2,1,9,11,3,-26
-6,2,3,0,11,3,3,11,-27
-36,12,18,-5,11,8,3,6,-17
-48,16,24,-5,8,7,2,3,-7
-66,22,33,-9,11,10,1,2,-4
-6,2,3,2,2,6,8,4,-21
-42,14,21,-4,5,9,5,1,-9
-24,8,12,-3,13,4,1,10,-21
-6,2,3,0,13,1,1,13,-27
-18,6,9,-1,2,11,10,1,-20
-36,12,18,-3,8,5,2,5,-11
-24,8,12,1,0,5,6,1,-9
-60,20,30,-5,5,6,1,0,3
-66,22,33,-9,10,11,2,1,-4
-30,10,15,-2,4,8,6,2,-13
-42,14,21,-1,2,3,2,1,0
-42,14,21,-4,7,7,3,3,-9
-12,4,6,2,3,3,5,5,-16
-36,12,18,-2,3,7,5,1,-8
-36,12,18,-4,7,9,5,3,-14
-18,6,9,-1,11,2,1,10,-20
-24,8,12,1,2,3,4,3,-9
-18,6,9,-2,9,7,5,7,-23
-36,12,18,2,0,-2,0,2,4
0,0,0,0,7,9,9,7,-32
-48,16,24,-3,6,3,0,3,-1
-12,4,6,2,1,5,7,3,-16
0,0,0,2,4,6,8,6,-26
-54,18,27,-3,3,4,1,0,4
-18,6,9,3,2,-1,2,5,-8
0,0,0,3,2,5,8,5,-23
-54,18,27,-4,4,6,2,0,1
0,0,0,1,3,10,11,4,-29
-12,4,6,2,6,0,2,8,-16
-60,20,30,-6,6,8,2,0,0
-36,12,18,-2,7,3,1,5,-8
0,0,0,3,5,2,5,8,-23
-36,12,18,-4,10,6,2,6,-14
-18,6,9,3,1,0,3,4,-8
-36,12,18,1,0,1,2,1,1
-18,6,9,2,-1,5,7,1,-11
-6,2,3,2,6,2,4,8,-21
-60,20,30,-9,11,12,3,2,-9
-54,18,27,-8,12,10,2,4,-11
-12,4,6,0,2,10,10,2,-22
-18,6,9,0,7,3,3,7,-17
0,0,0,1,4,9,10,5,-29
-48,16,24,-7,9,12,5,2,-13
-12,4,6,0,3,9,9,3,-22
-54,18,27,-8,9,13,5,1,-11
-36,12,18,0,4,0,0,4,-2
-54,18,27,-5,5,8,3,0,-2
-12,4,6,-1,13,2,1,12,-25
-18,6,9,-2,10,6,4,8,-23
0,0,0,1,1,12,13,2,-29
-36,12,18,1,1,0,1,2,1
-36,12,18,0,3,1,1,3,-2
-48,16,24,-4,8,4,0,4,-4
-72,24,36,-11,13,12,1,2,-5
-42,14,21,-5,8,9,4,3,-12
-24,8,12,1,1,4,5,2,-9
-54,18,27,-6,9,7,1,3,-5
-18,6,9,0,1,9,9,1,-17
-12,4,6,-1,12,3,2,11,-25
-30,10,15,-1,5,4,3,4,-10
-72,24,36,-9,10,9,0,1,1
0,0,0,1,11,2,3,12,-29
-30,10,15,-2,5,7,5,3,-13
-30,10,15,-1,2,7,6,1,-10
-18,6,9,3,3,-2,1,6,-8
-18,6,9,1,3,4,5,4,-14
-30,10,15,-4,6,12,8,2,-19
-36,12,18,-5,8,11,6,3,-17
0,0,0,4,0,4,8,4,-20
-12,4,6,-1,8,7,6,7,-25
-30,10,15,-4,12,6,2,8,-19
-12,4,6,4,-1,1,5,3,-10
-72,24,36,-9,9,10,1,0,1
-48,16,24,-1,1,2,1,0,5
-18,6,9,-2,4,12,10,2,-23
-54,18,27,-5,8,5,0,3,-2
-30,10,15,1,4,-1,0,5,-4
-36,12,18,-1,5,2,1,4,-5
-24,8,12,0,5,3,3,5,-12
-6,2,3,1,4,7,8,5,-24
-18,6,9,-1,4,9,8,3,-20
-30,10,15,0,4,2,2,4,-7
-12,4,6,2,2,4,6,4,-16
-6,2,3,1,3,8,9,4,-24
-36,12,18,-5,13,6,1,8,-17
-24,8,12,2,-1,3,5,1,-6
-18,6,9,2,5,-1,1,7,-11
-36,12,18,-2,5,5,3,3,-8
-30,10,15,-2,9,3,1,7,-13
0,0,0,0,2,14,14,2,-32
-30,10,15,-4,8,10,6,4,-19
-12,4,6,3,2,1,4,5,-13
-48,16,24,-7,13,8,1,6,-13
-12,4,6,3,0,3,6,3,-13
-42,14,21,0,2,0,0,2,3
-18,6,9,-2,5,11,9,3,-23
-54,18,27,-7,9,10,3,2,-8
-18,6,9,-1,7,6,5,6,-20
-30,10,15,-4,13,5,1,9,-19
-72,24,36,-11,12,13,2,1,-5
-24,8,12,-1,4,7,6,3,-15
-54,18,27,-8,11,11,3,3,-11
-18,6,9,1,0,7,8,1,-14
-36,12,18,2,-2,0,2,0,4
-18,6,9,-2,8,8,6,6,-23
-6,2,3,3,4,1,4,7,-18
-30,10,15,-2,7,5,3,5,-13
-36,12,18,0,1,3,3,1,-2
-6,2,3,3,2,3,6,5,-18
-12,4,6,0,7,5,5,7,-22
-30,10,15,2,1,-1,1,3,-1
-30,10,15,0,1,5,5,1,-7
-54,18,27,-4,5,5,1,1,1
0,0,0,5,1,0,5,6,-17
0,0,0,3,6,1,4,9,-23
-42,14,21,-2,2,6,4,0,-3
-36,12,18,-3,6,7,4,3,-11
-48,16,24,-3,3,6,3,0,-1
-84,28,42,-13,13,14,1,0,-1
-30,10,15,-3,4,11,8,1,-16
-42,14,21,-5,7,10,5,2,-12
-48,16,24,-7,8,13,6,1,-13
-30,10,15,2,-2,2,4,0,-1
-36,12,18,-5,9,10,5,4,-17
-12,4,6,-1,11,4,3,10,-25
-30,10,15,-2,3,9,7,1,-13
-24,8,12,0,6,2,2,6,-12
-60,20,30,-9,10,13,4,1,-9
0,0,0,0,10,6,6,10,-32
-18,6,9,1,2,5,6,3,-14
-36,12,18,-4,9,7,3,5,-14
-24,8,12,3,-1,0,3,2,-3
0,0,0,1,9,4,5,10,-29
-36,12,18,0,2,2,2,2,-2
0,0,0,3,7,0,3,10,-23
-12,4,6,3,-1,4,7,2,-13
-36,12,18,-3,7,6,3,4,-11
-24,8,12,3,0,-1,2,3,-3
-12,4,6,0,5,7,7,5,-22
-18,6,9,0,4,6,6,4,-17
-6,2,3,3,3,2,5,6,-18
-12,4,6,1,3,6,7,4,-19
-18,6,9,2,2,2,4,4,-11
-36,12,18,-3,4,9,6,1,-11
-54,18,27,-5,6,7,2,1,-2
-24,8,12,1,4,1,2,5,-9
-6,2,3,0,7,7,7,7,-27
-54,18,27,-7,10,9,2,3,-8
0,0,0,2,3,7,9,5,-26
-24,8,12,-3,10,7,4,7,-21
-30,10,15,-3,5,10,7,2,-16
-48,16,24,-4,4,8,4,0,-4
-54,18,27,-7,11,8,1,4,-8
-42,14,21,-5,6,11,6,1,-12
-18,6,9,0,3,7,7,3,-17
-18,6,9,-1,6,7,6,5,-20
-18,6,9,2,3,1,3,5,-11
-12,4,6,3,1,2,5,4,-13
-42,14,21,-4,8,6,2,4,-9
-48,16,24,-2,4,2,0,2,2
-12,4,6,2,-1,7,9,1,-16
-42,14,21,-6,12,8,2,6,-15
-12,4,6,-1,2,13,12,1,-25
-36,12,18,-1,4,3,2,3,-5
-54,18,27,-2,2,2,0,0,7
-6,2,3,3,5,0,3,8,-18
-48,16,24,-6,10,8,2,4,-10
-12,4,6,1,2,7,8,3,-19
-30,10,15,-4,10,8,4,6,-19
-30,10,15,1,0,3,4,1,-4
-12,4,6,3,3,0,3,6,-13
-42,14,21,-1,1,4,3,0,0
0,0,0,0,6,10,10,6,-32
-48,16,24,-7,12,9,2,5,-13
0,0,0,2,0,10,12,2,-26
-12,4,6,0,9,3,3,9,-22
-30,10,15,1,1,2,3,2,-4
-36,12,18,0,0,4,4,0,-2
-24,8,12,-2,10,4,2,8,-18
-24,8,12,-3,11,6,3,8,-21
-60,20,30,-7,10,7,0,3,-3
-24,8,12,-2,11,3,1,9,-18
-54,18,27,-7,8,11,4,1,-8
-24,8,12,1,5,0,1,6,-9
-18,6,9,3,-1,2,5,2,-8
-12,4,6,4,0,0,4,4,-10
-6,2,3,4,1,1,5,5,-15
0,0,0,2,9,1,3,11,-26
-12,4,6,-1,10,5,4,9,-25
-60,20,30,-7,9,8,1,2,-3
-18,6,9,-1,5,8,7,4,-20
-36,12,18,-4,8,8,4,4,-14
0,0,0,4,1,3,7,5,-20
0,0,0,5,0,1,6,5,-17
-24,8,12,-3,5,12,9,2,-21
-18,6,9,4,0,-2,2,4,-5
-6,2,3,2,7,1,3,9,-21
-30,10,15,-1,7,2,1,6,-10
0,0,0,0,4,12,12,4,-32
-42,14,21,-6,8,12,6,2,-15
-30,10,15,-4,7,11,7,3,-19
-60,20,30,-9,12,11,2,3,-9
-6,2,3,1,1,10,11,2,-24
0,0,0,3,4,3,6,7,-23
0,0,0,3,1,6,9,4,-23
-48,16,24,-2,2,4,2,0,2
-18,6,9,-1,9,4,3,8,-20
-78,26,39,-11,11,12,1,0,0
-6,2,3,1,10,1,2,11,-24
-36,12,18,-3,5,8,5,2,-11
-12,4,6,3,4,-1,2,7,-13
-30,10,15,0,5,1,1,5,-7
-48,16,24,0,0,0,0,0,8
-6,2,3,0,3,11,11,3,-27
-30,10,15,-3,6,9,6,3,-16
-54,18,27,-8,13,9,1,5,-11
-24,8,12,-1,8,3,2,7,-15
-66,22,33,-10,11,13,3,1,-7
-66,22,33,-8,10,8,0,2,-1
-24,8,12,0,7,1,1,7,-12
-24,8,12,0,3,5,5,3,-12
0,0,0,1,5,8,9,6,-29
-12,4,6,2,0,6,8,2,-16
-24,8,12,-1,5,6,5,4,-15
-6,2,3,0,4,10,10,4,-27
-36,12,18,-5,6,13,8,1,-17
-24,8,12,3,-2,1,4,1,-3
-24,8,12,-1,3,8,7,2,-15
-24,8,12,-3,9,8,5,6,-21
-12,4,6,1,9,0,1,10,-19
-42,14,21,-6,10,10,4,4,-15
-24,8,12,-3,4,13,10,1,-21
-30,10,15,-3,11,4,1,8,-16
0,0,0,0,3,13,13,3,-32
-66,22,33,-10,13,11,1,3,-7
-96,32,48,-16,16,16,0,0,0
-12,4,6,4,1,-1,3,5,-10
-6,2,3,2,0,8,10,2,-21
-18,6,9,0,6,4,4,6,-17
-42,14,21,-3,6,5,2,3,-6
-24,8,12,2,3,-1,1,5,-6
-6,2,3,0,1,13,13,1,-27
-30,10,15,-4,5,13,9,1,-19
-12,4,6,-1,4,11,10,3,-25
-24,8,12,0,4,4,4,4,-12
-12,4,6,-1,9,6,5,8,-25
-12,4,6,2,5,1,3,7,-16
-48,16,24,-4,5,7,3,1,-4
-18,6,9,3,-2,3,6,1,-8
-48,16,24,-4,6,6,2,2,-4
-24,8,12,2,2,0,2,4,-6
-24,8,12,-2,7,7,5,5,-18
-6,2,3,1,11,0,1,12,-24
-12,4,6,2,4,2,4,6,-16
-18,6,9,0,5,5,5,5,-17
-24,8,12,-1,2,9,8,1,-15
-36,12,18,1,2,-1,0,3,1
-54,18,27,-3,4,3,0,1,4
-24,8,12,-2,5,9,7,3,-18
-36,12,18,-1,6,1,0,5,-5
0,0,0,4,2,2,6,6,-20
-48,16,24,-5,9,6,1,4,-7
-18,6,9,-1,8,5,4,7,-20
-30,10,15,1,2,1,2,3,-4
-60,20,30,-8,10,10,2,2,-6
-12,4,6,1,0,9,10,1,-19
0,0,0,1,2,11,12,3,-29
-42,14,21,-5,10,7,2,5,-12
-42,14,21,-5,9,8,3,4,-12
-12,4,6,1,8,1,2,9,-19
-42,14,21,1,-1,0,1,0,6
-6,2,3,1,2,9,10,3,-24
-36,12,18,-4,10,7,3,6,-16
-78,26,39,-12,13,14,2,1,-5
-6,2,3,2,7,2,4,9,-23
-6,2,3,3,6,0,3,9,-20
-42,14,21,-6,7,14,8,1,-17
-36,12,18,1,1,1,2,2,-1
-66,22,33,-7,7,9,2,0,0
-66,22,33,-7,8,8,1,1,0
-42,14,21,-5,6,12,7,1,-14
-6,2,3,0,13,2,2,13,-29
-24,8,12,-1,2,10,9,1,-17
-60,20,30,-7,8,10,3,1,-5
-54,18,27,-5,8,6,1,3,-4
-72,24,36,-11,12,14,3,1,-7
-12,4,6,2,-1,8,10,1,-18
-24,8,12,4,-3,0,4,1,-2
-18,6,9,-1,10,4,3,9,-22
-36,12,18,-3,4,10,7,1,-13
-6,2,3,0,8,7,7,8,-29
-18,6,9,0,6,5,5,6,-19
-6,2,3,0,1,14,14,1,-29
-24,8,12,-1,5,7,6,4,-17
-6,2,3,1,12,0,1,13,-26
0,0,0,0,16,1,1,16,-34
-48,16,24,-4,7,6,2,3,-6
-24,8,12,0,7,2,2,7,-14
-30,10,15,3,-1,-1,2,2,0
-54,18,27,-7,9,11,4,2,-10
-18,6,9,-2,8,9,7,6,-25
-42,14,21,-4,9,6,2,5,-11
-48,16,24,-4,6,7,3,2,-6
-24,8,12,-1,9,3,2,8,-17
-36,12,18,-3,8,6,3,5,-13
-30,10,15,-1,5,5,4,4,-12
-24,8,12,1,4,2,3,5,-11
-48,16,24,-5,9,7,2,4,-9
-42,14,21,-1,4,2,1,3,-2
-60,20,30,-4,5,4,0,1,4
-24,8,12,-2,7,8,6,5,-20
-6,2,3,4,1,2,6,5,-17
-12,4,6,0,6,7,7,6,-24
-18,6,9,-1,3,11,10,2,-22
-42,14,21,-4,6,9,5,2,-11
0,0,0,5,2,0,5,7,-19
-18,6,9,-1,6,8,7,5,-22
-24,8,12,0,2,7,7,2,-14
-12,4,6,2,0,7,9,2,-18
-72,24,36,-11,13,13,2,2,-7
-24,8,12,1,5,1,2,6,-11
-36,12,18,-4,11,6,2,7,-16
-18,6,9,-1,2,12,11,1,-22
-84,28,42,-12,12,13,1,0,0
-42,14,21,-5,10,8,3,5,-14
-12,4,6,3,3,1,4,6,-15
-18,6,9,0,7,4,4,7,-19
-78,26,39,-9,9,9,0,0,4
-90,30,45,-14,15,14,0,1,-1
0,0,0,3,1,7,10,4,-25
-30,10,15,1,1,3,4,2,-6
-30,10,15,3,1,-3,0,4,0
-42,14,21,-6,8,13,7,2,-17
-18,6,9,1,0,8,9,1,-16
-78,26,39,-11,11,13,2,0,-2
-6,2,3,3,5,1,4,8,-20
-30,10,15,-2,6,7,5,4,-15
-6,2,3,0,2,13,13,2,-29
-54,18,27,-3,4,4,1,1,2
-12,4,6,3,4,0,3,7,-15
-18,6,9,3,-2,4,7,1,-10
0,0,0,2,3,8,10,5,-28
-18,6,9,1,7,1,2,8,-16
-42,14,21,-5,11,7,2,6,-14
-24,8,12,-3,7,11,8,4,-23
-18,6,9,1,1,7,8,2,-16
-12,4,6,2,5,2,4,7,-18
-48,16,24,-2,3,4,2,1,0
0,0,0,1,7,7,8,8,-31
0,0,0,2,4,7,9,6,-28
-42,14,21,-1,2,4,3,1,-2
-18,6,9,1,2,6,7,3,-16
-36,12,18,-1,5,3,2,4,-7
-60,20,30,-9,14,10,1,5,-11
-18,6,9,-1,5,9,8,4,-22
-78,26,39,-10,11,10,0,1,1
-24,8,12,0,3,6,6,3,-14
-48,16,24,-2,5,2,0,3,0
-60,20,30,-8,9,12,4,1,-8
-72,24,36,-9,9,11,2,0,-1
-30,10,15,-2,4,9,7,2,-15
-66,22,33,-10,14,11,1,4,-9
-12,4,6,2,4,3,5,6,-18
-60,20,30,-8,11,10,2,3,-8
-36,12,18,2,-1,0,2,1,2
0,0,0,3,0,8,11,3,-25
-42,14,21,-3,4,8,5,1,-8
-30,10,15,-1,4,6,5,3,-12
-36,12,18,-2,6,5,3,4,-10
-24,8,12,-1,4,8,7,3,-17
-24,8,12,0,4,5,5,4,-14
-36,12,18,-5,11,9,4,6,-19
-90,30,45,-13,13,13,0,0,2
-48,16,24,-5,8,8,3,3,-9
-12,4,6,2,8,-1,1,10,-18
0,0,0,3,6,2,5,9,-25
-30,10,15,0,4,3,3,4,-9
0,0,0,1,9,5,6,10,-31
-60,20,30,-7,9,9,2,2,-5
0,0,0,2,9,2,4,11,-28
-54,18,27,-8,11,12,4,3,-13
-30,10,15,-4,14,5,1,10,-21
-24,8,12,0,8,1,1,8,-14
-66,22,33,-10,12,13,3,2,-9
-6,2,3,3,1,5,8,4,-20
-12,4,6,1,4,6,7,5,-21
-18,6,9,4,-2,1,5,2,-7
-12,4,6,0,7,6,6,7,-24
-42,14,21,-2,2,7,5,0,-5
-48,16,24,-5,6,10,5,1,-9
-18,6,9,2,2,3,5,4,-13
0,0,0,0,4,13,13,4,-34
-66,22,33,-9,11,11,2,2,-6
-18,6,9,0,3,8,8,3,-19
-42,14,21,-4,7,8,4,3,-11
-18,6,9,-1,7,7,6,6,-22
-54,18,27,-7,11,9,2,4,-10
-54,18,27,-3,5,3,0,2,2
0,0,0,1,10,4,5,11,-31
-42,14,21,-1,5,1,0,4,-2
-36,12,18,0,0,5,5,0,-4
-102,34,51,-17,17,17,0,0,0
-6,2,3,0,7,8,8,7,-29
-36,12,18,-3,6,8,5,3,-13
0,0,0,1,11,3,4,12,-31
-36,12,18,-4,12,5,1,8,-16
-36,12,18,-5,12,8,3,7,-19
-48,16,24,-1,3,1,0,2,3
-42,14,21,-3,6,6,3,3,-8
-6,2,3,1,1,11,12,2,-26
-18,6,9,-1,4,10,9,3,-22
-12,4,6,4,-1,2,6,3,-12
-60,20,30,-4,4,5,1,0,4
-24,8,12,-3,4,14,11,1,-23
0,0,0,1,12,2,3,13,-31
0,0,0,1,5,9,10,6,-31
-30,10,15,-1,3,7,6,2,-12
-12,4,6,4,2,-1,3,6,-12
0,0,0,4,4,1,5,8,-22
0,0,0,1,3,11,12,4,-31
-42,14,21,-4,5,10,6,1,-11
-36,12,18,-5,9,11,6,4,-19
-18,6,9,-2,11,6,4,9,-25
-36,12,18,-1,6,2,1,5,-7
0,0,0,4,0,5,9,4,-22
-12,4,6,4,0,1,5,4,-12
-24,8,12,2,-1,4,6,1,-8
0,0,0,4,3,2,6,7,-22
-48,16,24,-6,9,10,4,3,-12
-6,2,3,3,2,4,7,5,-20
-36,12,18,-4,7,10,6,3,-16
-48,16,24,-4,8,5,1,4,-6
-18,6,9,0,4,7,7,4,-19
-36,12,18,-3,5,9,6,2,-13
-48,16,24,-3,7,3,0,4,-3
-48,16,24,-3,4,6,3,1,-3
-6,2,3,2,5,4,6,7,-23
-60,20,30,-9,13,11,2,4,-11
-54,18,27,-6,7,10,4,1,-7
-30,10,15,2,3,-2,0,5,-3
-42,14,21,-1,1,5,4,0,-2
-18,6,9,3,-1,3,6,2,-10
-24,8,12,-2,12,3,1,10,-20
-12,4,6,3,-1,5,8,2,-15
-30,10,15,3,-2,0,3,1,0
-36,12,18,-1,4,4,3,3,-7
-30,10,15,-1,8,2,1,7,-12
-66,22,33,-9,12,10,1,3,-6
-18,6,9,3,4,-2,1,7,-10
-18,6,9,1,3,5,6,4,-16
0,0,0,0,6,11,11,6,-34
0,0,0,0,1,16,16,1,-34
-48,16,24,-7,14,8,1,7,-15
-48,16,24,-7,13,9,2,6,-15
-6,2,3,1,11,1,2,12,-26
-24,8,12,1,1,5,6,2,-11
-24,8,12,-3,14,4,1,11,-23
-78,26,39,-10,10,11,1,0,1
-84,28,42,-13,14,14,1,1,-3
-42,14,21,-6,10,11,5,4,-17
-54,18,27,-6,9,8,2,3,-7
-6,2,3,2,0,9,11,2,-23
-12,4,6,-1,10,6,5,9,-27
0,0,0,4,1,4,8,5,-22
-30,10,15,-3,10,6,3,7,-18
-36,12,18,0,4,1,1,4,-4
-60,20,30,-5,7,5,0,2,1
-30,10,15,-1,6,4,3,5,-12
-42,14,21,-5,8,10,5,3,-14
-48,16,24,-5,10,6,1,5,-9
-30,10,15,1,4,0,1,5,-6
-6,2,3,1,10,2,3,11,-26
-42,14,21,-6,12,9,3,6,-17
-66,22,33,-10,11,14,4,1,-9
-36,12,18,1,2,0,1,3,-1
-12,4,6,1,0,10,11,1,-21
0,0,0,2,7,4,6,9,-28
-18,6,9,0,8,3,3,8,-19
-12,4,6,-1,3,13,12,2,-27
-54,18,27,-4,5,6,2,1,-1
-60,20,30,-7,10,8,1,3,-5
-78,26,39,-11,12,12,1,1,-2
-6,2,3,1,2,10,11,3,-26
-30,10,15,-3,9,7,4,6,-18
-12,4,6,-1,6,10,9,5,-27
-24,8,12,2,2,1,3,4,-8
-24,8,12,-1,10,2,1,9,-17
-18,6,9,0,2,9,9,2,-19
-24,8,12,-3,6,12,9,3,-23
-42,14,21,-5,12,6,1,7,-14
-48,16,24,-6,7,12,6,1,-12
-48,16,24,-1,2,2,1,1,3
-6,2,3,1,9,3,4,10,-26
-18,6,9,2,5,0,2,7,-13
-48,16,24,-5,7,9,4,2,-9
-60,20,30,-5,5,7,2,0,1
-60,20,30,-5,6,6,1,1,1
-24,8,12,-1,3,9,8,2,-17
-18,6,9,3,2,0,3,5,-10
-36,12,18,1,0,2,3,1,-1
0,0,0,3,2,6,9,5,-25
-18,6,9,-1,8,6,5,7,-22
-12,4,6,1,7,3,4,8,-21
-6,2,3,4,2,1,5,6,-17
-78,26,39,-11,13,11,0,2,-2
-12,4,6,-1,11,5,4,10,-27
-24,8,12,-2,4,11,9,2,-20
0,0,0,3,5,3,6,8,-25
-42,14,21,-2,7,2,0,5,-5
-60,20,30,-9,10,14,5,1,-11
0,0,0,1,14,0,1,15,-31
-12,4,6,0,8,5,5,8,-24
-18,6,9,-1,9,5,4,8,-22
-36,12,18,-5,10,10,5,5,-19
-6,2,3,2,4,5,7,6,-23
-60,20,30,-6,7,8,2,1,-2
0,0,0,1,13,1,2,14,-31
-42,14,21,-2,6,3,1,4,-5
-12,4,6,4,1,0,4,5,-12
-18,6,9,0,5,6,6,5,-19
0,0,0,0,7,10,10,7,-34
-24,8,12,-2,3,12,10,1,-20
-30,10,15,-2,8,5,3,6,-15
-54,18,27,-5,5,9,4,0,-4
-30,10,15,2,-1,2,4,1,-3
-54,18,27,-4,6,5,1,2,-1
-18,6,9,2,6,-1,1,8,-13
-36,12,18,0,3,2,2,3,-4
0,0,0,0,9,8,8,9,-34
-78,26,39,-12,14,13,1,2,-5
-36,12,18,-5,8,12,7,3,-19
-6,2,3,3,3,3,6,6,-20
-36,12,18,1,3,-1,0,4,-1
-18,6,9,4,1,-2,2,5,-7
-36,12,18,-1,2,6,5,1,-7
-54,18,27,-7,8,12,5,1,-10
-12,4,6,-1,9,7,6,8,-27
-12,4,6,-1,8,8,7,7,-27
-54,18,27,-7,10,10,3,3,-10
-24,8,12,-3,5,13,10,2,-23
-24,8,12,-3,9,9,6,6,-23
-30,10,15,-3,7,9,6,4,-18
-30,10,15,2,2,-1,1,4,-3
-54,18,27,-4,4,7,3,0,-1
-12,4,6,1,10,0,1,11,-21
-60,20,30,-6,6,9,3,0,-2
-72,24,36,-8,8,9,1,0,2
-6,2,3,0,14,1,1,14,-29
-30,10,15,-1,2,8,7,1,-12
-18,6,9,0,9,2,2,9,-19
-66,22,33,-6,7,6,0,1,3
-48,16,24,-2,4,3,1,2,0
-6,2,3,3,4,2,5,7,-20
-66,22,33,-6,6,7,1,0,3
-6,2,3,2,8,1,3,10,-23
-48,16,24,-7,11,11,4,4,-15
0,0,0,0,14,3,3,14,-34
-54,18,27,-6,8,9,3,2,-7
-12,4,6,-1,2,14,13,1,-27
-18,6,9,1,8,0,1,9,-16
-66,22,33,-7,9,7,0,2,0
-6,2,3,2,6,3,5,8,-23
-66,22,33,-8,8,11,3,0,-3
-18,6,9,3,0,2,5,3,-10
-36,12,18,-4,5,12,8,1,-16
-72,24,36,-10,12,11,1,2,-4
-24,8,12,-2,6,9,7,4,-20
-24,8,12,3,-1,1,4,2,-5
-36,12,18,2,-2,1,3,0,2
-12,4,6,1,1,9,10,2,-21
-6,2,3,5,0,0,5,5,-14
-24,8,12,3,-2,2,5,1,-5
-24,8,12,-2,9,6,4,7,-20
-24,8,12,1,6,0,1,7,-11
-12,4,6,-1,7,9,8,6,-27
-30,10,15,-4,13,6,2,9,-21
0,0,0,0,5,12,12,5,-34
-48,16,24,-6,8,11,5,2,-12
-18,6,9,-2,7,10,8,5,-25
0,0,0,1,1,13,14,2,-31
-36,12,18,-5,14,6,1,9,-19
-30,10,15,2,0,1,3,2,-3
-6,2,3,1,8,4,5,9,-26
-30,10,15,-4,6,13,9,2,-21
-42,14,21,-5,7,11,6,2,-14
-12,4,6,2,3,4,6,5,-18
-12,4,6,3,5,-1,2,8,-15
-12,4,6,-1,5,11,10,4,-27
-6,2,3,0,4,11,11,4,-29
-60,20,30,-8,10,11,3,2,-8
-30,10,15,1,0,4,5,1,-6
-6,2,3,1,4,8,9,5,-26
-12,4,6,3,2,2,5,5,-15
0,0,0,2,1,10,12,3,-28
-6,2,3,1,7,5,6,8,-26
-12,4,6,0,11,2,2,11,-24
-18,6,9,2,4,1,3,6,-13
-6,2,3,4,0,3,7,4,-17
-30,10,15,0,5,2,2,5,-9
-6,2,3,2,2,7,9,4,-23
-66,22,33,-10,13,12,2,3,-9
-30,10,15,-3,8,8,5,5,-18
-12,4,6,2,1,6,8,3,-18
-48,16,24,-6,12,7,1,6,-12
0,0,0,0,10,7,7,10,-34
-24,8,12,-2,5,10,8,3,-20
-36,12,18,-2,3,8,6,1,-10
-36,12,18,2,0,-1,1,2,2
-24,8,12,2,1,2,4,3,-8
-36,12,18,0,2,3,3,2,-4
-42,14,21,-6,13,8,2,7,-17
-24,8,12,3,2,-2,1,5,-5
-18,6,9,-2,3,14,12,1,-25
-36,12,18,-2,5,6,4,3,-10
-24,8,12,-3,8,10,7,5,-23
-54,18,27,-2,2,3,1,0,5
-6,2,3,0,6,9,9,6,-29
-72,24,36,-7,7,7,0,0,5
-60,20,30,-6,8,7,1,2,-2
-72,24,36,-9,11,9,0,2,-1
-30,10,15,-3,11,5,2,8,-18
-12,4,6,3,0,4,7,3,-15
-30,10,15,-4,8,11,7,4,-21
-30,10,15,-4,7,12,8,3,-21
-18,6,9,2,0,5,7,2,-13
-36,12,18,-2,8,3,1,6,-10
-24,8,12,-2,8,7,5,6,-20
-48,16,24,-4,5,8,4,1,-6
-6,2,3,1,6,6,7,7,-26
-18,6,9,-1,11,3,2,10,-22
-12,4,6,0,5,8,8,5,-24
-12,4,6,3,1,3,6,4,-15
-6,2,3,0,11,4,4,11,-29
-84,28,42,-11,11,11,0,0,3
-42,14,21,0,0,3,3,0,1
-12,4,6,2,6,1,3,8,-18
-30,10,15,-2,10,3,1,8,-15
-36,12,18,-5,7,13,8,2,-19
-30,10,15,-3,12,4,1,9,-18
-30,10,15,2,-2,3,5,0,-3
-12,4,6,1,9,1,2,10,-21
-18,6,9,1,5,3,4,6,-16
-12,4,6,0,12,1,1,12,-24
-24,8,12,0,1,8,8,1,-14
-60,20,30,-9,11,13,4,2,-11
-18,6,9,3,1,1,4,4,-10
-30,10,15,-4,10,9,5,6,-21
-6,2,3,2,9,0,2,11,-23
0,0,0,0,12,5,5,12,-34
-36,12,18,-3,9,5,2,6,-13
-66,22,33,-8,9,10,2,1,-3
-18,6,9,0,1,10,10,1,-19
-54,18,27,-6,10,7,1,4,-7
0,0,0,3,4,4,7,7,-25
0,0,0,2,8,3,5,10,-28
-30,10,15,0,6,1,1,6,-9
-42,14,21,-5,9,9,4,4,-14
-42,14,21,1,-1,1,2,0,4
-42,14,21,-2,4,5,3,2,-5
-12,4,6,0,2,11,11,2,-24
-42,14,21,-4,10,5,1,6,-11
-12,4,6,0,1,12,12,1,-24
-36,12,18,-5,6,14,9,1,-19
-42,14,21,0,1,2,2,1,1
-48,16,24,0,0,1,1,0,6
-30,10,15,-3,6,10,7,3,-18
0,0,0,0,2,15,15,2,-34
-6,2,3,2,3,6,8,5,-23
-12,4,6,-1,4,12,11,3,-27
-18,6,9,2,3,2,4,5,-13
-30,10,15,-3,5,11,8,2,-18
-12,4,6,2,2,5,7,4,-18
-30,10,15,1,2,2,3,3,-6
-24,8,12,3,1,-1,2,4,-5
0,0,0,2,6,5,7,8,-28
-24,8,12,2,3,0,2,5,-8
-30,10,15,-3,4,12,9,1,-18
-30,10,15,-2,3,10,8,1,-15
-66,22,33,-8,11,8,0,3,-3
0,0,0,3,8,0,3,11,-25
0,0,0,0,11,6,6,11,-34
-24,8,12,-2,11,4,2,9,-20
-24,8,12,1,3,3,4,4,-11
-30,10,15,-2,9,4,2,7,-15
-60,20,30,-8,12,9,1,4,-8
-24,8,12,1,0,6,7,1,-11
-48,16,24,-3,6,4,1,3,-3
-36,12,18,1,-1,3,4,0,-1
-96,32,48,-15,15,15,0,0,1
-48,16,24,-7,12,10,3,5,-15
-12,4,6,1,2,8,9,3,-21
-24,8,12,0,6,3,3,6,-14
-30,10,15,-4,12,7,3,8,-21
-72,24,36,-11,14,12,1,3,-7
-6,2,3,0,5,10,10,5,-29
-24,8,12,-3,10,8,5,7,-23
0,0,0,1,6,8,9,7,-31
-42,14,21,0,2,1,1,2,1
-12,4,6,-1,14,2,1,13,-27
-18,6,9,-2,5,12,10,3,-25
-30,10,15,-4,11,8,4,7,-21
-48,16,24,-6,11,8,2,5,-12
-6,2,3,3,0,6,9,3,-20
-48,16,24,-6,10,9,3,4,-12
-18,6,9,1,6,2,3,7,-16
-42,14,21,-2,5,4,2,3,-5
-48,16,24,-3,3,7,4,0,-3
-66,22,33,-8,10,9,1,2,-3
-6,2,3,1,3,9,10,4,-26
-6,2,3,0,12,3,3,12,-29
-60,20,30,-6,9,6,0,3,-2
0,0,0,1,8,6,7,9,-31
-36,12,18,-1,3,5,4,2,-7
-54,18,27,-4,7,4,0,3,-1
-30,10,15,0,2,5,5,2,-9
-24,8,12,0,5,4,4,5,-14
-30,10,15,-4,9,10,6,5,-21
-18,6,9,4,0,-1,3,4,-7
-84,28,42,-12,13,12,0,1,0
0,0,0,0,8,9,9,8,-34
-12,4,6,1,3,7,8,4,-21
-54,18,27,-1,1,1,0,0,8
-48,16,24,-7,8,14,7,1,-15
-18,6,9,-2,6,11,9,4,-25
0,0,0,2,2,9,11,4,-28
-30,10,15,-4,5,14,10,1,-21
-30,10,15,2,1,0,2,3,-3
-72,24,36,-8,9,8,0,1,2
-12,4,6,-1,13,3,2,12,-27
-30,10,15,-2,5,8,6,3,-15
-42,14,21,-3,5,7,4,2,-8
-60,20,30,-3,3,3,0,0,7
-24,8,12,-3,13,5,2,10,-23
-60,20,30,-9,12,12,3,3,-11
0,0,0,3,7,1,4,10,-25
-30,10,15,3,0,-2,1,3,0
-30,10,15,0,3,4,4,3,-9
-36,12,18,-2,4,7,5,2,-10
-18,6,9,2,-1,6,8,1,-13
-12,4,6,1,6,4,5,7,-21
-42,14,21,-3,8,4,1,5,-8
-6,2,3,2,1,8,10,3,-23
-54,18,27,-7,12,8,1,5,-10
-42,14,21,-6,14,7,1,8,-17
-18,6,9,3,3,-1,2,6,-10
-42,14,21,-4,8,7,3,4,-11
-54,18,27,-5,7,7,2,2,-4
0,0,0,1,2,12,13,3,-31
-30,10,15,3,-3,1,4,0,0
-6,2,3,1,0,12,13,1,-26
0,0,0,0,15,2,2,15,-34
-24,8,12,-3,11,7,4,8,-23
-36,12,18,-4,6,11,7,2,-16
-48,16,24,-3,5,5,2,2,-3
-18,6,9,-2,12,5,3,10,-25
-42,14,21,-6,11,10,4,5,-17
-54,18,27,-5,6,8,3,1,-4
-36,12,18,-3,7,7,4,4,-13
-54,18,27,-5,9,5,0,4,-4
-12,4,6,1,5,5,6,6,-21
-18,6,9,-2,10,7,5,8,-25
-48,16,24,-2,2,5,3,0,0
0,0,0,2,10,1,3,12,-28
-54,18,27,-8,10,13,5,2,-13
-36,12,18,-4,9,8,4,5,-16
-6,2,3,0,9,6,6,9,-29
-42,14,21,-6,9,12,6,3,-17
-24,8,12,2,4,-1,1,6,-8
-42,14,21,-1,3,3,2,2,-2
-6,2,3,0,3,12,12,3,-29
-18,6,9,0,10,1,1,10,-19
-24,8,12,3,0,0,3,3,-5
-48,16,24,0,1,0,0,1,6
-90,30,45,-14,14,15,1,0,-1
-54,18,27,-2,3,2,0,1,5
-48,16,24,-7,9,13,6,2,-15
-6,2,3,0,10,5,5,10,-29
-12,4,6,0,4,9,9,4,-24
-48,16,24,-7,10,12,5,3,-15
-6,2,3,1,5,7,8,6,-26
0,0,0,2,5,6,8,7,-28
-42,14,21,1,0,0,1,1,4
-18,6,9,4,-1,0,4,3,-7
-18,6,9,-2,9,8,6,7,-25
0,0,0,1,0,14,15,1,-31
-54,18,27,-8,9,14,6,1,-13
0,0,0,5,0,2,7,5,-19
-30,10,15,-2,7,6,4,5,-15
-54,18,27,-8,12,11,3,4,-13
-72,24,36,-9,10,10,1,1,-1
-42,14,21,0,3,0,0,3,1
0,0,0,1,4,10,11,5,-31
-54,18,27,-8,14,9,1,6,-13
-24,8,12,1,2,4,5,3,-11
-24,8,12,-1,8,4,3,7,-17
-18,6,9,2,1,4,6,3,-13
-18,6,9,-2,4,13,11,2,-25
-6,2,3,4,3,0,4,7,-17
0,0,0,4,2,3,7,6,-22
-42,14,21,-2,3,6,4,1,-5
-30,10,15,0,1,6,6,1,-9
-24,8,12,-1,7,5,4,6,-17
-36,12,18,-2,7,4,2,5,-10
-36,12,18,0,1,4,4,1,-4
-36,12,18,-4,8,9,5,4,-16
-36,12,18,0,5,0,0,5,-4
-24,8,12,-3,12,6,3,9,-23
-30,10,15,1,3,1,2,4,-6
-36,12,18,2,1,-2,0,3,2
0,0,0,5,1,1,6,6,-19
-18,6,9,1,4,4,5,5,-16
-54,18,27,-3,3,5,2,0,2
-36,12,18,-3,10,4,1,7,-13
-24,8,12,4,0,-3,1,4,-2
-54,18,27,-8,13,10,2,5,-13
-72,24,36,-10,11,12,2,1,-4
-66,22,33,-9,10,12,3,1,-6
-18,6,9,-1,12,2,1,11,-22
-12,4,6,1,8,2,3,9,-21
-24,8,12,2,0,3,5,2,-8
-12,4,6,2,7,0,2,9,-18
-18,6,9,-2,13,4,2,11,-25
-12,4,6,0,3,10,10,3,-24
-48,16,24,-1,1,3,2,0,3
-66,22,33,-5,5,5,0,0,6
0,0,0,0,3,14,14,3,-34
-24,8,12,-1,6,6,5,5,-17
0,0,0,0,13,4,4,13,-34
-36,12,18,-5,13,7,2,8,-19
-18,6,9,-2,14,3,1,12,-25
-12,4,6,-1,12,4,3,11,-27
-24,8,12,-2,10,5,3,8,-20
-42,14,21,1,1,-1,0,2,4
0,0,0,3,3,5,8,6,-25
0,0,0,4,5,0,4,9,-22
-12,4,6,0,10,3,3,10,-24
-42,14,21,-3,7,5,2,4,-8
0,0,0,2,0,11,13,2,-28
-12,4,6,0,9,4,4,9,-24
0,0,0,2,11,0,2,13,-28
-30,10,15,-1,7,3,2,6,-12
-48,16,24,-7,9,14,7,2,-17
-24,8,12,1,2,5,6,3,-13
-24,8,12,-1,3,10,9,2,-19
-18,6,9,1,7,2,3,8,-18
-54,18,27,-3,4,5,2,1,0
-30,10,15,-1,8,3,2,7,-14
-48,16,24,-5,6,11,6,1,-11
-66,22,33,-7,10,7,0,3,-2
-12,4,6,4,3,-1,3,7,-14
-6,2,3,1,6,7,8,7,-28
-24,8,12,-2,7,9,7,5,-22
-66,22,33,-5,5,6,1,0,4
-48,16,24,-4,5,9,5,1,-8
-60,20,30,-7,11,8,1,4,-7
-36,12,18,-1,4,5,4,3,-9
-54,18,27,-2,4,2,0,2,3
0,0,0,2,2,10,12,4,-30
-30,10,15,-3,12,5,2,9,-20
-54,18,27,-5,7,8,3,2,-6
-30,10,15,-4,8,12,8,4,-23
0,0,0,1,8,7,8,9,-33
-24,8,12,3,2,-1,2,5,-7
-6,2,3,3,1,6,9,4,-22
-36,12,18,-5,12,9,4,7,-21
-48,16,24,-3,8,3,0,5,-5
-36,12,18,1,0,3,4,1,-3
-24,8,12,-2,13,3,1,11,-22
0,0,0,4,0,6,10,4,-24
0,0,0,3,3,6,9,6,-27
-36,12,18,2,-1,1,3,1,0
-42,14,21,-1,2,5,4,1,-4
-12,4,6,3,5,0,3,8,-17
-60,20,30,-5,8,5,0,3,-1
-36,12,18,-3,4,11,8,1,-15
-36,12,18,0,0,6,6,0,-6
-30,10,15,-3,4,13,10,1,-20
-30,10,15,1,2,3,4,3,-8
-24,8,12,-1,7,6,5,6,-19
-78,26,39,-10,12,10,0,2,-1
-54,18,27,-8,14,10,2,6,-15
-48,16,24,-3,6,5,2,3,-5
-12,4,6,1,7,4,5,8,-23
-42,14,21,-3,7,6,3,4,-10
-30,10,15,-4,12,8,4,8,-23
-54,18,27,-5,9,6,1,4,-6
-18,6,9,-2,6,12,10,4,-27
-78,26,39,-9,10,9,0,1,2
-18,6,9,-1,8,7,6,7,-24
-42,14,21,-2,4,6,4,2,-7
-18,6,9,1,3,6,7,4,-18
-24,8,12,-3,15,4,1,12,-25
-30,10,15,-4,15,5,1,11,-23
-18,6,9,4,2,-2,2,6,-9
-48,16,24,1,-1,0,1,0,7
-30,10,15,0,3,5,5,3,-11
-36,12,18,-5,6,15,10,1,-21
-48,16,24,-6,7,13,7,1,-14
-60,20,30,-6,8,8,2,2,-4
-48,16,24,0,2,0,0,2,4
-24,8,12,0,7,3,3,7,-16
-36,12,18,-4,6,12,8,2,-18
-36,12,18,-3,11,4,1,8,-15
-60,20,30,-7,8,11,4,1,-7
-36,12,18,-5,9,12,7,4,-21
-18,6,9,3,3,0,3,6,-12
-42,14,21,-3,8,5,2,5,-10
-72,24,36,-9,10,11,2,1,-3
-12,4,6,3,-1,6,9,2,-17
-66,22,33,-9,10,13,4,1,-8
-6,2,3,3,2,5,8,5,-22
-66,22,33,-7,8,9,2,1,-2
-60,20,30,-4,4,6,2,0,2
-24,8,12,0,1,9,9,1,-16
-60,20,30,-8,12,10,2,4,-10
-42,14,21,-5,6,13,8,1,-16
-12,4,6,4,0,2,6,4,-14
-24,8,12,4,-3,1,5,1,-4
-84,28,42,-11,12,11,0,1,1
-30,10,15,2,0,2,4,2,-5
-30,10,15,3,0,-1,2,3,-2
-42,14,21,0,0,4,4,0,-1
-18,6,9,-2,3,15,13,1,-27
0,0,0,4,4,2,6,8,-24
-54,18,27,-4,7,5,1,3,-3
-42,14,21,-5,8,11,6,3,-16
-48,16,24,-3,7,4,1,4,-5
-42,14,21,-4,5,11,7,1,-13
-36,12,18,-4,7,11,7,3,-18
-6,2,3,0,14,2,2,14,-31
-60,20,30,-9,13,12,3,4,-13
-42,14,21,-4,6,10,6,2,-13
0,0,0,2,4,8,10,6,-30
-48,16,24,-4,7,7,3,3,-8
-54,18,27,0,0,0,0,0,9
-30,10,15,-3,8,9,6,5,-20
-24,8,12,0,3,7,7,3,-16
-42,14,21,-2,5,5,3,3,-7
-42,14,21,-5,13,6,1,8,-16
-24,8,12,3,3,-2,1,6,-7
-96,32,48,-15,16,15,0,1,-1
-12,4,6,-1,11,6,5,10,-29
-18,6,9,-1,3,12,11,2,-24
-60,20,30,-2,2,2,0,0,8
-48,16,24,-5,8,9,4,3,-11
-36,12,18,-4,5,13,9,1,-18
0,0,0,2,7,5,7,9,-30
-12,4,6,2,-1,9,11,1,-20
-18,6,9,2,7,-1,1,9,-15
-24,8,12,-1,10,3,2,9,-19
-18,6,9,-2,11,7,5,9,-27
0,0,0,1,15,0,1,16,-33
-72,24,36,-6,6,6,0,0,6
-12,4,6,3,2,3,6,5,-17
0,0,0,0,12,6,6,12,-36
-60,20,30,-8,9,13,5,1,-10
-24,8,12,-3,4,15,12,1,-25
0,0,0,1,6,9,10,7,-33
-18,6,9,2,1,5,7,3,-15
-42,14,21,-2,6,4,2,4,-7
-42,14,21,-3,6,7,4,3,-10
-30,10,15,1,3,2,3,4,-8
-54,18,27,-6,11,7,1,5,-9
-30,10,15,-4,11,9,5,7,-23
-6,2,3,1,12,1,2,13,-28
-36,12,18,-1,6,3,2,5,-9
-36,12,18,-3,7,8,5,4,-15
-54,18,27,-4,8,4,0,4,-3
-24,8,12,-2,5,11,9,3,-22
-18,6,9,2,5,1,3,7,-15
-42,14,21,2,0,-2,0,2,5
-78,26,39,-12,13,15,3,1,-7
-18,6,9,-2,10,8,6,8,-27
-36,12,18,1,3,0,1,4,-3
-42,14,21,0,2,2,2,2,-1
0,0,0,3,8,1,4,11,-27
-30,10,15,-1,4,7,6,3,-14
-18,6,9,-2,7,11,9,5,-27
-54,18,27,-7,11,10,3,4,-12
-6,2,3,4,4,0,4,8,-19
-30,10,15,-2,7,7,5,5,-17
-30,10,15,0,4,4,4,4,-11
-54,18,27,-4,5,7,3,1,-3
-12,4,6,1,11,0,1,12,-23
-24,8,12,1,0,7,8,1,-13
0,0,0,3,7,2,5,10,-27
-12,4,6,-1,9,8,7,8,-29
-54,18,27,-3,5,4,1,2,0
-72,24,36,-10,11,13,3,1,-6
-24,8,12,0,8,2,2,8,-16
-30,10,15,-2,11,3,1,9,-17
0,0,0,2,5,7,9,7,-30
-36,12,18,2,1,-1,1,3,0
-30,10,15,2,2,0,2,4,-5
-60,20,30,-7,10,9,2,3,-7
-60,20,30,-6,10,6,0,4,-4
-54,18,27,-6,8,10,4,2,-9
-24,8,12,4,-2,0,4,2,-4
0,0,0,0,1,17,17,1,-36
-30,10,15,-3,11,6,3,8,-20
-30,10,15,3,-2,1,4,1,-2
0,0,0,3,4,5,8,7,-27
-42,14,21,-5,11,8,3,6,-16
-30,10,15,2,-1,3,5,1,-5
-24,8,12,2,4,0,2,6,-10
-78,26,39,-10,11,11,1,1,-1
-48,16,24,-1,1,4,3,0,1
-30,10,15,3,-1,0,3,2,-2
-18,6,9,1,5,4,5,6,-18
-6,2,3,2,7,3,5,9,-25
-60,20,30,-4,6,4,0,2,2
-12,4,6,2,4,4,6,6,-20
-18,6,9,-1,13,2,1,12,-24
-18,6,9,2,2,4,6,4,-15
0,0,0,1,9,6,7,10,-33
-24,8,12,-1,9,4,3,8,-19
-30,10,15,-1,6,5,4,5,-14
-90,30,45,-14,15,15,1,1,-3
-30,10,15,3,-3,2,5,0,-2
-48,16,24,-3,3,8,5,0,-5
-6,2,3,1,2,11,12,3,-28
-6,2,3,0,13,3,3,13,-31
-72,24,36,-11,13,14,3,2,-9
-24,8,12,4,1,-3,1,5,-4
0,0,0,3,1,8,11,4,-27
-42,14,21,-6,12,10,4,6,-19
0,0,0,1,10,5,6,11,-33
-60,20,30,-8,10,12,4,2,-10
-54,18,27,-4,6,6,2,2,-3
-48,16,24,0,0,2,2,0,4
-42,14,21,-5,10,9,4,5,-16
-24,8,12,2,2,2,4,4,-10
-30,10,15,-3,10,7,4,7,-20
-90,30,45,-13,13,14,1,0,0
0,0,0,0,2,16,16,2,-36
-6,2,3,0,12,4,4,12,-31
-54,18,27,-1,2,1,0,1,6
-30,10,15,-4,13,7,3,9,-23
-12,4,6,0,9,5,5,9,-26
-36,12,18,3,0,-3,0,3,3
-6,2,3,3,4,3,6,7,-22
-54,18,27,-7,8,13,6,1,-12
-30,10,15,0,2,6,6,2,-11
-66,22,33,-10,15,11,1,5,-11
-18,6,9,4,-1,1,5,3,-9
-48,16,24,-3,4,7,4,1,-5
-60,20,30,-9,14,11,2,5,-13
-30,10,15,-2,8,6,4,6,-17
-12,4,6,-1,13,4,3,12,-29
-12,4,6,2,8,0,2,10,-20
-36,12,18,0,1,5,5,1,-6
-18,6,9,0,8,4,4,8,-21
-66,22,33,-6,8,6,0,2,1
-12,4,6,1,9,2,3,10,-23
-36,12,18,-5,13,8,3,8,-21
-36,12,18,-1,3,6,5,2,-9
-12,4,6,1,3,8,9,4,-23
-24,8,12,-3,13,6,3,10,-25
-12,4,6,-1,7,10,9,6,-29
-36,12,18,-4,12,6,2,8,-18
-42,14,21,-4,7,9,5,3,-13
0,0,0,3,0,9,12,3,-27
-24,8,12,-1,5,8,7,4,-19
-36,12,18,-5,14,7,2,9,-21
-84,28,42,-13,15,14,1,2,-5
-36,12,18,-1,7,2,1,6,-9
-72,24,36,-11,14,13,2,3,-9
-54,18,27,-8,11,13,5,3,-15
-18,6,9,2,-1,7,9,1,-15
-6,2,3,2,6,4,6,8,-25
-72,24,36,-11,12,15,4,1,-9
-6,2,3,0,9,7,7,9,-31
-60,20,30,-3,3,4,1,0,5
-18,6,9,1,9,0,1,10,-18
-6,2,3,3,6,1,4,9,-22
-24,8,12,4,-1,-1,3,3,-4
-36,12,18,-2,3,9,7,1,-12
-78,26,39,-8,8,8,0,0,5
-30,10,15,-4,10,10,6,6,-23
0,0,0,2,10,2,4,12,-30
-36,12,18,-4,8,10,6,4,-18
-66,22,33,-8,10,10,2,2,-5
-36,12,18,-3,6,9,6,3,-15
-78,26,39,-11,12,13,2,1,-4
-42,14,21,-4,9,7,3,5,-13
-24,8,12,-3,8,11,8,5,-25
-54,18,27,-7,13,8,1,6,-12
-18,6,9,0,11,1,1,11,-21
-6,2,3,5,1,0,5,6,-16
-36,12,18,1,2,1,2,3,-3
-48,16,24,-2,4,4,2,2,-2
-54,18,27,-7,10,11,4,3,-12
-54,18,27,-3,6,3,0,3,0
-12,4,6,2,1,7,9,3,-20
-60,20,30,-6,7,9,3,1,-4
-42,14,21,1,1,0,1,2,2
-78,26,39,-10,10,12,2,0,-1
-24,8,12,1,6,1,2,7,-13
-18,6,9,-1,4,11,10,3,-24
-12,4,6,0,2,12,12,2,-26
-12,4,6,1,6,5,6,7,-23
-42,14,21,2,-2,0,2,0,5
0,0,0,4,5,1,5,9,-24
0,0,0,2,0,12,14,2,-30
-6,2,3,1,4,9,10,5,-28
-30,10,15,4,0,-4,0,4,1
-42,14,21,-6,11,11,5,5,-19
-48,16,24,-2,2,6,4,0,-2
-48,16,24,-4,8,6,2,4,-8
-36,12,18,-1,5,4,3,4,-9
-108,36,54,-18,18,18,0,0,0
-30,10,15,-1,3,8,7,2,-14
-48,16,24,-4,9,5,1,5,-8
-48,16,24,-7,13,10,3,6,-17
-18,6,9,-2,12,6,4,10,-27
-36,12,18,-3,8,7,4,5,-15
0,0,0,5,3,0,5,8,-21
-36,12,18,-5,15,6,1,10,-21
-24,8,12,3,0,1,4,3,-7
-42,14,21,-6,9,13,7,3,-19
-6,2,3,1,1,12,13,2,-28
-12,4,6,5,-1,0,5,4,-11
-12,4,6,5,0,-1,4,5,-11
-54,18,27,-8,15,9,1,7,-15
-48,16,24,-6,9,11,5,3,-14
-6,2,3,3,7,0,3,10,-22
-66,22,33,-10,14,12,2,4,-11
-42,14,21,-3,5,8,5,2,-10
-30,10,15,1,0,5,6,1,-8
-24,8,12,-2,9,7,5,7,-22
0,0,0,3,2,7,10,5,-27
-18,6,9,2,3,3,5,5,-15
-18,6,9,1,8,1,2,9,-18
-6,2,3,0,5,11,11,5,-31
-36,12,18,2,-2,2,4,0,0
-66,22,33,-7,7,10,3,0,-2
-12,4,6,0,10,4,4,10,-26
-18,6,9,0,4,8,8,4,-21
-6,2,3,2,2,8,10,4,-25
-18,6,9,0,3,9,9,3,-21
-54,18,27,-2,3,3,1,1,3
-12,4,6,0,11,3,3,11,-26
0,0,0,1,11,4,5,12,-33
0,0,0,3,5,4,7,8,-27
-90,30,45,-13,14,13,0,1,0
0,0,0,4,3,3,7,7,-24
-24,8,12,2,3,1,3,5,-10
0,0,0,2,8,4,6,10,-30
-12,4,6,1,4,7,8,5,-23
-54,18,27,-6,10,8,2,4,-9
-84,28,42,-12,12,14,2,0,-2
-78,26,39,-9,9,10,1,0,2
-30,10,15,-3,5,12,9,2,-20
-48,16,24,-6,8,12,6,2,-14
-6,2,3,0,10,6,6,10,-31
-48,16,24,-1,2,3,2,1,1
-72,24,36,-8,9,9,1,1,0
-24,8,12,-1,2,11,10,1,-19
-36,12,18,-4,13,5,1,9,-18
-72,24,36,-10,12,12,2,2,-6
-24,8,12,-3,12,7,4,9,-25
-30,10,15,-2,5,9,7,3,-17
-96,32,48,-14,14,14,0,0,2
0,0,0,1,5,10,11,6,-33
-42,14,21,-1,1,6,5,0,-4
-30,10,15,-3,9,8,5,6,-20
-36,12,18,0,6,0,0,6,-6
-12,4,6,0,5,9,9,5,-26
-96,32,48,-15,15,16,1,0,-1
-84,28,42,-12,13,13,1,1,-2
-24,8,12,1,4,3,4,5,-13
-42,14,21,-6,7,15,9,1,-19
-12,4,6,-1,10,7,6,9,-29
-48,16,24,-7,11,12,5,4,-17
0,0,0,1,2,13,14,3,-33
-48,16,24,-7,12,11,4,5,-17
-54,18,27,-7,9,12,5,2,-12
-60,20,30,-4,5,5,1,1,2
-36,12,18,-1,2,7,6,1,-9
-6,2,3,1,8,5,6,9,-28
-30,10,15,3,2,-3,0,5,-2
-30,10,15,-1,7,4,3,6,-14
-60,20,30,-6,6,10,4,0,-4
-36,12,18,-4,10,8,4,6,-18
-12,4,6,2,3,5,7,5,-20
-24,8,12,-3,5,14,11,2,-25
-42,14,21,-1,4,3,2,3,-4
-60,20,30,-3,4,3,0,1,5
-12,4,6,3,3,2,5,6,-17
-78,26,39,-12,15,13,1,3,-7
-54,18,27,-7,12,9,2,5,-12
-18,6,9,-2,8,10,8,6,-27
-30,10,15,1,5,0,1,6,-8
-36,12,18,1,1,2,3,2,-3
-6,2,3,5,0,1,6,5,-16
-18,6,9,0,5,7,7,5,-21
-12,4,6,0,7,7,7,7,-26
-6,2,3,1,13,0,1,14,-28
-30,10,15,3,1,-2,1,4,-2
-18,6,9,-2,5,13,11,3,-27
-30,10,15,0,6,2,2,6,-11
-54,18,27,-1,1,2,1,0,6
0,0,0,1,13,2,3,14,-33
-42,14,21,-2,7,3,1,5,-7
-66,22,33,-6,6,8,2,0,1
-24,8,12,1,3,4,5,4,-13
-48,16,24,-1,3,2,1,2,1
-36,12,18,1,-1,4,5,0,-3
-48,16,24,0,1,1,1,1,4
-30,10,15,-3,6,11,8,3,-20
-48,16,24,-7,10,13,6,3,-17
-30,10,15,-1,2,9,8,1,-14
-36,12,18,-5,11,10,5,6,-21
-30,10,15,2,1,1,3,3,-5
-6,2,3,2,0,10,12,2,-25
-18,6,9,0,6,6,6,6,-21
-36,12,18,0,3,3,3,3,-6
-36,12,18,-3,5,10,7,2,-15
-30,10,15,-3,13,4,1,10,-20
-18,6,9,-1,7,8,7,6,-24
-60,20,30,-8,13,9,1,5,-10
-54,18,27,-2,2,4,2,0,3
0,0,0,0,11,7,7,11,-36
0,0,0,0,17,1,1,17,-36
-6,2,3,2,3,7,9,5,-25
-60,20,30,-9,10,15,6,1,-13
0,0,0,5,0,3,8,5,-21
-48,16,24,-6,10,10,4,4,-14
-48,16,24,-7,14,9,2,7,-17
-24,8,12,1,7,0,1,8,-13
-30,10,15,0,7,1,1,7,-11
-18,6,9,0,9,3,3,9,-21
-12,4,6,2,7,1,3,9,-20
-24,8,12,0,4,6,6,4,-16
-18,6,9,1,4,5,6,5,-18
-12,4,6,0,1,13,13,1,-26
-54,18,27,-6,7,11,5,1,-9
0,0,0,0,15,3,3,15,-36
-42,14,21,-5,9,10,5,4,-16
-48,16,24,-7,15,8,1,8,-17
-12,4,6,1,10,1,2,11,-23
-6,2,3,0,15,1,1,15,-31
-84,28,42,-11,11,12,1,0,1
-12,4,6,2,2,6,8,4,-20
0,0,0,0,9,9,9,9,-36
-18,6,9,3,5,-2,1,8,-12
-36,12,18,-2,7,5,3,5,-12
-36,12,18,-5,7,14,9,2,-21
-60,20,30,-8,11,11,3,3,-10
0,0,0,4,2,4,8,6,-24
-48,16,24,-5,7,10,5,2,-11
0,0,0,2,9,3,5,11,-30
-42,14,21,-2,3,7,5,1,-7
-12,4,6,-1,6,11,10,5,-29
-42,14,21,-6,8,14,8,2,-19
0,0,0,1,14,1,2,15,-33
-42,14,21,-5,7,12,7,2,-16
-6,2,3,3,3,4,7,6,-22
-66,22,33,-9,11,12,3,2,-8
-24,8,12,3,-1,2,5,2,-7
-60,20,30,-7,9,10,3,2,-7
0,0,0,0,7,11,11,7,-36
-72,24,36,-9,12,9,0,3,-3
-66,22,33,-10,13,13,3,3,-11
-24,8,12,4,0,-2,2,4,-4
0,0,0,2,11,1,3,13,-30
-36,12,18,-2,4,8,6,2,-12
-66,22,33,-4,4,4,0,0,7
-48,16,24,-6,12,8,2,6,-14
-42,14,21,0,3,1,1,3,-1
0,0,0,5,2,1,6,7,-21
-18,6,9,-1,10,5,4,9,-24
-18,6,9,-1,2,13,12,1,-24
-60,20,30,-5,6,7,2,1,-1
-30,10,15,4,-4,0,4,0,1
0,0,0,3,9,0,3,12,-27
-24,8,12,-3,11,8,5,8,-25
-42,14,21,-6,15,7,1,9,-19
0,0,0,2,1,11,13,3,-30
-42,14,21,-3,9,4,1,6,-10
-36,12,18,0,4,2,2,4,-6
-6,2,3,2,4,6,8,6,-25
-60,20,30,-6,9,7,1,3,-4
-42,14,21,0,4,0,0,4,-1
-18,6,9,0,10,2,2,10,-21
-36,12,18,-3,9,6,3,6,-15
-24,8,12,3,1,0,3,4,-7
-48,16,24,-1,4,1,0,3,1
-24,8,12,-2,4,12,10,2,-22
-6,2,3,1,0,13,14,1,-28
-12,4,6,1,0,11,12,1,-23
-12,4,6,4,1,1,5,5,-14
-18,6,9,3,0,3,6,3,-12
-12,4,6,0,3,11,11,3,-26
0,0,0,2,12,0,2,14,-30
-48,16,24,-2,6,2,0,4,-2
-6,2,3,0,8,8,8,8,-31
-36,12,18,-3,10,5,2,7,-15
-66,22,33,-7,9,8,1,2,-2
-36,12,18,-2,5,7,5,3,-12
-12,4,6,0,13,1,1,13,-26
-90,30,45,-12,12,12,0,0,3
-12,4,6,-1,15,2,1,14,-29
-42,14,21,-5,12,7,2,7,-16
-36,12,18,-2,9,3,1,7,-12
0,0,0,4,6,0,4,10,-24
-48,16,24,-4,6,8,4,2,-8
-6,2,3,1,10,3,4,11,-28
-36,12,18,-2,6,6,4,4,-12
-84,28,42,-10,10,10,0,0,4
0,0,0,0,4,14,14,4,-36
0,0,0,1,7,8,9,8,-33
-6,2,3,2,5,5,7,7,-25
-24,8,12,-3,14,5,2,11,-25
0,0,0,2,3,9,11,5,-30
-6,2,3,2,10,0,2,12,-25
-24,8,12,-1,6,7,6,5,-19
-30,10,15,-3,7,10,7,4,-20
-42,14,21,-6,10,12,6,4,-19
-66,22,33,-9,13,10,1,4,-8
-12,4,6,0,12,2,2,12,-26
-66,22,33,-5,6,5,0,1,4
-18,6,9,2,6,0,2,8,-15
-18,6,9,3,4,-1,2,7,-12
-12,4,6,-1,12,5,4,11,-29
-12,4,6,-1,4,13,12,3,-29
0,0,0,1,0,15,16,1,-33
-24,8,12,-2,3,13,11,1,-22
-42,14,21,-3,4,9,6,1,-10
-36,12,18,-4,11,7,3,7,-18
-12,4,6,3,4,1,4,7,-17
-18,6,9,3,-1,4,7,2,-12
-24,8,12,-3,7,12,9,4,-25
-18,6,9,0,2,10,10,2,-21
-18,6,9,4,-2,2,6,2,-9
-42,14,21,-4,11,5,1,7,-13
0,0,0,0,10,8,8,10,-36
-84,28,42,-13,14,15,2,1,-5
-54,18,27,-3,3,6,3,0,0
-18,6,9,3,-2,5,8,1,-12
-12,4,6,2,9,-1,1,11,-20
-42,14,21,-1,3,4,3,2,-4
-6,2,3,1,7,6,7,8,-28
-12,4,6,3,1,4,7,4,-17
-12,4,6,1,2,9,10,3,-23
-12,4,6,0,4,10,10,4,-26
-42,14,21,-1,5,2,1,4,-4
-6,2,3,2,8,2,4,10,-25
-54,18,27,-8,9,15,7,1,-15
-12,4,6,0,6,8,8,6,-26
-78,26,39,-11,13,12,1,2,-4
-54,18,27,-6,9,9,3,3,-9
-6,2,3,0,1,15,15,1,-31
-30,10,15,-4,6,14,10,2,-23
0,0,0,0,3,15,15,3,-36
-6,2,3,0,2,14,14,2,-31
0,0,0,1,12,3,4,13,-33
-42,14,21,-4,10,6,2,6,-13
-6,2,3,1,11,2,3,12,-28
-72,24,36,-9,9,12,3,0,-3
-48,16,24,-5,10,7,2,5,-11
-30,10,15,1,4,1,2,5,-8
0,0,0,0,14,4,4,14,-36
-18,6,9,1,6,3,4,7,-18
-12,4,6,-1,14,3,2,13,-29
-72,24,36,-9,11,10,1,2,-3
0,0,0,0,5,13,13,5,-36
-12,4,6,2,6,2,4,8,-20
-42,14,21,-6,14,8,2,8,-19
-30,10,15,-2,9,5,3,7,-17
-66,22,33,-8,9,11,3,1,-5
0,0,0,2,6,6,8,8,-30
-6,2,3,4,3,1,5,7,-19
-6,2,3,2,1,9,11,3,-25
-30,10,15,-2,6,8,6,4,-17
-18,6,9,2,0,6,8,2,-15
-12,4,6,3,0,5,8,3,-17
-24,8,12,-1,11,2,1,10,-19
-36,12,18,3,-3,0,3,0,3
-30,10,15,-1,5,6,5,4,-14
-72,24,36,-10,13,11,1,3,-6
-42,14,21,-6,13,9,3,7,-19
-24,8,12,-1,4,9,8,3,-19
-18,6,9,1,0,9,10,1,-18
-12,4,6,-1,2,15,14,1,-29
-12,4,6,3,6,-1,2,9,-17
-36,12,18,1,4,-1,0,5,-3
-12,4,6,4,-1,3,7,3,-14
-30,10,15,-4,9,11,7,5,-23
-18,6,9,1,1,8,9,2,-18
-18,6,9,0,7,5,5,7,-21
-18,6,9,4,1,-1,3,5,-9
-36,12,18,2,0,0,2,2,0
-30,10,15,-2,10,4,2,8,-17
-24,8,12,-2,12,4,2,10,-22
-66,22,33,-8,11,9,1,3,-5
-30,10,15,0,1,7,7,1,-11
-36,12,18,-2,8,4,2,6,-12
0,0,0,3,6,3,6,9,-27
-72,24,36,-8,8,10,2,0,0
-6,2,3,3,0,7,10,3,-22
-60,20,30,-5,5,8,3,0,-1
-36,12,18,0,2,4,4,2,-6
-12,4,6,1,5,6,7,6,-23
-12,4,6,4,2,0,4,6,-14
-30,10,15,-1,9,2,1,8,-14
-42,14,21,-4,8,8,4,4,-13
-30,10,15,1,1,4,5,2,-8
-24,8,12,2,-1,5,7,1,-10
-6,2,3,0,4,12,12,4,-31
-18,6,9,2,4,2,4,6,-15
0,0,0,5,1,2,7,6,-21
-54,18,27,-8,10,14,6,2,-15
-24,8,12,0,2,8,8,2,-16
-18,6,9,-1,12,3,2,11,-24
-48,16,24,-5,11,6,1,6,-11
0,0,0,6,0,0,6,6,-18
-66,22,33,-10,12,14,4,2,-11
-6,2,3,1,9,4,5,10,-28
-6,2,3,4,2,2,6,6,-19
-66,22,33,-9,12,11,2,3,-8
-6,2,3,2,9,1,3,11,-25
0,0,0,0,16,2,2,16,-36
-24,8,12,-3,10,9,6,7,-25
-24,8,12,2,5,-1,1,7,-10
-18,6,9,3,1,2,5,4,-12
-30,10,15,-4,7,13,9,3,-23
-18,6,9,3,2,1,4,5,-12
-12,4,6,2,5,3,5,7,-20
0,0,0,0,8,10,10,8,-36
-6,2,3,0,7,9,9,7,-31
-42,14,21,-1,6,1,0,5,-4
-24,8,12,3,-2,3,6,1,-7
-6,2,3,1,3,10,11,4,-28
-60,20,30,-9,11,14,5,2,-13
-24,8,12,1,5,2,3,6,-13
-66,22,33,-6,7,7,1,1,1
-72,24,36,-11,15,12,1,4,-9
-24,8,12,-3,6,13,10,3,-25
-12,4,6,2,0,8,10,2,-20
-72,24,36,-7,7,8,1,0,3
0,0,0,1,3,12,13,4,-33
-24,8,12,-2,10,6,4,8,-22
-54,18,27,-5,6,9,4,1,-6
-48,16,24,-3,5,6,3,2,-5
-48,16,24,-6,13,7,1,7,-14
-54,18,27,-8,12,12,4,4,-15
-6,2,3,1,5,8,9,6,-28
-12,4,6,-1,5,12,11,4,-29
-30,10,15,-4,5,15,11,1,-23
-18,6,9,-2,14,4,2,12,-27
-6,2,3,3,5,2,5,8,-22
0,0,0,1,4,11,12,5,-33
-18,6,9,-2,13,5,3,11,-27
-30,10,15,-2,3,11,9,1,-17
-36,12,18,-5,8,13,8,3,-21
0,0,0,0,6,12,12,6,-36
-24,8,12,-1,8,5,4,7,-19
-102,34,51,-16,16,16,0,0,1
-60,20,30,-9,12,13,4,3,-13
-24,8,12,-2,11,5,3,9,-22
-18,6,9,-1,11,4,3,10,-24
-72,24,36,-7,8,7,0,1,3
-24,8,12,2,0,4,6,2,-10
-36,12,18,-5,10,11,6,5,-21
-24,8,12,0,5,5,5,5,-16
-6,2,3,0,6,10,10,6,-31
-6,2,3,0,3,13,13,3,-31
-18,6,9,-2,9,9,7,7,-27
-48,16,24,-2,3,5,3,1,-2
-66,22,33,-10,11,15,5,1,-11
-36,12,18,-4,9,9,5,5,-18
-18,6,9,-2,4,14,12,2,-27
-48,16,24,-6,11,9,3,5,-14
0,0,0,1,1,14,15,2,-33
-42,14,21,1,-1,2,3,0,2
-12,4,6,0,8,6,6,8,-26
-48,16,24,-2,5,3,1,3,-2
-78,26,39,-12,14,14,2,2,-7
-54,18,27,-8,13,11,3,5,-15
-84,28,42,-12,14,12,0,2,-2
-18,6,9,-1,6,9,8,5,-24
-30,10,15,2,3,-1,1,5,-5
-24,8,12,1,1,6,7,2,-13
-18,6,9,-2,15,3,1,13,-27
-18,6,9,-1,9,6,5,8,-24
-24,8,12,-2,6,10,8,4,-22
-30,10,15,-2,4,10,8,2,-17
-6,2,3,4,1,3,7,5,-19
-48,16,24,-7,8,15,8,1,-17
-12,4,6,-1,3,14,13,2,-29
-24,8,12,-3,9,10,7,6,-25
-48,16,24,-5,9,8,3,4,-11
-12,4,6,-1,8,9,8,7,-29
-6,2,3,0,11,5,5,11,-31
-24,8,12,-2,8,8,6,6,-22
-48,16,24,1,0,-1,0,1,7
-54,18,27,-4,4,8,4,0,-3
-54,18,27,-5,8,7,2,3,-6
0,0,0,4,1,5,9,5,-24
-30,10,15,0,5,3,3,5,-11
-72,24,36,-8,10,8,0,2,0
-18,6,9,1,2,7,8,3,-18
-42,14,21,1,2,-1,0,3,2
-42,14,21,1,0,1,2,1,2
-24,8,12,0,6,4,4,6,-16
-12,4,6,1,8,3,4,9,-23
-42,14,21,0,1,3,3,1,-1
-36,12,18,2,2,-2,0,4,0
0,0,0,0,13,5,5,13,-36
-18,6,9,0,1,11,11,1,-21
-6,2,3,4,0,4,8,4,-19
-60,20,30,-9,15,10,1,6,-13
-18,6,9,4,0,0,4,4,-9
-60,20,30,-5,7,6,1,2,-1
-24,8,12,0,9,1,1,9,-16
-30,10,15,-4,14,6,2,10,-23
-24,8,12,2,1,3,5,3,-10
-18,6,9,-1,5,10,9,4,-24
-12,4,6,1,1,10,11,2,-23
-36,12,18,0,5,1,1,5,-6
-18,6,9,3,2,2,5,5,-14
-36,12,18,-5,7,15,10,2,-23
-30,10,15,-1,8,4,3,7,-16
-30,10,15,-3,13,5,2,10,-22
-18,6,9,-2,5,14,12,3,-29
-30,10,15,1,1,5,6,2,-10
-6,2,3,0,6,11,11,6,-33
-42,14,21,-3,4,10,7,1,-12
0,0,0,2,12,1,3,14,-32
-48,16,24,-7,14,10,3,7,-19
-12,4,6,1,1,11,12,2,-25
-60,20,30,-3,5,3,0,2,3
-48,16,24,-4,7,8,4,3,-10
-36,12,18,0,5,2,2,5,-8
-42,14,21,-6,13,10,4,7,-21
-6,2,3,1,2,12,13,3,-30
-36,12,18,3,-2,0,3,1,1
-24,8,12,3,4,-2,1,7,-9
-72,24,36,-10,14,11,1,4,-8
-42,14,21,2,-1,0,2,1,3
-48,16,24,-6,10,11,5,4,-16
-42,14,21,-1,4,4,3,3,-6
-30,10,15,-3,8,10,7,5,-22
0,0,0,1,3,13,14,4,-35
-78,26,39,-11,14,12,1,3,-6
-72,24,36,-10,12,13,3,2,-8
-12,4,6,0,2,13,13,2,-28
-30,10,15,-1,7,5,4,6,-16
-30,10,15,-1,2,10,9,1,-16
-12,4,6,4,4,-1,3,8,-16
-30,10,15,-4,7,14,10,3,-25
-18,6,9,-1,3,13,12,2,-26
-54,18,27,-8,13,12,4,5,-17
-24,8,12,-3,11,9,6,8,-27
0,0,0,5,3,1,6,8,-23
-12,4,6,3,0,6,9,3,-19
-18,6,9,-2,12,7,5,10,-29
0,0,0,3,9,1,4,12,-29
-48,16,24,-6,11,10,4,5,-16
-48,16,24,-7,10,14,7,3,-19
-6,2,3,1,5,9,10,6,-30
-24,8,12,2,-1,6,8,1,-12
-30,10,15,3,-2,2,5,1,-4
-60,20,30,-5,7,7,2,2,-3
-12,4,6,-1,5,13,12,4,-31
-6,2,3,0,13,4,4,13,-33
-60,20,30,-9,13,13,4,4,-15
0,0,0,0,10,9,9,10,-38
-42,14,21,0,5,0,0,5,-3
-12,4,6,0,14,1,1,14,-28
-66,22,33,-7,11,7,0,4,-4
-42,14,21,-6,10,13,7,4,-21
-42,14,21,-2,5,6,4,3,-9
-60,20,30,-5,6,8,3,1,-3
-60,20,30,-4,6,5,1,2,0
-42,14,21,0,2,3,3,2,-3
-6,2,3,4,1,4,8,5,-21
-24,8,12,0,2,9,9,2,-18
-36,12,18,-3,9,7,4,6,-17
-24,8,12,1,8,0,1,9,-15
-54,18,27,-2,4,3,1,2,1
-6,2,3,4,0,5,9,4,-21
-6,2,3,1,3,11,12,4,-30
-30,10,15,1,2,4,5,3,-10
-6,2,3,1,9,5,6,10,-30
-54,18,27,-4,6,7,3,2,-5
-36,12,18,1,5,-1,0,6,-5
-60,20,30,-7,11,9,2,4,-9
-60,20,30,-3,4,4,1,1,3
-18,6,9,0,11,2,2,11,-23
-6,2,3,1,6,8,9,7,-30
-60,20,30,-7,9,11,4,2,-9
-36,12,18,-5,6,16,11,1,-23
0,0,0,4,7,0,4,11,-26
-36,12,18,-3,4,12,9,1,-17
-24,8,12,-1,7,7,6,6,-21
-42,14,21,0,4,1,1,4,-3
-78,26,39,-12,13,16,4,1,-9
-6,2,3,2,3,8,10,5,-27
-30,10,15,2,2,1,3,4,-7
-90,30,45,-13,15,13,0,2,-2
-60,20,30,-2,3,2,0,1,6
-12,4,6,1,3,9,10,4,-25
-48,16,24,-5,7,11,6,2,-13
0,0,0,0,3,16,16,3,-38
-48,16,24,-6,14,7,1,8,-16
-18,6,9,-1,11,5,4,10,-26
-48,16,24,-7,11,13,6,4,-19
-18,6,9,1,5,5,6,6,-20
-54,18,27,-8,15,10,2,7,-17
0,0,0,0,7,12,12,7,-38
-60,20,30,-5,8,6,1,3,-3
-18,6,9,1,3,7,8,4,-20
-90,30,45,-12,12,13,1,0,1
-66,22,33,-5,6,6,1,1,2
-48,16,24,-3,8,4,1,5,-7
-42,14,21,-6,9,14,8,3,-21
-30,10,15,-4,13,8,4,9,-25
-30,10,15,2,-1,4,6,1,-7
-102,34,51,-16,17,16,0,1,-1
-30,10,15,-3,11,7,4,8,-22
0,0,0,0,18,1,1,18,-38
-36,12,18,-2,9,4,2,7,-14
-72,24,36,-6,7,6,0,1,4
-18,6,9,5,0,-2,3,5,-8
0,0,0,0,11,8,8,11,-38
-66,22,33,-7,10,8,1,3,-4
-18,6,9,0,8,5,5,8,-23
-18,6,9,0,9,4,4,9,-23
-78,26,39,-9,9,11,2,0,0
-6,2,3,5,2,0,5,7,-18
-60,20,30,-6,7,10,4,1,-6
-66,22,33,-10,13,14,4,3,-13
-84,28,42,-12,13,14,2,1,-4
-18,6,9,2,3,4,6,5,-17
-18,6,9,0,5,8,8,5,-23
-6,2,3,1,1,13,14,2,-30
-18,6,9,3,1,3,6,4,-14
-24,8,12,-1,3,11,10,2,-21
-66,22,33,-3,3,3,0,0,8
-12,4,6,-1,15,3,2,14,-31
-6,2,3,2,5,6,8,7,-27
-18,6,9,1,10,0,1,11,-20
-72,24,36,-9,10,12,3,1,-5
-6,2,3,2,8,3,5,10,-27
-18,6,9,0,10,3,3,10,-23
-60,20,30,-4,5,6,2,1,0
-6,2,3,4,5,0,4,9,-21
-24,8,12,2,1,4,6,3,-12
-36,12,18,-5,9,13,8,4,-23
-30,10,15,-1,9,3,2,8,-16
-6,2,3,3,4,4,7,7,-24
-60,20,30,-9,11,15,6,2,-15
-24,8,12,2,5,0,2,7,-12
-48,16,24,-5,12,6,1,7,-13
-18,6,9,5,-2,0,5,3,-8
-66,22,33,-9,10,14,5,1,-10
0,0,0,0,6,13,13,6,-38
-24,8,12,0,5,6,6,5,-18
-42,14,21,-6,7,16,10,1,-21
-90,30,45,-14,15,16,2,1,-5
-6,2,3,1,13,1,2,14,-30
-60,20,30,-6,8,9,3,2,-6
-36,12,18,-3,10,6,3,7,-17
-12,4,6,5,0,0,5,5,-13
-66,22,33,-10,15,12,2,5,-13
-72,24,36,-8,11,8,0,3,-2
-84,28,42,-11,11,13,2,0,-1
-48,16,24,-6,12,9,3,6,-16
-12,4,6,1,11,1,2,12,-25
-18,6,9,4,3,-2,2,7,-11
-24,8,12,3,3,-1,2,6,-9
-18,6,9,4,0,1,5,4,-11
-60,20,30,-1,1,1,0,0,9
-48,16,24,-3,6,6,3,3,-7
-66,22,33,-10,14,13,3,4,-13
-30,10,15,4,-3,0,4,1,-1
0,0,0,4,2,5,9,6,-26
-54,18,27,-6,8,11,5,2,-11
-6,2,3,0,9,8,8,9,-33
-60,20,30,-7,8,12,5,1,-9
-30,10,15,-2,3,12,10,1,-19
-48,16,24,0,0,3,3,0,2
-54,18,27,-7,9,13,6,2,-14
-42,14,21,2,-2,1,3,0,3
-54,18,27,-3,7,3,0,4,-2
0,0,0,0,1,18,18,1,-38
-12,4,6,2,5,4,6,7,-22
-6,2,3,3,3,5,8,6,-24
-18,6,9,3,0,4,7,3,-14
-30,10,15,-3,14,4,1,11,-22
-12,4,6,4,3,0,4,7,-16
-54,18,27,-7,12,10,3,5,-14
-24,8,12,2,4,1,3,6,-12
-90,30,45,-13,14,14,1,1,-2
-30,10,15,-2,8,7,5,6,-19
-48,16,24,-2,7,2,0,5,-4
-24,8,12,0,8,3,3,8,-18
-54,18,27,-5,10,6,1,5,-8
-114,38,57,-19,19,19,0,0,0
-36,12,18,-5,14,8,3,9,-23
-54,18,27,-3,6,4,1,3,-2
-30,10,15,0,1,8,8,1,-13
0,0,0,3,6,4,7,9,-29
-48,16,24,-1,2,4,3,1,-1
-24,8,12,-3,7,13,10,4,-27
-12,4,6,0,11,4,4,11,-28
-18,6,9,1,7,3,4,8,-20
0,0,0,3,0,10,13,3,-29
-12,4,6,-1,11,7,6,10,-31
-18,6,9,-2,13,6,4,11,-29
-54,18,27,-4,8,5,1,4,-5
-72,24,36,-7,7,9,2,0,1
-6,2,3,3,2,6,9,5,-24
-30,10,15,-4,9,12,8,5,-25
-78,26,39,-8,8,9,1,0,3
-24,8,12,-2,6,11,9,4,-24
0,0,0,0,9,10,10,9,-38
-36,12,18,-5,8,14,9,3,-23
-42,14,21,-6,11,12,6,5,-21
-48,16,24,-6,9,12,6,3,-16
-36,12,18,2,-1,2,4,1,-2
-42,14,21,1,3,-1,0,4,0
-6,2,3,1,4,10,11,5,-30
-54,18,27,-3,3,7,4,0,-2
-12,4,6,0,4,11,11,4,-28
0,0,0,6,1,0,6,7,-20
-18,6,9,1,9,1,2,10,-20
-54,18,27,0,1,0,0,1,7
-18,6,9,1,2,8,9,3,-20
-12,4,6,-1,16,2,1,15,-31
-72,24,36,-11,16,12,1,5,-11
-36,12,18,-3,7,9,6,4,-17
-72,24,36,-8,8,11,3,0,-2
-60,20,30,-7,10,10,3,3,-9
-60,20,30,-9,16,10,1,7,-15
-42,14,21,-3,5,9,6,2,-12
0,0,0,2,9,4,6,11,-32
-42,14,21,0,0,5,5,0,-3
-72,24,36,-9,11,11,2,2,-5
-24,8,12,3,-1,3,6,2,-9
-6,2,3,4,4,1,5,8,-21
0,0,0,1,12,4,5,13,-35
-18,6,9,-1,12,4,3,11,-26
-30,10,15,3,0,0,3,3,-4
-108,36,54,-17,17,17,0,0,1
0,0,0,1,10,6,7,11,-35
-78,26,39,-10,12,11,1,2,-3
-36,12,18,-4,14,5,1,10,-20
-30,10,15,-2,6,9,7,4,-19
0,0,0,2,2,11,13,4,-32
-24,8,12,0,9,2,2,9,-18
-78,26,39,-9,11,9,0,2,0
-24,8,12,2,2,3,5,4,-12
-18,6,9,2,5,2,4,7,-17
-84,28,42,-10,11,10,0,1,2
-54,18,27,-3,4,6,3,1,-2
-84,28,42,-9,9,9,0,0,5
-78,26,39,-11,13,13,2,2,-6
-24,8,12,0,7,4,4,7,-18
-84,28,42,-10,10,11,1,0,2
-6,2,3,2,10,1,3,12,-27
-24,8,12,-3,10,10,7,7,-27
-18,6,9,-1,2,14,13,1,-26
-24,8,12,-3,5,15,12,2,-27
-24,8,12,4,-2,1,5,2,-6
-48,16,24,-6,7,14,8,1,-16
-66,22,33,-6,8,7,1,2,-1
0,0,0,2,11,2,4,13,-32
-36,12,18,-5,15,7,2,10,-23
-66,22,33,-9,14,10,1,5,-10
-48,16,24,-3,4,8,5,1,-7
0,0,0,3,4,6,9,7,-29
-48,16,24,-5,9,9,4,4,-13
-36,12,18,-4,13,6,2,9,-20
-6,2,3,0,2,15,15,2,-33
-18,6,9,-1,5,11,10,4,-26
-42,14,21,-4,11,6,2,7,-15
-24,8,12,3,0,2,5,3,-9
-36,12,18,-2,6,7,5,4,-14
-12,4,6,5,-1,1,6,4,-13
-48,16,24,-4,10,5,1,6,-10
-18,6,9,3,6,-2,1,9,-14
-48,16,24,1,-1,1,2,0,5
-24,8,12,1,5,3,4,6,-15
-42,14,21,-3,9,5,2,6,-12
0,0,0,2,13,0,2,15,-32
-60,20,30,-2,2,3,1,0,6
-42,14,21,1,-1,3,4,0,0
-6,2,3,5,1,1,6,6,-18
-24,8,12,-3,13,7,4,10,-27
-12,4,6,0,7,8,8,7,-28
-42,14,21,2,1,-2,0,3,3
-30,10,15,-4,14,7,3,10,-25
-60,20,30,-9,10,16,7,1,-15
-30,10,15,0,6,3,3,6,-13
0,0,0,3,7,3,6,10,-29
-42,14,21,-3,6,8,5,3,-12
-12,4,6,-1,9,9,8,8,-31
-30,10,15,-4,6,15,11,2,-25
-54,18,27,-5,6,10,5,1,-8
-12,4,6,2,2,7,9,4,-22
-36,12,18,2,0,1,3,2,-2
-36,12,18,-1,8,2,1,7,-11
-12,4,6,-1,2,16,15,1,-31
-24,8,12,4,2,-3,1,6,-6
-42,14,21,-4,9,8,4,5,-15
-42,14,21,-4,6,11,7,2,-15
-54,18,27,-2,2,5,3,0,1
-54,18,27,0,0,1,1,0,7
-6,2,3,3,8,0,3,11,-24
0,0,0,2,8,5,7,10,-32
-72,24,36,-11,14,14,3,3,-11
0,0,0,0,12,7,7,12,-38
-60,20,30,-8,10,13,5,2,-12
0,0,0,1,2,14,15,3,-35
-48,16,24,-7,16,8,1,9,-19
-24,8,12,4,1,-2,2,5,-6
-24,8,12,0,1,10,10,1,-18
-6,2,3,2,0,11,13,2,-27
-36,12,18,-5,11,11,6,6,-23
-36,12,18,-4,7,12,8,3,-20
-18,6,9,-2,7,12,10,5,-29
-66,22,33,-7,7,11,4,0,-4
-66,22,33,-5,7,5,0,2,2
-18,6,9,3,-2,6,9,1,-14
-24,8,12,-2,3,14,12,1,-24
-54,18,27,-6,9,10,4,3,-11
-36,12,18,-4,9,10,6,5,-20
-12,4,6,3,2,4,7,5,-19
-36,12,18,-1,5,5,4,4,-11
-12,4,6,3,-1,7,10,2,-19
-30,10,15,-2,9,6,4,7,-19
0,0,0,4,0,7,11,4,-26
-48,16,24,-5,8,10,5,3,-13
-12,4,6,3,4,2,5,7,-19
-30,10,15,-4,5,16,12,1,-25
-84,28,42,-11,13,11,0,2,-1
-12,4,6,1,10,2,3,11,-25
-18,6,9,2,8,-1,1,10,-17
-36,12,18,-1,3,7,6,2,-11
-66,22,33,-4,5,4,0,1,5
-84,28,42,-12,14,13,1,2,-4
-18,6,9,2,0,7,9,2,-17
-78,26,39,-10,10,13,3,0,-3
-12,4,6,-1,8,10,9,7,-31
-12,4,6,1,0,12,13,1,-25
-30,10,15,-3,10,8,5,7,-22
-6,2,3,0,8,9,9,8,-33
-48,16,24,-2,6,3,1,4,-4
-12,4,6,-1,14,4,3,13,-31
-54,18,27,-4,5,8,4,1,-5
-30,10,15,-1,5,7,6,4,-16
-24,8,12,3,2,0,3,5,-9
-36,12,18,-2,8,5,3,6,-14
-60,20,30,-4,7,4,0,3,0
0,0,0,1,13,3,4,14,-35
-12,4,6,1,12,0,1,13,-25
-78,26,39,-10,13,10,0,3,-3
-54,18,27,-7,14,8,1,7,-14
-54,18,27,-8,14,11,3,6,-17
-72,24,36,-7,8,8,1,1,1
-48,16,24,-5,6,12,7,1,-13
-6,2,3,2,6,5,7,8,-27
-36,12,18,0,1,6,6,1,-8
-90,30,45,-11,11,11,0,0,4
-30,10,15,-2,7,8,6,5,-19
0,0,0,2,3,10,12,5,-32
-48,16,24,-7,13,11,4,6,-19
-18,6,9,-1,13,3,2,12,-26
-54,18,27,-4,9,4,0,5,-5
-18,6,9,0,2,11,11,2,-23
-18,6,9,-1,10,6,5,9,-26
-24,8,12,1,2,6,7,3,-15
-96,32,48,-14,15,14,0,1,0
-42,14,21,-1,5,3,2,4,-6
0,0,0,5,4,0,5,9,-23
-30,10,15,-4,12,9,5,8,-25
-42,14,21,-6,8,15,9,2,-21
-42,14,21,-5,9,11,6,4,-18
-12,4,6,3,3,3,6,6,-19
-18,6,9,2,6,1,3,8,-17
-12,4,6,4,-1,4,8,3,-16
-42,14,21,-5,14,6,1,9,-18
-24,8,12,1,3,5,6,4,-15
-42,14,21,-2,6,5,3,4,-9
-24,8,12,-2,14,3,1,12,-24
-6,2,3,4,3,2,6,7,-21
-24,8,12,0,4,7,7,4,-18
-24,8,12,-2,5,12,10,3,-24
-6,2,3,1,14,0,1,15,-30
-12,4,6,0,10,5,5,10,-28
-42,14,21,0,1,4,4,1,-3
-30,10,15,1,6,0,1,7,-10
0,0,0,1,4,12,13,5,-35
-30,10,15,4,-2,-1,3,2,-1
0,0,0,1,11,5,6,12,-35
-12,4,6,2,8,1,3,10,-22
-18,6,9,1,1,9,10,2,-20
-42,14,21,-4,5,12,8,1,-15
-12,4,6,-1,10,8,7,9,-31
-72,24,36,-10,13,12,2,3,-8
-36,12,18,-2,7,6,4,5,-14
-42,14,21,-3,8,6,3,5,-12
-48,16,24,-4,9,6,2,5,-10
-24,8,12,2,0,5,7,2,-12
-42,14,21,-2,8,3,1,6,-9
-30,10,15,3,-1,1,4,2,-4
-42,14,21,-6,12,11,5,6,-21
-30,10,15,2,1,2,4,3,-7
-24,8,12,2,3,2,4,5,-12
-24,8,12,-3,8,12,9,5,-27
-78,26,39,-8,9,8,0,1,3
-30,10,15,-1,4,8,7,3,-16
-18,6,9,0,4,9,9,4,-23
-24,8,12,-1,9,5,4,8,-21
-48,16,24,1,0,0,1,1,5
-48,16,24,-6,13,8,2,7,-16
-12,4,6,3,1,5,8,4,-19
-30,10,15,-3,5,13,10,2,-22
-12,4,6,-1,3,15,14,2,-31
-30,10,15,-3,4,14,11,1,-22
-24,8,12,-3,15,5,2,12,-27
-12,4,6,0,5,10,10,5,-28
-6,2,3,2,2,9,11,4,-27
-36,12,18,0,2,5,5,2,-8
-30,10,15,0,5,4,4,5,-13
-6,2,3,2,4,7,9,6,-27
-30,10,15,-2,11,4,2,9,-19
0,0,0,1,8,8,9,9,-35
-36,12,18,2,2,-1,1,4,-2
-30,10,15,4,0,-3,1,4,-1
-48,16,24,-5,11,7,2,6,-13
0,0,0,1,16,0,1,17,-35
-6,2,3,3,6,2,5,9,-24
0,0,0,1,5,11,12,6,-35
-12,4,6,1,4,8,9,5,-25
-54,18,27,-6,12,7,1,6,-11
-30,10,15,2,0,3,5,2,-7
-6,2,3,2,1,10,12,3,-27
-18,6,9,0,12,1,1,12,-23
-36,12,18,-5,12,10,5,7,-23
-24,8,12,0,6,5,5,6,-18
-18,6,9,-2,8,11,9,6,-29
-18,6,9,4,2,-1,3,6,-11
-42,14,21,1,1,1,2,2,0
-42,14,21,2,0,-1,1,2,3
-48,16,24,-7,9,15,8,2,-19
0,0,0,1,7,9,10,8,-35
-18,6,9,-1,9,7,6,8,-26
-66,22,33,-10,11,16,6,1,-13
-36,12,18,1,2,2,3,3,-5
-48,16,24,0,2,1,1,2,2
-36,12,18,1,0,4,5,1,-5
-54,18,27,-8,12,13,5,4,-17
-18,6,9,0,1,12,12,1,-23
-42,14,21,-5,13,7,2,8,-18
-30,10,15,-3,12,6,3,9,-22
-6,2,3,3,5,3,6,8,-24
-84,28,42,-13,14,16,3,1,-7
-42,14,21,-5,10,10,5,5,-18
-36,12,18,-2,5,8,6,3,-14
0,0,0,2,5,8,10,7,-32
-12,4,6,0,13,2,2,13,-28
-24,8,12,-1,6,8,7,5,-21
-78,26,39,-9,10,10,1,1,0
-18,6,9,1,6,4,5,7,-20
-18,6,9,-2,15,4,2,13,-29
-30,10,15,1,4,2,3,5,-10
-36,12,18,0,4,3,3,4,-8
-12,4,6,4,1,2,6,5,-16
-54,18,27,-1,2,2,1,1,4
-42,14,21,-6,15,8,2,9,-21
-18,6,9,0,3,10,10,3,-23
-36,12,18,-3,6,10,7,3,-17
-6,2,3,0,14,3,3,14,-33
-24,8,12,1,4,4,5,5,-15
-30,10,15,3,2,-2,1,5,-4
-54,18,27,-7,13,9,2,6,-14
-72,24,36,-11,12,16,5,1,-11
-12,4,6,-1,6,12,11,5,-31
0,0,0,2,1,12,14,3,-32
-12,4,6,0,1,14,14,1,-28
-30,10,15,-4,16,5,1,12,-25
-24,8,12,-1,10,4,3,9,-21
-66,22,33,-4,4,5,1,0,5
-42,14,21,1,0,2,3,1,0
-60,20,30,-6,9,8,2,3,-6
-60,20,30,-8,11,12,4,3,-12
-12,4,6,2,-1,10,12,1,-22
-36,12,18,1,4,0,1,5,-5
-6,2,3,0,4,13,13,4,-33
-36,12,18,-1,4,6,5,3,-11
-36,12,18,-3,8,8,5,5,-17
-30,10,15,4,-4,1,5,0,-1
0,0,0,0,13,6,6,13,-38
-60,20,30,-9,14,12,3,5,-15
-66,22,33,-9,13,11,2,4,-10
0,0,0,3,10,0,3,13,-29
-42,14,21,-4,7,10,6,3,-15
-6,2,3,5,0,2,7,5,-18
-18,6,9,-2,4,15,13,2,-29
-30,10,15,0,7,2,2,7,-13
-54,18,27,-8,10,15,7,2,-17
-48,16,24,-4,6,9,5,2,-10
0,0,0,0,14,5,5,14,-38
-18,6,9,1,8,2,3,9,-20
-30,10,15,-4,15,6,2,11,-25
-66,22,33,-9,12,12,3,3,-10
-42,14,21,0,3,2,2,3,-3
-42,14,21,-1,1,7,6,0,-6
0,0,0,1,0,16,17,1,-35
-18,6,9,2,-1,8,10,1,-17
-12,4,6,1,2,10,11,3,-25
-60,20,30,-5,5,9,4,0,-3
0,0,0,3,1,9,12,4,-29
-84,28,42,-11,12,12,1,1,-1
-54,18,27,-7,10,12,5,3,-14
-54,18,27,-3,5,5,2,2,-2
-42,14,21,-1,3,5,4,2,-6
-42,14,21,-5,7,13,8,2,-18
-6,2,3,1,0,14,15,1,-30
-36,12,18,2,3,-2,0,5,-2
-48,16,24,-7,15,9,2,8,-19
-54,18,27,-1,3,1,0,2,4
-60,20,30,-8,14,9,1,6,-12
-6,2,3,3,7,1,4,10,-24
-18,6,9,0,7,6,6,7,-23
-72,24,36,-11,15,13,2,4,-11
-102,34,51,-16,16,17,1,0,-1
-12,4,6,0,6,9,9,6,-28
-72,24,36,-8,9,10,2,1,-2
-12,4,6,2,0,9,11,2,-22
-12,4,6,1,9,3,4,10,-25
-42,14,21,-4,8,9,5,4,-15
-36,12,18,-4,5,14,10,1,-20
-66,22,33,-7,8,10,3,1,-4
-42,14,21,-2,3,8,6,1,-9
-12,4,6,-1,4,14,13,3,-31
0,0,0,4,4,3,7,8,-26
-84,28,42,-13,16,14,1,3,-7
-48,16,24,-3,5,7,4,2,-7
-18,6,9,4,-2,3,7,2,-11
-42,14,21,-2,4,7,5,2,-9
-12,4,6,3,7,-1,2,10,-19
-18,6,9,4,-1,2,6,3,-11
-78,26,39,-12,14,15,3,2,-9
-6,2,3,2,11,0,2,13,-27
0,0,0,0,4,15,15,4,-38
-48,16,24,-4,5,10,6,1,-10
-18,6,9,-2,9,10,8,7,-29
-54,18,27,-1,1,3,2,0,4
-48,16,24,-1,1,5,4,0,-1
-42,14,21,-6,16,7,1,10,-21
-24,8,12,-1,11,3,2,10,-21
-36,12,18,-3,11,5,2,8,-17
0,0,0,2,0,13,15,2,-32
-36,12,18,-1,2,8,7,1,-11
-24,8,12,-2,4,13,11,2,-24
-12,4,6,2,10,-1,1,12,-22
-24,8,12,3,1,1,4,4,-9
-6,2,3,1,8,6,7,9,-30
-12,4,6,1,6,6,7,7,-25
-24,8,12,4,-1,0,4,3,-6
-6,2,3,1,10,4,5,11,-30
0,0,0,0,8,11,11,8,-38
-24,8,12,-2,13,4,2,11,-24
-48,16,24,-2,3,6,4,1,-4
-18,6,9,-1,8,8,7,7,-26
-36,12,18,-5,16,6,1,11,-23
0,0,0,0,5,14,14,5,-38
-24,8,12,4,-3,2,6,1,-6
-6,2,3,0,10,7,7,10,-33
-42,14,21,-1,7,1,0,6,-6
-54,18,27,-6,7,12,6,1,-11
-24,8,12,-1,12,2,1,11,-21
-36,12,18,-2,10,3,1,8,-14
-36,12,18,-1,7,3,2,6,-11
0,0,0,1,6,10,11,7,-35
-30,10,15,2,4,-1,1,6,-7
-6,2,3,0,1,16,16,1,-33
-42,14,21,-5,12,8,3,7,-18
0,0,0,0,16,3,3,16,-38
0,0,0,4,6,1,5,10,-26
-66,22,33,-10,16,11,1,6,-13
-24,8,12,-2,10,7,5,8,-24
-24,8,12,1,7,1,2,8,-15
-18,6,9,3,5,-1,2,8,-14
-48,16,24,0,3,0,0,3,2
-90,30,45,-13,13,15,2,0,-2
-6,2,3,1,11,3,4,12,-30
-66,22,33,-7,9,9,2,2,-4
-66,22,33,-8,9,12,4,1,-7
-12,4,6,3,5,1,4,8,-19
-36,12,18,-5,13,9,4,8,-23
-18,6,9,3,4,0,3,7,-14
-54,18,27,-7,11,11,4,4,-14
-72,24,36,-6,6,7,1,0,4
-36,12,18,1,3,1,2,4,-5
-18,6,9,1,4,6,7,5,-20
-36,12,18,-3,5,11,8,2,-17
-18,6,9,-2,3,16,14,1,-29
-18,6,9,-1,4,12,11,3,-26
-24,8,12,-1,5,9,8,4,-21
-12,4,6,-1,7,11,10,6,-31
-48,16,24,-2,2,7,5,0,-4
-54,18,27,-2,5,2,0,3,1
-24,8,12,-3,14,6,3,11,-27
-18,6,9,3,-1,5,8,2,-14
-36,12,18,2,1,0,2,3,-2
-30,10,15,-1,10,2,1,9,-16
-72,24,36,-8,10,9,1,2,-2
-6,2,3,0,15,2,2,15,-33
-78,26,39,-11,12,14,3,1,-6
-54,18,27,-4,7,6,2,3,-5
-96,32,48,-14,14,15,1,0,0
-48,16,24,0,1,2,2,1,2
-12,4,6,-1,12,6,5,11,-31
-36,12,18,-4,10,9,5,6,-20
-72,24,36,-11,13,15,4,2,-11
-18,6,9,-2,6,13,11,4,-29
-30,10,15,-2,10,5,3,8,-19
-6,2,3,0,5,12,12,5,-33
-54,18,27,-6,11,8,2,5,-11
-24,8,12,-3,6,14,11,3,-27
-42,14,21,-1,2,6,5,1,-6
-12,4,6,2,3,6,8,5,-22
-60,20,30,-6,10,7,1,4,-6
-6,2,3,2,9,2,4,11,-27
0,0,0,6,0,1,7,6,-20
-18,6,9,2,1,6,8,3,-17
-90,30,45,-14,16,15,1,2,-5
-24,8,12,-1,2,12,11,1,-21
-24,8,12,-3,16,4,1,13,-27
-6,2,3,0,3,14,14,3,-33
-12,4,6,0,3,12,12,3,-28
-66,22,33,-8,12,9,1,4,-7
-54,18,27,-2,3,4,2,1,1
-54,18,27,-8,9,16,8,1,-17
-66,22,33,-5,5,7,2,0,2
0,0,0,2,4,9,11,6,-32
-12,4,6,1,7,5,6,8,-25
-6,2,3,4,2,3,7,6,-21
-36,12,18,2,-2,3,5,0,-2
-12,4,6,5,1,-1,4,6,-13
-12,4,6,-1,13,5,4,12,-31
-48,16,24,-2,4,5,3,2,-4
-12,4,6,2,4,5,7,6,-22
-12,4,6,1,8,4,5,9,-25
-72,24,36,-10,11,14,4,1,-8
-54,18,27,-7,8,14,7,1,-14
-24,8,12,-3,9,11,8,6,-27
-54,18,27,-8,11,14,6,3,-17
-60,20,30,-3,3,5,2,0,3
-42,14,21,-3,7,7,4,4,-12
-12,4,6,2,6,3,5,8,-22
-54,18,27,-8,16,9,1,8,-17
-24,8,12,1,6,2,3,7,-15
-6,2,3,3,0,8,11,3,-24
-24,8,12,-2,11,6,4,9,-24
-30,10,15,4,-1,-2,2,3,-1
-84,28,42,-13,15,15,2,2,-7
-36,12,18,-4,6,13,9,2,-20
0,0,0,1,14,2,3,15,-35
-36,12,18,-1,6,4,3,5,-11
-24,8,12,-1,4,10,9,3,-21
-48,16,24,-4,8,7,3,4,-10
0,0,0,3,5,5,8,8,-29
-48,16,24,-2,5,4,2,3,-4
-66,22,33,-6,7,8,2,1,-1
-60,20,30,-7,12,8,1,5,-9
-12,4,6,0,9,6,6,9,-28
0,0,0,3,2,8,11,5,-29
0,0,0,1,1,15,16,2,-35
-36,12,18,3,0,-2,1,3,1
-24,8,12,-3,12,8,5,9,-27
-66,22,33,-8,11,10,2,3,-7
0,0,0,4,5,2,6,9,-26
-36,12,18,0,6,1,1,6,-8
-36,12,18,-4,11,8,4,7,-20
-30,10,15,1,0,6,7,1,-10
0,0,0,0,17,2,2,17,-38
-12,4,6,2,7,2,4,9,-22
-30,10,15,-4,11,10,6,7,-25
-36,12,18,-3,12,4,1,9,-17
-18,6,9,-1,7,9,8,6,-26
-72,24,36,-9,12,10,1,3,-5
-18,6,9,-1,14,2,1,13,-26
-6,2,3,1,7,7,8,8,-30
-54,18,27,-5,8,8,3,3,-8
-24,8,12,-3,4,16,13,1,-27
-18,6,9,2,7,0,2,9,-17
-24,8,12,-2,8,9,7,6,-24
-48,16,24,-6,8,13,7,2,-16
-18,6,9,2,2,5,7,4,-17
0,0,0,3,8,2,5,11,-29
-72,24,36,-7,9,7,0,2,1
-102,34,51,-15,15,15,0,0,2
-30,10,15,0,4,5,5,4,-13
-6,2,3,0,12,5,5,12,-33
-36,12,18,-5,10,12,7,5,-23
-78,26,39,-7,7,7,0,0,6
-54,18,27,-6,10,9,3,4,-11
-42,14,21,-5,6,14,9,1,-18
-48,16,24,-7,12,12,5,5,-19
-18,6,9,3,3,1,4,6,-14
-36,12,18,1,1,3,4,2,-5
-24,8,12,0,10,1,1,10,-18
-48,16,24,-1,4,2,1,3,-1
-6,2,3,0,7,10,10,7,-33
-24,8,12,-1,8,6,5,7,-21
0,0,0,5,1,3,8,6,-23
-12,4,6,3,6,0,3,9,-19
-6,2,3,2,7,4,6,9,-27
-36,12,18,-2,3,10,8,1,-14
0,0,0,5,0,4,9,5,-23
-96,32,48,-13,13,13,0,0,3
-30,10,15,3,1,-1,2,4,-4
-60,20,30,-9,12,14,5,3,-15
-24,8,12,3,-2,4,7,1,-9
-12,4,6,2,9,0,2,11,-22
-12,4,6,1,5,7,8,6,-25
-30,10,15,-4,10,11,7,6,-25
-30,10,15,-3,7,11,8,4,-22
-30,10,15,-4,8,13,9,4,-25
-66,22,33,-8,10,11,3,2,-7
-6,2,3,0,11,6,6,11,-33
-12,4,6,0,12,3,3,12,-28
-24,8,12,-2,9,8,6,7,-24
-6,2,3,1,12,2,3,13,-30
0,0,0,5,2,2,7,7,-23
-48,16,24,-5,10,8,3,5,-13
-18,6,9,-2,11,8,6,9,-29
-24,8,12,1,1,7,8,2,-15
0,0,0,4,3,4,8,7,-26
0,0,0,1,9,7,8,10,-35
-54,18,27,-5,9,7,2,4,-8
0,0,0,4,1,6,10,5,-26
-18,6,9,-1,6,10,9,5,-26
-48,16,24,1,1,-1,0,2,5
-30,10,15,0,8,1,1,8,-13
-24,8,12,-2,7,10,8,5,-24
-78,26,39,-12,15,14,2,3,-9
-66,22,33,-6,6,9,3,0,-1
-54,18,27,-5,7,9,4,2,-8
-36,12,18,-4,8,11,7,4,-20
0,0,0,3,3,7,10,6,-29
-54,18,27,-4,4,9,5,0,-5
-24,8,12,0,3,8,8,3,-18
-30,10,15,-2,12,3,1,10,-19
-18,6,9,1,0,10,11,1,-20
-36,12,18,1,-1,5,6,0,-5
-30,10,15,0,2,7,7,2,-13
-36,12,18,-2,4,9,7,2,-14
-36,12,18,-4,12,7,3,8,-20
0,0,0,0,2,17,17,2,-38
-42,14,21,-3,10,4,1,7,-12
-60,20,30,-8,13,10,2,5,-12
0,0,0,2,10,3,5,12,-32
0,0,0,0,15,4,4,15,-38
-12,4,6,0,8,7,7,8,-28
-6,2,3,3,1,7,10,4,-24
-48,16,24,-1,5,1,0,4,-1
-42,14,21,-1,6,2,1,5,-6
-36,12,18,3,-1,-1,2,2,1
0,0,0,1,15,1,2,16,-35
-30,10,15,4,1,-4,0,5,-1
-18,6,9,2,4,3,5,6,-17
-60,20,30,-4,4,7,3,0,0
-18,6,9,4,1,0,4,5,-11
-42,14,21,-5,11,9,4,6,-18
-30,10,15,-2,4,11,9,2,-19
-60,20,30,-8,9,14,6,1,-12
-30,10,15,-2,5,10,8,3,-19
-78,26,39,-12,16,13,1,4,-9
-24,8,12,4,0,-1,3,4,-6
-24,8,12,2,6,-1,1,8,-12
-30,10,15,0,3,6,6,3,-13
-60,20,30,-8,12,11,3,4,-12
-48,16,24,-1,3,3,2,2,-1
-30,10,15,-3,9,9,6,6,-22
-90,30,45,-12,13,12,0,1,1
-30,10,15,-3,6,12,9,3,-22
-12,4,6,4,2,1,5,6,-16
-42,14,21,-4,10,7,3,6,-15
-12,4,6,2,1,8,10,3,-22
-30,10,15,-1,3,9,8,2,-16
-36,12,18,3,1,-3,0,4,1
-30,10,15,1,3,3,4,4,-10
-18,6,9,0,6,7,7,6,-23
-60,20,30,-9,15,11,2,6,-15
-36,12,18,3,-3,1,4,0,1
-30,10,15,-1,6,6,5,5,-16
-42,14,21,-5,8,12,7,3,-18
-72,24,36,-5,5,5,0,0,7
-18,6,9,-2,16,3,1,14,-29
-60,20,30,-5,9,5,0,4,-3
-24,8,12,-2,12,5,3,10,-24
-96,32,48,-15,16,16,1,1,-3
-36,12,18,0,3,4,4,3,-8
0,0,0,2,7,6,8,9,-32
-48,16,24,-3,7,5,2,4,-7
-48,16,24,-7,8,16,9,1,-19
-12,4,6,4,0,3,7,4,-16
-30,10,15,2,3,0,2,5,-7
0,0,0,2,6,7,9,8,-32
-78,26,39,-10,11,12,2,1,-3
-66,22,33,-6,9,6,0,3,-1
-18,6,9,-2,10,9,7,8,-29
-42,14,21,-6,14,9,3,8,-21
-6,2,3,0,16,1,1,16,-33
-42,14,21,-4,12,5,1,8,-15
-66,22,33,-9,11,13,4,2,-10
-24,8,12,1,0,8,9,1,-15
-30,10,15,1,5,1,2,6,-10
-42,14,21,1,2,0,1,3,0
-18,6,9,-2,14,5,3,12,-29
-42,14,21,-2,7,4,2,5,-9
-66,22,33,-10,12,15,5,2,-13
0,0,0,0,16,4,4,16,-40
-42,14,21,-6,10,14,8,4,-23
-90,30,45,-12,13,13,1,1,-1
-18,6,9,0,6,8,8,6,-25
-84,28,42,-8,8,8,0,0,6
-48,16,24,2,0,-2,0,2,6
-42,14,21,-2,7,5,3,5,-11
-30,10,15,-2,3,13,11,1,-21
-90,30,45,-14,17,15,1,3,-7
-18,6,9,2,8,0,2,10,-19
-30,10,15,4,0,-2,2,4,-3
-30,10,15,0,9,1,1,9,-15
-48,16,24,-1,4,3,2,3,-3
0,0,0,0,10,10,10,10,-40
-30,10,15,1,4,3,4,5,-12
-42,14,21,-3,7,8,5,4,-14
-18,6,9,4,0,2,6,4,-13
-12,4,6,4,4,0,4,8,-18
-18,6,9,3,0,5,8,3,-16
-30,10,15,-3,14,5,2,11,-24
-66,22,33,-4,4,6,2,0,3
-12,4,6,2,2,8,10,4,-24
0,0,0,2,11,3,5,13,-34
-18,6,9,-2,4,16,14,2,-31
0,0,0,3,4,7,10,7,-31
-6,2,3,5,1,2,7,6,-20
-72,24,36,-9,10,13,4,1,-7
-6,2,3,2,1,11,13,3,-29
-18,6,9,3,4,1,4,7,-16
-24,8,12,2,0,6,8,2,-14
-6,2,3,4,3,3,7,7,-23
-12,4,6,1,13,0,1,14,-27
-24,8,12,-3,17,4,1,14,-29
-48,16,24,-3,8,5,2,5,-9
-18,6,9,1,8,3,4,9,-22
-30,10,15,-2,11,5,3,9,-21
0,0,0,0,5,15,15,5,-40
-6,2,3,0,12,6,6,12,-35
-30,10,15,4,-3,1,5,1,-3
-30,10,15,5,-5,0,5,0,0
-12,4,6,3,2,5,8,5,-21
-18,6,9,-2,15,5,3,13,-31
-24,8,12,2,2,4,6,4,-14
-36,12,18,-1,7,4,3,6,-13
-24,8,12,4,-1,1,5,3,-8
-60,20,30,0,0,0,0,0,10
-54,18,27,-7,12,11,4,5,-16
-54,18,27,-5,8,9,4,3,-10
-48,16,24,-4,11,5,1,7,-12
-36,12,18,-4,14,6,2,10,-22
-18,6,9,0,7,7,7,7,-25
0,0,0,1,6,11,12,7,-37
-66,22,33,-10,14,14,4,4,-15
-78,26,39,-11,12,15,4,1,-8
-66,22,33,-8,10,12,4,2,-9
-36,12,18,1,2,3,4,3,-7
0,0,0,4,5,3,7,9,-28
0,0,0,0,18,2,2,18,-40
-60,20,30,-1,2,1,0,1,7
-36,12,18,-2,3,11,9,1,-16
-48,16,24,-2,5,5,3,3,-6
-30,10,15,0,6,4,4,6,-15
-12,4,6,0,8,8,8,8,-30
-66,22,33,-2,2,2,0,0,9
-18,6,9,4,-2,4,8,2,-13
-24,8,12,-1,3,12,11,2,-23
-6,2,3,1,15,0,1,16,-32
-18,6,9,3,1,4,7,4,-16
-42,14,21,-5,6,15,10,1,-20
-18,6,9,3,3,2,5,6,-16
-60,20,30,-7,12,9,2,5,-11
-42,14,21,-1,4,5,4,3,-8
-36,12,18,2,2,0,2,4,-4
-66,22,33,-3,4,3,0,1,6
-6,2,3,4,4,2,6,8,-23
-54,18,27,-1,2,3,2,1,2
-78,26,39,-12,14,16,4,2,-11
-6,2,3,2,5,7,9,7,-29
-12,4,6,2,0,10,12,2,-24
0,0,0,1,9,8,9,10,-37
-42,14,21,-6,12,12,6,6,-23
-36,12,18,-2,9,5,3,7,-16
-30,10,15,-3,5,14,11,2,-24
-24,8,12,1,8,1,2,9,-17
-24,8,12,0,10,2,2,10,-20
-54,18,27,1,0,-1,0,1,8
-54,18,27,1,-1,0,1,0,8
-24,8,12,-2,10,8,6,8,-26
-36,12,18,-2,11,3,1,9,-16
-18,6,9,2,5,3,5,7,-19
-24,8,12,-2,15,3,1,13,-26
-54,18,27,-6,11,9,3,5,-13
-48,16,24,-5,8,11,6,3,-15
0,0,0,6,1,1,7,7,-22
-12,4,6,-1,14,5,4,13,-33
-24,8,12,0,5,7,7,5,-20
-72,24,36,-11,16,13,2,5,-13
-42,14,21,-5,15,6,1,10,-20
-72,24,36,-8,8,12,4,0,-4
-12,4,6,2,7,3,5,9,-24
-48,16,24,-1,3,4,3,2,-3
-30,10,15,3,1,0,3,4,-6
-30,10,15,0,1,9,9,1,-15
-42,14,21,1,1,2,3,2,-2
-6,2,3,3,2,7,10,5,-26
0,0,0,0,6,14,14,6,-40
-6,2,3,1,11,4,5,12,-32
-66,22,33,-9,14,11,2,5,-12
-54,18,27,-1,1,4,3,0,2
-60,20,30,-5,9,6,1,4,-5
-90,30,45,-14,15,17,3,1,-7
-96,32,48,-13,14,13,0,1,1
0,0,0,0,14,6,6,14,-40
-42,14,21,2,-1,1,3,1,1
-24,8,12,-1,4,11,10,3,-23
-30,10,15,-3,13,6,3,10,-24
-18,6,9,0,9,5,5,9,-25
-42,14,21,-4,10,8,4,6,-17
-6,2,3,2,0,12,14,2,-29
-72,24,36,-11,14,15,4,3,-13
-12,4,6,2,10,0,2,12,-24
-60,20,30,-6,9,9,3,3,-8
-12,4,6,2,1,9,11,3,-24
-36,12,18,1,5,0,1,6,-7
-30,10,15,0,5,5,5,5,-15
-30,10,15,2,0,4,6,2,-9
-36,12,18,-3,10,7,4,7,-19
-6,2,3,0,2,16,16,2,-35
-36,12,18,0,1,7,7,1,-10
-18,6,9,1,0,11,12,1,-22
-42,14,21,-1,5,4,3,4,-8
-30,10,15,1,1,6,7,2,-12
0,0,0,4,3,5,9,7,-28
-12,4,6,0,14,2,2,14,-30
0,0,0,0,4,16,16,4,-40
0,0,0,6,0,2,8,6,-22
-18,6,9,4,-1,3,7,3,-13
-120,40,60,-20,20,20,0,0,0
-42,14,21,-5,13,8,3,8,-20
-54,18,27,-6,13,7,1,7,-13
-24,8,12,1,3,6,7,4,-17
-90,30,45,-14,16,16,2,2,-7
-12,4,6,1,11,2,3,12,-27
-6,2,3,2,12,0,2,14,-29
-78,26,39,-9,10,11,2,1,-2
-12,4,6,-1,5,14,13,4,-33
-36,12,18,3,0,-1,2,3,-1
-24,8,12,3,3,0,3,6,-11
-42,14,21,-6,9,15,9,3,-23
-84,28,42,-13,17,14,1,4,-9
-18,6,9,3,2,3,6,5,-16
-30,10,15,-2,10,6,4,8,-21
-90,30,45,-13,15,14,1,2,-4
-18,6,9,4,4,-2,2,8,-13
0,0,0,0,19,1,1,19,-40
-48,16,24,-7,8,17,10,1,-21
-24,8,12,-2,13,5,3,11,-26
-12,4,6,-1,8,11,10,7,-33
-42,14,21,1,-1,4,5,0,-2
0,0,0,1,10,7,8,11,-37
-18,6,9,-1,9,8,7,8,-28
-36,12,18,0,6,2,2,6,-10
-24,8,12,-3,9,12,9,6,-29
-36,12,18,0,4,4,4,4,-10
-18,6,9,1,9,2,3,10,-22
-54,18,27,-5,9,8,3,4,-10
-12,4,6,-1,13,6,5,12,-33
-60,20,30,-8,14,10,2,6,-14
-84,28,42,-9,9,10,1,0,3
-30,10,15,-2,8,8,6,6,-21
-18,6,9,-1,8,9,8,7,-28
-48,16,24,-7,16,9,2,9,-21
-36,12,18,-5,14,9,4,9,-25
-36,12,18,-5,11,12,7,6,-25
-72,24,36,-7,7,10,3,0,-1
-18,6,9,-1,10,7,6,9,-28
-36,12,18,4,-4,0,4,0,2
-18,6,9,-2,12,8,6,10,-31
-18,6,9,-1,7,10,9,6,-28
0,0,0,1,1,16,17,2,-37
-78,26,39,-12,16,14,2,4,-11
0,0,0,0,17,3,3,17,-40
-42,14,21,-4,6,12,8,2,-17
-24,8,12,4,2,-2,2,6,-8
-54,18,27,-7,11,12,5,4,-16
-36,12,18,-2,10,4,2,8,-16
-60,20,30,-7,10,11,4,3,-11
-30,10,15,-1,8,5,4,7,-18
-24,8,12,1,2,7,8,3,-17
-24,8,12,-1,12,3,2,11,-23
-36,12,18,-4,11,9,5,7,-22
-6,2,3,1,9,6,7,10,-32
-66,22,33,-10,11,17,7,1,-15
-6,2,3,0,10,8,8,10,-35
-24,8,12,-1,9,6,5,8,-23
-42,14,21,-5,7,14,9,2,-20
-48,16,24,-2,3,7,5,1,-6
-12,4,6,-1,12,7,6,11,-33
0,0,0,3,8,3,6,11,-31
-36,12,18,-3,11,6,3,8,-19
-54,18,27,-3,4,7,4,1,-4
-18,6,9,2,7,1,3,9,-19
-36,12,18,2,3,-1,1,5,-4
0,0,0,3,6,5,8,9,-31
-78,26,39,-8,8,10,2,0,1
-48,16,24,-2,8,2,0,6,-6
-18,6,9,1,4,7,8,5,-22
-54,18,27,-7,8,15,8,1,-16
-42,14,21,-6,14,10,4,8,-23
-30,10,15,2,3,1,3,5,-9
-30,10,15,-2,9,7,5,7,-21
-42,14,21,-6,11,13,7,5,-23
-54,18,27,-2,6,2,0,4,-1
0,0,0,5,4,1,6,9,-25
-84,28,42,-11,14,11,0,3,-3
-42,14,21,-1,3,6,5,2,-8
-66,22,33,-9,15,10,1,6,-12
-54,18,27,-6,12,8,2,6,-13
0,0,0,5,3,2,7,8,-25
-78,26,39,-10,12,12,2,2,-5
0,0,0,0,8,12,12,8,-40
-6,2,3,0,4,14,14,4,-35
-54,18,27,-6,9,11,5,3,-13
-54,18,27,-6,8,12,6,2,-13
-42,14,21,-4,13,5,1,9,-17
-72,24,36,-11,12,17,6,1,-13
-66,22,33,-6,10,6,0,4,-3
-24,8,12,2,1,5,7,3,-14
-18,6,9,3,-2,7,10,1,-16
-24,8,12,3,1,2,5,4,-11
-60,20,30,-4,4,8,4,0,-2
-96,32,48,-15,17,16,1,2,-5
-18,6,9,5,1,-2,3,6,-10
-42,14,21,-3,8,7,4,5,-14
-6,2,3,3,3,6,9,6,-26
-48,16,24,-3,7,6,3,4,-9
-30,10,15,0,4,6,6,4,-15
-66,22,33,-6,9,7,1,3,-3
-54,18,27,-8,14,12,4,6,-19
-30,10,15,3,0,1,4,3,-6
-18,6,9,3,7,-2,1,10,-16
-60,20,30,-5,5,10,5,0,-5
-30,10,15,2,5,-1,1,7,-9
-24,8,12,-3,13,8,5,10,-29
-30,10,15,-4,17,5,1,13,-27
-72,24,36,-10,14,12,2,4,-10
-30,10,15,-3,6,13,10,3,-24
-18,6,9,2,3,5,7,5,-19
-36,12,18,0,5,3,3,5,-10
-36,12,18,-1,8,3,2,7,-13
-18,6,9,4,3,-1,3,7,-13
-54,18,27,-5,10,7,2,5,-10
-60,20,30,-6,8,10,4,2,-8
-60,20,30,-3,5,4,1,2,1
-24,8,12,-1,6,9,8,5,-23
-12,4,6,2,-1,11,13,1,-24
-30,10,15,-3,8,11,8,5,-24
-54,18,27,-1,3,2,1,2,2
-36,12,18,-3,7,10,7,4,-19
0,0,0,0,2,18,18,2,-40
-42,14,21,-2,4,8,6,2,-11
-78,26,39,-11,13,14,3,2,-8
0,0,0,2,13,1,3,15,-34
-18,6,9,0,5,9,9,5,-25
-42,14,21,0,6,0,0,6,-5
-12,4,6,2,5,5,7,7,-24
-42,14,21,-5,9,12,7,4,-20
0,0,0,4,7,1,5,11,-28
-42,14,21,-6,13,11,5,7,-23
-30,10,15,3,-2,3,6,1,-6
-12,4,6,-1,16,3,2,15,-33
-24,8,12,-1,2,13,12,1,-23
-54,18,27,-8,9,17,9,1,-19
-96,32,48,-14,15,15,1,1,-2
-6,2,3,1,14,1,2,15,-32
-84,28,42,-13,15,16,3,2,-9
-18,6,9,-1,2,15,14,1,-28
-42,14,21,-5,12,9,4,7,-20
-60,20,30,-8,12,12,4,4,-14
-30,10,15,-3,9,10,7,6,-24
-42,14,21,-6,8,16,10,2,-23
0,0,0,1,13,4,5,14,-37
-60,20,30,-5,6,9,4,1,-5
-36,12,18,-3,5,12,9,2,-19
-78,26,39,-8,10,8,0,2,1
0,0,0,1,5,12,13,6,-37
-42,14,21,2,1,-1,1,3,1
-48,16,24,1,2,-1,0,3,3
-48,16,24,-3,5,8,5,2,-9
-66,22,33,-6,6,10,4,0,-3
-24,8,12,-1,7,8,7,6,-23
-18,6,9,-1,11,6,5,10,-28
-48,16,24,0,0,4,4,0,0
-18,6,9,5,0,-1,4,5,-10
-24,8,12,-2,11,7,5,9,-26
-78,26,39,-9,11,10,1,2,-2
-24,8,12,-3,11,10,7,8,-29
-42,14,21,-6,17,7,1,11,-23
-84,28,42,-12,15,13,1,3,-6
-30,10,15,-4,14,8,4,10,-27
-6,2,3,0,3,15,15,3,-35
-66,22,33,-4,5,5,1,1,3
-12,4,6,5,2,-1,4,7,-15
-30,10,15,0,3,7,7,3,-15
-72,24,36,-5,5,6,1,0,5
0,0,0,1,14,3,4,15,-37
-54,18,27,-3,3,8,5,0,-4
-6,2,3,0,6,12,12,6,-35
-36,12,18,-5,8,15,10,3,-25
-30,10,15,-3,7,12,9,4,-24
-24,8,12,-2,9,9,7,7,-26
-12,4,6,3,3,4,7,6,-21
-24,8,12,-2,3,15,13,1,-26
-36,12,18,3,2,-3,0,5,-1
0,0,0,2,6,8,10,8,-34
0,0,0,3,7,4,7,10,-31
-90,30,45,-12,12,14,2,0,-1
-18,6,9,-2,3,17,15,1,-31
-12,4,6,0,5,11,11,5,-30
-66,22,33,-7,8,11,4,1,-6
0,0,0,0,12,8,8,12,-40
-66,22,33,-6,7,9,3,1,-3
-30,10,15,0,7,3,3,7,-15
-6,2,3,1,6,9,10,7,-32
-36,12,18,-1,6,5,4,5,-13
-24,8,12,-3,7,14,11,4,-29
-18,6,9,-2,6,14,12,4,-31
-96,32,48,-13,13,14,1,0,1
-84,28,42,-10,10,12,2,0,0
-48,16,24,-5,13,6,1,8,-15
-24,8,12,4,1,-1,3,5,-8
0,0,0,2,9,5,7,11,-34
-48,16,24,-6,8,14,8,2,-18
-42,14,21,-4,7,11,7,3,-17
-30,10,15,-1,4,9,8,3,-18
-108,36,54,-16,16,16,0,0,2
-60,20,30,-5,10,5,0,5,-5
-48,16,24,-2,6,4,2,4,-6
-78,26,39,-12,15,15,3,3,-11
-60,20,30,-1,1,2,1,0,7
-48,16,24,-7,11,14,7,4,-21
0,0,0,3,2,9,12,5,-31
-24,8,12,2,7,-1,1,9,-14
-48,16,24,-6,9,13,7,3,-18
-18,6,9,5,-2,1,6,3,-10
-42,14,21,-4,12,6,2,8,-17
-12,4,6,0,2,14,14,2,-30
-78,26,39,-6,6,6,0,0,7
-48,16,24,-7,9,16,9,2,-21
-24,8,12,3,5,-2,1,8,-11
-24,8,12,0,2,10,10,2,-20
-42,14,21,2,2,-2,0,4,1
-12,4,6,4,2,2,6,6,-18
-36,12,18,-4,10,10,6,6,-22
-54,18,27,-8,16,10,2,8,-19
-6,2,3,0,9,9,9,9,-35
0,0,0,1,12,5,6,13,-37
-18,6,9,-2,13,7,5,11,-31
-30,10,15,5,0,-5,0,5,0
-30,10,15,-1,10,3,2,9,-18
-18,6,9,1,2,9,10,3,-22
-30,10,15,1,3,4,5,4,-12
-42,14,21,0,3,3,3,3,-5
-42,14,21,1,2,1,2,3,-2
-60,20,30,-6,11,7,1,5,-8
-12,4,6,5,1,0,5,6,-15
-54,18,27,-7,9,14,7,2,-16
-60,20,30,-7,13,8,1,6,-11
-6,2,3,0,8,10,10,8,-35
-30,10,15,-3,15,4,1,12,-24
0,0,0,3,10,1,4,13,-31
-12,4,6,1,6,7,8,7,-27
-24,8,12,2,6,0,2,8,-14
-48,16,24,-5,9,10,5,4,-15
-24,8,12,-1,5,10,9,4,-23
-48,16,24,1,-1,2,3,0,3
-18,6,9,0,11,3,3,11,-25
-30,10,15,-4,15,7,3,11,-27
-42,14,21,0,0,6,6,0,-5
-48,16,24,-6,11,11,5,5,-18
0,0,0,0,13,7,7,13,-40
-90,30,45,-11,11,12,1,0,2
-30,10,15,-4,8,14,10,4,-27
-66,22,33,-5,7,6,1,2,0
-36,12,18,-4,5,15,11,1,-22
-6,2,3,0,13,5,5,13,-35
-42,14,21,-1,2,7,6,1,-8
-18,6,9,-2,5,15,13,3,-31
-12,4,6,2,11,-1,1,13,-24
-54,18,27,-7,14,9,2,7,-16
-6,2,3,2,8,4,6,10,-29
-72,24,36,-8,12,8,0,4,-4
-12,4,6,1,5,8,9,6,-27
-60,20,30,-5,8,7,2,3,-5
-24,8,12,-2,7,11,9,5,-26
-36,12,18,-5,6,17,12,1,-25
-54,18,27,-4,7,7,3,3,-7
-42,14,21,-1,7,2,1,6,-8
-36,12,18,-3,8,9,6,5,-19
0,0,0,2,1,13,15,3,-34
-30,10,15,-1,9,4,3,8,-18
-12,4,6,0,3,13,13,3,-30
-30,10,15,-4,10,12,8,6,-27
-12,4,6,-1,2,17,16,1,-33
-102,34,51,-15,15,16,1,0,0
0,0,0,1,7,10,11,8,-37
-6,2,3,1,0,15,16,1,-32
-54,18,27,-8,13,13,5,5,-19
-12,4,6,3,8,-1,2,11,-21
-18,6,9,5,-1,0,5,4,-10
-12,4,6,4,1,3,7,5,-18
-72,24,36,-10,12,14,4,2,-10
-6,2,3,2,7,5,7,9,-29
-84,28,42,-10,12,10,0,2,0
-48,16,24,-7,13,12,5,6,-21
-24,8,12,-2,12,6,4,10,-26
-96,32,48,-12,12,12,0,0,4
0,0,0,2,8,6,8,10,-34
-66,22,33,-9,13,12,3,4,-12
-42,14,21,-4,9,9,5,5,-17
-12,4,6,4,0,4,8,4,-18
-48,16,24,-4,5,11,7,1,-12
-84,28,42,-10,11,11,1,1,0
-78,26,39,-12,13,17,5,1,-11
-72,24,36,-11,17,12,1,6,-13
-48,16,24,1,1,0,1,2,3
-60,20,30,-7,9,12,5,2,-11
-48,16,24,-7,12,13,6,5,-21
-84,28,42,-11,12,13,2,1,-3
-60,20,30,-3,6,3,0,3,1
-12,4,6,1,9,4,5,10,-27
-24,8,12,1,1,8,9,2,-17
-48,16,24,0,2,2,2,2,0
0,0,0,3,1,10,13,4,-31
-66,22,33,-8,11,11,3,3,-9
-54,18,27,-4,8,6,2,4,-7
-60,20,30,-3,4,5,2,1,1
-24,8,12,2,5,1,3,7,-14
-54,18,27,-2,5,3,1,3,-1
-24,8,12,-3,8,13,10,5,-29
-42,14,21,-2,5,7,5,3,-11
-12,4,6,3,6,1,4,9,-21
-42,14,21,3,0,-3,0,3,4
0,0,0,5,1,4,9,6,-25
-12,4,6,0,13,3,3,13,-30
-12,4,6,-1,17,2,1,16,-33
-6,2,3,5,2,1,6,7,-20
-30,10,15,-3,4,15,12,1,-24
-18,6,9,-2,8,12,10,6,-31
-24,8,12,1,0,9,10,1,-17
-18,6,9,-2,10,10,8,8,-31
-18,6,9,-1,5,12,11,4,-28
0,0,0,5,2,3,8,7,-25
-42,14,21,-6,15,9,3,9,-23
-66,22,33,-4,6,4,0,2,3
-54,18,27,-7,15,8,1,8,-16
-36,12,18,-5,9,14,9,4,-25
-42,14,21,1,0,3,4,1,-2
-42,14,21,-2,8,4,2,6,-11
-48,16,24,-6,10,12,6,4,-18
-42,14,21,2,-2,2,4,0,1
-12,4,6,0,7,9,9,7,-30
-36,12,18,-5,15,8,3,10,-25
-30,10,15,3,3,-2,1,6,-6
-48,16,24,-4,9,7,3,5,-12
-6,2,3,5,0,3,8,5,-20
-60,20,30,-2,2,4,2,0,4
0,0,0,3,5,6,9,8,-31
-72,24,36,-6,6,8,2,0,2
-36,12,18,-5,12,11,6,7,-25
-24,8,12,-1,8,7,6,7,-23
-48,16,24,-1,2,5,4,1,-3
-42,14,21,0,1,5,5,1,-5
-18,6,9,1,3,8,9,4,-22
-36,12,18,2,4,-2,0,6,-4
-54,18,27,-2,4,4,2,2,-1
-6,2,3,1,7,8,9,8,-32
0,0,0,6,2,0,6,8,-22
-36,12,18,1,0,5,6,1,-7
-30,10,15,-3,11,8,5,8,-24
-24,8,12,3,4,-1,2,7,-11
-48,16,24,-1,5,2,1,4,-3
-42,14,21,-6,16,8,2,10,-23
-42,14,21,1,4,-1,0,5,-2
-78,26,39,-9,12,9,0,3,-2
0,0,0,4,2,6,10,6,-28
-24,8,12,3,-1,4,7,2,-11
-42,14,21,-3,10,5,2,7,-14
-48,16,24,-3,4,9,6,1,-9
-42,14,21,-5,14,7,2,9,-20
-12,4,6,5,0,1,6,5,-15
-18,6,9,-1,13,4,3,12,-28
-36,12,18,-2,8,6,4,6,-16
-60,20,30,-4,6,6,2,2,-2
-18,6,9,-2,17,3,1,15,-31
-78,26,39,-8,9,9,1,1,1
-78,26,39,-10,11,13,3,1,-5
-30,10,15,-4,9,13,9,5,-27
-30,10,15,-3,12,7,4,9,-24
-36,12,18,-4,15,5,1,11,-22
0,0,0,2,10,4,6,12,-34
-12,4,6,3,1,6,9,4,-21
-72,24,36,-8,9,11,3,1,-4
-42,14,21,-2,3,9,7,1,-11
-12,4,6,2,8,2,4,10,-24
-78,26,39,-10,13,11,1,3,-5
-42,14,21,0,5,1,1,5,-5
-48,16,24,-3,9,4,1,6,-9
-24,8,12,0,3,9,9,3,-20
-48,16,24,-5,12,7,2,7,-15
-36,12,18,0,7,1,1,7,-10
-6,2,3,1,4,11,12,5,-32
-36,12,18,-3,4,13,10,1,-19
-24,8,12,0,4,8,8,4,-20
-36,12,18,2,1,1,3,3,-4
-12,4,6,4,5,-1,3,9,-18
-6,2,3,2,6,6,8,8,-29
-6,2,3,2,10,2,4,12,-29
-42,14,21,-4,11,7,3,7,-17
-102,34,51,-14,14,14,0,0,3
-18,6,9,-1,14,3,2,13,-28
-72,24,36,-8,10,10,2,2,-4
-24,8,12,3,-2,5,8,1,-11
-30,10,15,4,-2,0,4,2,-3
-36,12,18,-3,6,11,8,3,-19
-72,24,36,-8,11,9,1,3,-4
-6,2,3,2,11,1,3,13,-29
-36,12,18,0,2,6,6,2,-10
-18,6,9,-1,3,14,13,2,-28
-12,4,6,4,3,1,5,7,-18
0,0,0,0,9,11,11,9,-40
-36,12,18,-1,2,9,8,1,-13
-60,20,30,-9,11,16,7,2,-17
-18,6,9,1,6,5,6,7,-22
-66,22,33,-7,11,8,1,4,-6
-30,10,15,-2,5,11,9,3,-21
-24,8,12,-3,5,16,13,2,-29
-24,8,12,1,7,2,3,8,-17
-60,20,30,-3,3,6,3,0,1
0,0,0,3,0,11,14,3,-31
-48,16,24,-7,15,10,3,8,-21
-24,8,12,-3,6,15,12,3,-29
-54,18,27,-5,6,11,6,1,-10
-12,4,6,-1,7,12,11,6,-33
0,0,0,2,3,11,13,5,-34
-18,6,9,4,2,0,4,6,-13
-6,2,3,1,2,13,14,3,-32
-60,20,30,-9,14,13,4,5,-17
-36,12,18,-3,12,5,2,9,-19
-54,18,27,0,1,1,1,1,5
-48,16,24,-4,10,6,2,6,-12
-18,6,9,-1,4,13,12,3,-28
-24,8,12,2,-1,7,9,1,-14
-30,10,15,-4,6,16,12,2,-27
-18,6,9,4,1,1,5,5,-13
-24,8,12,4,0,0,4,4,-8
-42,14,21,-5,10,11,6,5,-20
-48,16,24,2,-2,0,2,0,6
-48,16,24,-4,6,10,6,2,-12
0,0,0,1,0,17,18,1,-37
-24,8,12,5,-3,0,5,2,-5
-36,12,18,3,-1,0,3,2,-1
-48,16,24,-5,6,13,8,1,-15
-24,8,12,1,9,0,1,10,-17
-54,18,27,-4,5,9,5,1,-7
-6,2,3,1,10,5,6,11,-32
-36,12,18,-5,10,13,8,5,-25
-24,8,12,0,11,1,1,11,-20
-24,8,12,2,4,2,4,6,-14
-18,6,9,-1,6,11,10,5,-28
-24,8,12,0,8,4,4,8,-20
-90,30,45,-13,14,15,2,1,-4
-18,6,9,1,1,10,11,2,-22
-36,12,18,-5,13,10,5,8,-25
-66,22,33,-6,8,8,2,2,-3
-36,12,18,-2,4,10,8,2,-16
-66,22,33,-10,16,12,2,6,-15
-60,20,30,-2,4,2,0,2,4
-6,2,3,2,4,8,10,6,-29
-6,2,3,2,3,9,11,5,-29
-24,8,12,-1,11,4,3,10,-23
-24,8,12,-3,10,11,8,7,-29
-72,24,36,-10,11,15,5,1,-10
-66,22,33,-10,15,13,3,5,-15
-48,16,24,-6,7,15,9,1,-18
-48,16,24,-7,17,8,1,10,-21
-6,2,3,4,2,4,8,6,-23
-42,14,21,1,3,0,1,4,-2
-54,18,27,-5,11,6,1,6,-10
-42,14,21,-4,5,13,9,1,-17
-72,24,36,-11,15,14,3,4,-13
0,0,0,2,2,12,14,4,-34
-36,12,18,1,1,4,5,2,-7
-18,6,9,1,5,6,7,6,-22
-66,22,33,-7,10,9,2,3,-6
0,0,0,4,1,7,11,5,-28
-60,20,30,-4,8,4,0,4,-2
-18,6,9,2,2,6,8,4,-19
0,0,0,1,17,0,1,18,-37
-6,2,3,1,12,3,4,13,-32
-36,12,18,-4,7,13,9,3,-22
-60,20,30,-7,11,10,3,4,-11
-6,2,3,3,6,3,6,9,-26
-24,8,12,4,3,-3,1,7,-8
-30,10,15,-2,12,4,2,10,-21
-66,22,33,-5,5,8,3,0,0
-12,4,6,-1,15,4,3,14,-33
-30,10,15,-2,13,3,1,11,-21
-36,12,18,-4,12,8,4,8,-22
-12,4,6,0,6,10,10,6,-30
-60,20,30,-8,9,15,7,1,-14
-30,10,15,-4,12,10,6,8,-27
-72,24,36,-10,15,11,1,5,-10
-48,16,24,-1,6,1,0,5,-3
0,0,0,2,5,9,11,7,-34
0,0,0,0,1,19,19,1,-40
-72,24,36,-7,10,7,0,3,-1
-48,16,24,-4,8,8,4,4,-12
-6,2,3,0,14,4,4,14,-35
-6,2,3,5,3,0,5,8,-20
-6,2,3,4,0,6,10,4,-23
-6,2,3,0,16,2,2,16,-35
-102,34,51,-16,17,17,1,1,-3
-18,6,9,2,9,-1,1,11,-19
-54,18,27,-2,2,6,4,0,-1
-78,26,39,-9,9,12,3,0,-2
-30,10,15,1,0,7,8,1,-12
-42,14,21,-3,4,11,8,1,-14
-6,2,3,3,4,5,8,7,-26
-18,6,9,1,7,4,5,8,-22
-18,6,9,2,0,8,10,2,-19
-48,16,24,-6,15,7,1,9,-18
0,0,0,2,12,2,4,14,-34
-6,2,3,0,7,11,11,7,-35
-30,10,15,-2,4,12,10,2,-21
-6,2,3,4,1,5,9,5,-23
-60,20,30,-8,13,11,3,5,-14
-12,4,6,3,7,0,3,10,-21
-12,4,6,1,12,1,2,13,-27
-36,12,18,-3,9,8,5,6,-19
0,0,0,5,5,0,5,10,-25
-6,2,3,0,1,17,17,1,-35
-30,10,15,-4,5,17,13,1,-27
0,0,0,1,3,14,15,4,-37
-54,18,27,-8,12,14,6,4,-19
-48,16,24,-3,6,7,4,3,-9
0,0,0,1,11,6,7,12,-37
-60,20,30,-4,7,5,1,3,-2
-6,2,3,0,17,1,1,17,-35
-66,22,33,-10,12,16,6,2,-15
-6,2,3,1,3,12,13,4,-32
-24,8,12,2,3,3,5,5,-14
-6,2,3,0,5,13,13,5,-35
-12,4,6,1,1,12,13,2,-27
-72,24,36,-4,4,4,0,0,8
-54,18,27,-8,15,11,3,7,-19
-72,24,36,-7,9,8,1,2,-1
-12,4,6,0,4,12,12,4,-30
-36,12,18,-5,7,16,11,2,-25
-36,12,18,-4,9,11,7,5,-22
0,0,0,2,4,10,12,6,-34
-48,16,24,1,0,1,2,1,3
-12,4,6,3,0,7,10,3,-21
-30,10,15,1,7,0,1,8,-12
-6,2,3,2,2,10,12,4,-29
-60,20,30,-5,7,8,3,2,-5
-30,10,15,-2,7,9,7,5,-21
-60,20,30,-8,15,9,1,7,-14
-48,16,24,-6,13,9,3,7,-18
-60,20,30,-9,12,15,6,3,-17
-12,4,6,4,-1,5,9,3,-18
-54,18,27,-5,7,10,5,2,-10
-84,28,42,-9,10,9,0,1,3
-6,2,3,4,5,1,5,9,-23
-24,8,12,3,0,3,6,3,-11
-42,14,21,-3,9,6,3,6,-14
-12,4,6,0,1,15,15,1,-30
-42,14,21,2,0,0,2,2,1
-72,24,36,-6,8,6,0,2,2
-18,6,9,-2,16,4,2,14,-31
-42,14,21,-1,6,3,2,5,-8
-24,8,12,0,9,3,3,9,-20
0,0,0,0,11,9,9,11,-40
-48,16,24,-2,4,6,4,2,-6
-30,10,15,-1,6,7,6,5,-18
-60,20,30,-8,10,14,6,2,-14
-30,10,15,-4,11,11,7,7,-27
-24,8,12,0,7,5,5,7,-20
-72,24,36,-9,13,10,1,4,-7
-96,32,48,-14,16,14,0,2,-2
-30,10,15,-1,5,8,7,4,-18
-6,2,3,1,13,2,3,14,-32
0,0,0,4,4,4,8,8,-28
-24,8,12,-2,6,12,10,4,-26
-48,16,24,-5,7,12,7,2,-15
-84,28,42,-13,14,17,4,1,-9
-54,18,27,-4,6,8,4,2,-7
-12,4,6,3,5,2,5,8,-21
-60,20,30,-9,10,17,8,1,-17
-48,16,24,-7,14,11,4,7,-21
-48,16,24,-5,11,8,3,6,-15
-54,18,27,-4,9,5,1,5,-7
-42,14,21,-3,5,10,7,2,-14
-30,10,15,2,4,0,2,6,-9
-24,8,12,-2,14,4,2,12,-26
-24,8,12,-2,8,10,8,6,-26
-60,20,30,-9,15,12,3,6,-17
-36,12,18,-4,13,7,3,9,-22
-42,14,21,0,2,4,4,2,-5
-114,38,57,-18,18,18,0,0,1
-18,6,9,1,11,0,1,12,-22
-30,10,15,-1,7,6,5,6,-18
-24,8,12,4,-2,2,6,2,-8
-18,6,9,2,4,4,6,6,-19
-66,22,33,-7,9,10,3,2,-6
-12,4,6,2,3,7,9,5,-24
-54,18,27,-7,13,10,3,6,-16
-12,4,6,1,3,10,11,4,-27
-72,24,36,-6,7,7,1,1,2
-78,26,39,-12,17,13,1,5,-11
-30,10,15,-2,6,10,8,4,-21
-30,10,15,-1,3,10,9,2,-18
-72,24,36,-5,6,5,0,1,5
0,0,0,2,14,0,2,16,-34
-12,4,6,-1,6,13,12,5,-33
0,0,0,2,0,14,16,2,-34
-72,24,36,-9,12,11,2,3,-7
-6,2,3,1,1,14,15,2,-32
-18,6,9,0,2,12,12,2,-25
-18,6,9,-1,12,5,4,11,-28
-66,22,33,-3,3,4,1,0,6
-6,2,3,6,0,0,6,6,-17
-18,6,9,2,-1,9,11,1,-19
-48,16,24,-7,10,15,8,3,-21
-48,16,24,0,1,3,3,1,0
-42,14,21,-2,9,3,1,7,-11
-36,12,18,4,0,-4,0,4,2
-24,8,12,1,4,5,6,5,-17
0,0,0,1,15,2,3,16,-37
-36,12,18,2,0,2,4,2,-4
0,0,0,0,15,5,5,15,-40
-30,10,15,0,8,2,2,8,-15
0,0,0,4,8,0,4,12,-28
-60,20,30,-9,13,14,5,4,-17
-72,24,36,-11,13,16,5,2,-13
-36,12,18,-4,8,12,8,4,-22
-18,6,9,0,4,10,10,4,-25
-6,2,3,3,7,2,5,10,-26
-30,10,15,4,-1,-1,3,3,-3
-30,10,15,3,2,-1,2,5,-6
0,0,0,3,11,0,3,14,-31
-78,26,39,-7,7,8,1,0,4
-30,10,15,-4,16,6,2,12,-27
-66,22,33,-10,17,11,1,7,-15
-30,10,15,2,2,2,4,4,-9
-12,4,6,-1,4,15,14,3,-33
-48,16,24,-5,10,9,4,5,-15
-30,10,15,-1,11,2,1,10,-18
-6,2,3,4,6,0,4,10,-23
-60,20,30,-6,7,11,5,1,-8
-54,18,27,-2,3,5,3,1,-1
-36,12,18,-2,5,9,7,3,-16
-48,16,24,-1,1,6,5,0,-3
-12,4,6,3,4,3,6,7,-21
-60,20,30,-6,10,8,2,4,-8
-66,22,33,-9,11,14,5,2,-12
-60,20,30,-7,8,13,6,1,-11
-78,26,39,-7,8,7,0,1,4
-24,8,12,-2,5,13,11,3,-26
-6,2,3,1,5,10,11,6,-32
-30,10,15,4,1,-3,1,5,-3
0,0,0,1,8,9,10,9,-37
0,0,0,5,0,5,10,5,-25
-108,36,54,-17,18,17,0,1,-1
0,0,0,4,6,2,6,10,-28
-12,4,6,1,2,11,12,3,-27
-54,18,27,-7,10,13,6,3,-16
-60,20,30,-4,5,7,3,1,-2
-84,28,42,-12,13,15,3,1,-6
-66,22,33,-8,13,9,1,5,-9
-54,18,27,-8,10,16,8,2,-19
-12,4,6,-1,3,16,15,2,-33
-24,8,12,-3,15,6,3,12,-29
-18,6,9,-2,11,9,7,9,-31
-48,16,24,0,4,0,0,4,0
-60,20,30,-9,16,11,2,7,-17
-18,6,9,-2,9,11,9,7,-31
-30,10,15,1,6,1,2,7,-12
-24,8,12,-3,4,17,14,1,-29
-54,18,27,0,0,2,2,0,5
-66,22,33,-9,12,13,4,3,-12
-6,2,3,3,1,8,11,4,-26
-66,22,33,-5,8,5,0,3,0
-24,8,12,4,-3,3,7,1,-8
0,0,0,4,0,8,12,4,-28
-36,12,18,-5,17,6,1,12,-25
-48,16,24,-6,12,10,4,6,-18
-24,8,12,0,6,6,6,6,-20
-60,20,30,-2,3,3,1,1,4
-60,20,30,-8,11,13,5,3,-14
-42,14,21,-5,8,13,8,3,-20
-30,10,15,1,5,2,3,6,-12
-24,8,12,-3,12,9,6,9,-29
-54,18,27,-6,10,10,4,4,-13
-66,22,33,-9,10,15,6,1,-12
0,0,0,2,7,7,9,9,-34
-42,14,21,0,4,2,2,4,-5
-66,22,33,-10,13,15,5,3,-15
-78,26,39,-11,14,13,2,3,-8
-24,8,12,1,5,4,5,6,-17
-36,12,18,-2,6,8,6,4,-16
-18,6,9,3,5,0,3,8,-16
-42,14,21,3,-3,0,3,0,4
-48,16,24,0,3,1,1,3,0
-24,8,12,5,0,-3,2,5,-5
-12,4,6,2,4,6,8,6,-24
-12,4,6,0,11,5,5,11,-30
0,0,0,1,2,15,16,3,-37
-36,12,18,-3,13,4,1,10,-19
-12,4,6,1,7,6,7,8,-27
-12,4,6,1,0,13,14,1,-27
-24,8,12,-3,16,5,2,13,-29
-66,22,33,-5,6,7,2,1,0
-18,6,9,0,1,13,13,1,-25
-36,12,18,3,1,-2,1,4,-1
-30,10,15,-4,7,15,11,3,-27
-18,6,9,0,10,4,4,10,-25
-24,8,12,0,1,11,11,1,-20
-36,12,18,-5,16,7,2,11,-25
-36,12,18,2,-2,4,6,0,-4
-18,6,9,3,-1,6,9,2,-16
-6,2,3,3,5,4,7,8,-26
-84,28,42,-12,14,14,2,2,-6
-36,12,18,-1,9,2,1,8,-13
-12,4,6,5,-1,2,7,4,-15
0,0,0,3,3,8,11,6,-31
-18,6,9,3,6,-1,2,9,-16
-54,18,27,-8,11,15,7,3,-19
-6,2,3,3,8,1,4,11,-26
0,0,0,3,9,2,5,12,-31
-18,6,9,0,13,1,1,13,-25
-48,16,24,-4,7,9,5,3,-12
-24,8,12,-2,4,14,12,2,-26
-6,2,3,0,15,3,3,15,-35
-60,20,30,-9,17,10,1,8,-17
-42,14,21,-3,11,4,1,8,-14
-12,4,6,2,9,1,3,11,-24
-36,12,18,-1,4,7,6,3,-13
-30,10,15,1,2,5,6,3,-12
0,0,0,0,7,13,13,7,-40
-36,12,18,1,4,1,2,5,-7
-12,4,6,1,10,3,4,11,-27
-96,32,48,-14,14,16,2,0,-2
-96,32,48,-15,16,17,2,1,-5
-108,36,54,-17,17,18,1,0,-1
-30,10,15,-1,2,11,10,1,-18
-12,4,6,1,8,5,6,9,-27
-84,28,42,-11,11,14,3,0,-3
-42,14,21,-5,11,10,5,6,-20
-72,24,36,-10,13,13,3,3,-10
-36,12,18,1,3,2,3,4,-7
0,0,0,1,16,1,2,17,-37
-78,26,39,-11,15,12,1,4,-8
-30,10,15,2,1,3,5,3,-9
-90,30,45,-12,14,12,0,2,-1
-30,10,15,-3,10,9,6,7,-24
-6,2,3,1,8,7,8,9,-32
-42,14,21,-4,8,10,6,4,-17
-72,24,36,-7,8,9,2,1,-1
-54,18,27,-3,6,5,2,3,-4
-18,6,9,0,8,6,6,8,-25
-18,6,9,-2,7,13,11,5,-31
-54,18,27,0,2,0,0,2,5
-36,12,18,0,3,5,5,3,-10
-54,18,27,-8,17,9,1,9,-19
-54,18,27,-6,7,13,7,1,-13
-66,22,33,-8,9,13,5,1,-9
-12,4,6,-1,10,9,8,9,-33
-36,12,18,-1,3,8,7,2,-13
-18,6,9,2,6,2,4,8,-19
-54,18,27,-3,8,3,0,5,-4
-18,6,9,-1,15,2,1,14,-28
-90,30,45,-11,12,11,0,1,2
-36,12,18,3,-2,1,4,1,-1
-48,16,24,-6,14,8,2,8,-18
-6,2,3,3,0,9,12,3,-26
-18,6,9,2,1,7,9,3,-19
-24,8,12,-1,13,2,1,12,-23
-48,16,24,-2,7,3,1,5,-6
-30,10,15,3,-1,2,5,2,-6
-6,2,3,0,11,7,7,11,-35
-54,18,27,-1,4,1,0,3,2
-36,12,18,-2,7,7,5,5,-16
-30,10,15,-4,13,9,5,9,-27
-84,28,42,-11,13,12,1,2,-3
-24,8,12,3,2,1,4,5,-11
-54,18,27,-3,5,6,3,2,-4
-48,16,24,-2,2,8,6,0,-6
-36,12,18,-1,5,6,5,4,-13
-54,18,27,-3,7,4,1,4,-4
-30,10,15,0,2,8,8,2,-15
-30,10,15,2,-1,5,7,1,-9
-84,28,42,-13,16,15,2,3,-9
-18,6,9,1,10,1,2,11,-22
-36,12,18,2,-1,3,5,1,-4
-42,14,21,-3,6,9,6,3,-14
-12,4,6,3,-1,8,11,2,-21
-12,4,6,2,6,4,6,8,-24
-12,4,6,-1,9,10,9,8,-33
-24,8,12,-1,10,5,4,9,-23
-18,6,9,0,12,2,2,12,-25
-6,2,3,2,9,3,5,11,-29
-42,14,21,-2,6,6,4,4,-11
-12,4,6,0,15,1,1,15,-30
-12,4,6,0,9,7,7,9,-30
0,0,0,1,4,13,14,5,-37
-6,2,3,3,9,0,3,12,-26
-42,14,21,-6,7,17,11,1,-23
-18,6,9,0,3,11,11,3,-25
-90,30,45,-10,10,10,0,0,5
-12,4,6,0,10,6,6,10,-30
-12,4,6,1,4,9,10,5,-27
-36,12,18,-4,6,14,10,2,-22
-12,4,6,-1,11,8,7,10,-33
-24,8,12,-3,14,7,4,11,-29
-102,34,51,-15,16,15,0,1,0
-72,24,36,-9,11,12,3,2,-7
-36,12,18,3,-3,2,5,0,-1
0,0,0,0,3,17,17,3,-40
-18,6,9,-2,14,6,4,12,-31
-66,22,33,-8,12,10,2,4,-9
-12,4,6,0,12,4,4,12,-30
-24,8,12,1,6,3,4,7,-17


==> anc/paper_data/4-214-647/dual_curves_gv.dat <==
-2,252,-2,1,-4,420,1,1,-9252,-6,848628,5130,420,-6,3,420,5,-8,5130,-114265008,252,252,5,-673760,1260,420,-32,-8,5130,2100,7,35,-840,-110,15390,-673760,-673760,2100,265968,265968,-10,-10,7,18958064400,-110,54760,115243155,5130,-288,420,9,-6,135,115243155,-288,420,-1680,-20534040,135,14700,-3589587111852,-2021280,-756,5130,1739160,9,-23064530112,115243155,-12,25650,-182880,-12,2940,1739160,420,25650,2940,-1680,-14,-3368800,345729465,385,6499779552,-15120,5130,-275055120,3780,1100,385,-3556,16273760,3780,-23064530112,-2523600,5130,96570,35910,5105167984850,-32,54760,-365760,11,419895,-14,-3556,-23064530112,56700,11,-365760,744530011302420,16273760,-644,54760,35910,-2520,-32,-275055120,-2520,56700,-644,-3368800,179550,-69193590336,-20534040,-9252,5772,-16,4620,-3360,-1972983690880,154288800,274320,-5047200,13,692550,-9252,420,46170,16273760,-110,-548640,576215775,2100,13,-1280,55301293620,-4716320,154288800,16273760,-16,55301293620,5105167984850,-27264,144888000,-67200,-4716320,274320,910,-13072,-1211117693509440,-3313260,576215775,-389320128,462000,54760,54760,-13072,4620,-20534040,692550,46041200,-165076694998001856,-67200,-548640,-110,-400,-23581600,-5047200,-1280,5772,161700,5105167984850,-3360,910,46170,161700,-2592,38512679141944848024,15315503954550,14700,-731520,169613424,458893980,-115322650560,27,-2340,219488049810,1890,420,-36586503360,-288,8235824040,2587788,289776000,-18,457200,-47889000,6499779552,382200,302179608949887585,15,-115322650560,-18,-6063840,-40338,-12719899957824,2424240,-210000,1739160,22950,-731520,-4200,89302320,-2592,1975050,14700,154288800,806702085,56430,-210000,-90957600,22950,-7570800,-153324,420,-40338,-6063840,1890,-14751360,382200,-2340,-10260,289776000,-1211117693509440,89302320,3116700,457200,475443000,458893980,5460,56430,806702085,50250,594537323257800,1975050,154288800,1739160,-7570800,5643000,2424240,-12719899957824,-14751360,15,-4200,-288,-651000,-10260,4033510425,-36586503360,5460,6499779552,-1211117693509440,-153324,-90957600,-20520,-914400,-3830400,640080,302179608949887585,9639000,-36586503360,3570,6300,8309744928,302179608949887585,17,6796167840,4668300,8309744928,640080,-11760,21105000,963462600,-78335376755184014720,309638,25525839924250,-143244000,-5040,29610360,-387120,16471648080,-690400,-10094400,1037188395,309638,6796167840,286,-100502238355200,-11760,-7411360,15557825925,-4000,641717200,-3633353080528320,-109120,419895,9639000,66690,56700,1037188395,963462600,3179119459246200,420,-3830400,-161451710784,4668300,75174,25525839924250,54760,-644,-529200,29610360,-1252040,-5398936120,434664000,9676293420870,-529200,793800,-59480120,-161451710784,97331567904,-76983511680,-673760,148837200,16235730,75174,-20,-179761091397092640,286,434664000,419895,16471648080,-215906560,-1972983690880,-259397600,-644,-109120,-5040,9676293420870,3179119459246200,148837200,-215906560,56700,15557825925,223020,-36586503360,793800,-59480120,-4000,-1972983690880,-807258553920,54760,-259397600,-741136000,419895,419895,3531985020,-46133700,3570,-20520,17,16235730,-673760,-10094400,-46133700,-8256348184320,-9353163584375938364400,66690,-690400,-28406,6300,-914400,-7411360,-20,31573080,-42240,130047960,-389320128,62495521920,56316870,1605771000,-2627482,19,76950,-3345300,-207580771008,-119069760,-22,-678815000,1644720,1267674705,-116303040,-8758880,117733500,-3113711565120,458893980,-16512696368640,-7877210,9695700,-12876762660,161700,19,8309744928,-6055588467547200,35736175893950,-12876762660,579552000,16847590080,161700,44368614675,6270,130047960,-1097280,5218126709400,-2734582134850560,-1280,-119069760,-839998626983556480,-266266,1651,3186253280,-121191024960,-843730560,-12618000,-673760,3282127400982000,208372080,9676293420870,-116303040,-5880,-673760,16847590080,1605771000,56316870,-1152480,20925239115517776986688,24707472120,13630694,9695700,594537323257800,-22,-30780,-202624,44368614675,982215642240,-843730560,-16546320,-3888942720,54711856912376959680,1499400,-6055588467547200,-2483722814720,594537323257800,-2131022000,-266266,458893980,2346467355966572489025540,1495832,6270,-6490,-144245247120,1261800,-8758880,-202624,579552000,-839998626983556480,-6490,76950,3186253280,822960,-30780,906538826849662755,-78335376755184014720,-3113711565120,18517735845990,-207580771008,213180,62495521920,8309744928,24707472120,822960,1644720,-121191024960,-613121600,154288800,-2483722814720,178680879469750,8098296000,18764833155,7140,-16512696368640,35736175893950,-7877210,-1152480,-3888942720,1495832,-389320128,208372080,9676293420870,-529689520,2797826,-78335376755184014720,-5880,1499400,-1280,-613121600,7140,31573080,-3345300,-2627482,187885170,1261800,41416214037843150,154288800,5187,117733500,-12618000,1267674705,257782500,-42240,126767470500,-13440,-678815000,-1097280,1651,213180,-16546320,-37949520,-2734582134850560,382200,-178604640,1005840,192661863930,898630486335000,806523863033097000,-10106400,-2257920,385642620,-41040,-59651033472,420,-33856440000,32943296160,-8757888,-193673052000,230896024141655271420,-193673052000,267906960,-2340,20925239115517776986688,-1273406400,6796167840,-1280160,-57738240,-3184802280,41855465400,-25370983123200,-8879844093120,-15657890034600,-253709831232,724440000,-90313799040,-10106400,1249209720,-128304,87210,10395,848628,-8879844093120,-15462792000,2248079400,10395,192661863930,540540,-10080,154288800,6885,-3554323792345440,382200,-1273406400,-3646823040,-2257920,1510898044749437925,54188720700,-59829997185600,1588442940,-6720,-5726029215812596014751200,628249440,20660640,665183490660,3785400,-2340,25650,25650,-253342740,-2734582134850560,-128304,-1005077642112,47775,1206103208832,8190000,-10080,689197677954750,25432661475,7980,-57738240,-24769044552960,267906960,-604657435721239536237491472,46287720,26524327275360,-1086318,628249440,-168000,32943296160,26524327275360,11025361440,-42389119272830400,7980,-253709831232,-14794080,104871271050,-26671313280,41855465400,18314100,21,-40635264,-24,6021561,-144106752205440,154288800,-67008672,-8477823854566080,219488049810,-24769044552960,-15141600,89535600,-1086318,2633400,15804884401272,-1716035040,6796167840,-256999680,1175086920,-179761091397092640,152620380,898630486335000,-201985041600,-20534040,-3184802280,-24,-648464369400,18314100,-256999680,20925239115517776986688,-1280160,25432661475,104871271050,-8477823854566080,-40635264,6021561,-41040,33523549020,-12643119360,1005840,420,-20534040,-597888,-192,1498161015,-12643119360,8190000,-178604640,540540,-597888,-26671313280,689197677954750,848628,-16074658860223805280,-15657890034600,2633400,1588442940,11025361440,-6720,6564254801964000,152620380,219488049810,665183490660,420,1206103208832,-2142288,19031355,177995076000,1249209720,2587788,1510898044749437925,-8757888,-5358906644336640,806523863033097000,-15141600,2248079400,-253342740,87210,21,-168000,-235006130265552044160,6885,-16773947648462394383616,6564254801964000,230896024141655271420,724440000,-1121849010328780800,-201985041600,-3646823040,-2734582134850560,2587788,47775,1498161015,45946511863650,19031355,-15462792000,-60410880,54188720700,45946511863650,-1005077642112,-14794080,-179761091397092640,-8369512620,385642620,-1716035040,3785400,89535600,-1335534480,5790968538750,23,-107343802728000,-65361282792553128689280,-10900059241584960,-17665200,1679237633729646000,419895,469329509340,1598218421067939555052295380,138588390720,217809562950,-163500888623774400,-1088640,-46187100,-238139520,-17665200,9846382202946000,176110310,-496419840,301223,-107343802728000,-1253538,1347520,4381889961990312,31563000,327441840,1347520,-3274766679240,-322790007825177120,806523863033097000,41179120200,183831424295850,23,14144772330,-20988722401920,-26,-3038,-40006969920,32165100,1206103208832,-10900059241584960,218073103600,1965489674167250,806523863033097000,1093613400,-2483722814720,32324113671075000,-54861693600,2890387800,-1253538,111695527520,2115257262649213095,4365900,-244877635600314278400,-282779058240,-4000,90203886303300,-2243698020657561600,4365900,-179141716,-50649234240,-299838891456,350574120,-400938439680,21019401,-11453920,9743428701200,-3274766679240,2644830407250,-3038,-163500888623774400,29967094960,-54861693600,10659219098680,146651002200,-510394500,1253109,-1088640,227026800,-16309600,-244877635600314278400,20003904855,163012500,-343200,54711856912376959680,8820,-2405323200,28016059188537360,44207212125600,-33025392737280,-282779058240,1996136210493389700,-3628351098000,1093613400,-543581347500,104528008,-5726029215812596014751200,-4732000,-155424008320000,-7560,-4082400,-50649234240,1965489674167250,-14416530935400,1728647325,-1278054894240,138588390720,5901203880,-275055120,16445,-455426686,10659219098680,327441840,16445,179550,-56718420480,14352847380,-4732000,570026200,23188,9846382202946000,63618120,-3744119400,7993169100,-26216372,-208621698880,-7872973528458240,-40006969920,97470,-7872973528458240,21019401,-133128467806464,793800,3406410,95602979109024,-3628351098000,1253109,6309000,-4000,54711856912376959680,2587788,-4082400,2529055620,-40071535360,7673618160,947312101512,1206103208832,9743428701200,-2573953200,2644830407250,1188720,-322790007825177120,121202026515,301223,62775717346553330960064,-155424008320000,365156179227228828600,-26,-2405323200,1086469836480,350574120,-2243698020657561600,97470,7993169100,-179141716,-33025392737280,869328000,7673618160,-100502238355200,659175,-12730106880,159357974947332402271333293432,-299838891456,-275055120,10576286313246065475,-455426686,-510394500,869328000,56156847833350,6012876661682579716608,-20988722401920,2115257262649213095,4381889961990312,793800,-11453920,-46187100,227026800,-51300,-12525882080,-12730106880,-100502238355200,-3558240,-208621698880,2529055620,217809562950,-400938439680,-12525882080,179550,104528008,-172141200,-172141200,-126453384680,-51300,163012500,1520945640,-7560,44207212125600,-496419840,-391676883775920073600,5179156269930704920406400,8820,1188720,-5726029215812596014751200,32165100,23188,-15106,-391676883775920073600,6796167840,1728647325,17974462545072,570026200,1520945640,-16309600,20003904855,6309000,-133128467806464,-343200,-238139520,111695527520,419895,1086469836480,-26216372,-1335534480,5615684783335000,-3744119400,2587788,2890387800,17974462545072,29967094960,-1463040,6796167840,-2483722814720,5901203880,218073103600,-65361282792553128689280,-1463040,31563000,56156847833350,41179120200,-543581347500,146651002200,-56718420480,-15106,692550,2719616480548988265,3125387655390,-5398936120,-897638220,53488632838867875,-7344179200,26285883826800,-11698329488040,-2589961248,-6184973975040,-9786922942608,-1312263723312794880,-297674400,75901174875934909317810,6906900,-5700240000,-18965343600,6517044176328,1280927150,43901763360,-5700240000,898630486335000,-21952,-1645920,-16773947648462394383616,-4939200,9743428701200,-2481024,3085885880,61890096975840,586865889525,65406250,205676175647250,3532696200,1014216000,-12104033073740344530,1931653749347640,-34036664212296,-43591961911680,715366350,8828148420,5954619,304430668080,41416214037843150,40794247208234823975,75901174875934909317810,-36714720,69377539076000,69040995920,-20188800,485333000,53326350,-7851586620960,4785785978400,1471379,11607829800,18925876575313143812568576,420,-41281740921600,56077107229800,1014216000,1959133635,-97224071167872,-5398936120,-13322294628603840,-244877635600314278400,-7353914400,-294871160700,-642308400,-1609608992010494670311455800,22049990100,-7344179200,-8400,386976720,-860865989120,5954619,104626195577588884933440,-3986927140,3125387655390,-37144327000,49414944240,-4939200,4001897097000,33339141600,-454608000,1280927150,-61560,-2589961248,-601407659520,-1332229462860384000,66937,-337726242446400,-466280312001134400,730312358454457657200,-2947362598733760,25,-191966668800,-553157438400,944829060,-37962587520,2772970200,-345967951680,1598218421067939555052295380,-13121622547430400,8663288933970,2699125,411418063350,-2177369209920,33339141600,101316600,-337726242446400,6517044176328,526305780,66937,-97632480,-548347637286288103040,-116367120,-3365547030986342400,-71783040,-72384,66367183803050,97630851150,-23635578180374400,-20534040,-17178087647437788044253600,-642308400,-2810463480,30890607930,105755031000,41416214037843150,-17580486,-191966668800,-1158992638128000,1185166240752640,-568484231040,-8400,18925876575313143812568576,-53342626560,-601407659520,-297812447000,-34876036862688000,-6930000,-71783040,898630486335000,13128509603928000,9660,-389320128,13630694,-1645920,-1885063245760,35683660027890,-4224475200,-18965343600,730312358454457657200,13630694,-297812447000,-61560,-5156720,-5156720,69040995920,1471379,11211205171740,22049990100,104626195577588884933440,-453529020104564055715373304960,-345967951680,-363573074880,-21952,944829060,65406250,49757490,-13121622547430400,-6930000,3532696200,-16773947648462394383616,1598218421067939555052295380,26285883826800,-2177369209920,-2947362598733760,-13322294628603840,-694898120,-25216,-143632156800,115243155,4645702866213500,526305780,-389320128,8832600,62495521920,-12801440,-297674400,-9786922942608,-37144327000,115402706557161056000,386976720,304430668080,105755031000,-860865989120,-1312263723312794880,485333000,586865889525,9660,-12801440,-97224071167872,-20188800,52728430572000,97630851150,-28,8663288933970,-41281740921600,13128509603928000,-830544,-116367120,-43591961911680,-244877635600314278400,-1007831768320,2695040,35683660027890,1371600,-7851586620960,-548347637286288103040,-28,715366350,1024963920240,-17580486,1371600,400668034800,-6464780279795477088,8828148420,115402706557161056000,-97632480,692550,8309744928,-466280312001134400,-170043918,2719616480548988265,-53342626560,1499400,1024963920240,87269736612000,-25216,62495521920,-529330966070400,73966330200,-36714720,53488632838867875,110368637324563200,2618141312089647000,40794247208234823975,49757490,61890096975840,-85121762528000,66367183803050,49414944240,87269736612000,2618141312089647000,-529330966070400,1499400,25025,9743428701200,-2481024,400668034800,3085885880,4645702866213500,-897638220,413086601070990,101316600,411418063350,107730,43901763360,-3365547030986342400,-1007831768320,-2195540205748108752268800,107730,8309744928,-6490,-20534040,-830544,205676175647250,8832600,120120,-116681354926632455554560,2695040,2387457623200,25025,1959133635,25,2772970200,-4224475200,4785785978400,-363573074880,-694898120,413086601070990,2699125,-2741738186431440515200,53326350,-95341997143018752,1917554100,4001897097000,-42810969187352911555926427082508,29467029608554200,52728430572000,6906900,-454608000,-143632156800,-2810463480,110368637324563200,1931653749347640,-995607145638224249760,-294871160700,29467029608554200,30890607930,-41307231660,-37962587520,-6490,-11698329488040,-545166264089299219200,115243155,641129301336090000,113108481000,16410637004910000,-28630146079062980073756000,-15744530015622720,-95826977884767360,4175004600,-7003735200,-90266224072320,-3391844186088,-1355477760,-31928173934400,69390399060,-6990571326936487680,40279764,-57552768,117990,-36586503360,57650768280,-11180400,3421638542834100,35260132734255,75901174875934909317810,117163605252307500,-801876879360,-1545651426240,-444367091520,-900865885466954822400,-227490195198816,-191151705360,203839860000,-18370271566402560,10500,6796167840,115243155,-111105225000,420,-30,300311692394925000,-12822565744800,2447561713485,-48053280,-45052954427520,1479270022820730,10896317640,-146718,-392097011904,-8671384355040,74179224,-392097011904,-1284616800,141213981600,7387086147840,-2423174610,107829527130,-22712400,-4675050,657383872819050,77613248482560,-13289310360,-37692850645312560,2189619945,-3338738634748320,-562080360,40279764,-24726669629043450240,-1102117101093590400,77613248482560,6428449170,3827717955300,3921031126825200,831176701977960,283353840,1966859982,130517201538721607589958347620550,-49538089105920,-31080,-36586503360,14845415035815,4110777665033155729200,172384399029960,-17740800,-72444000,-72444000,599720947200,1335538530,9648767491366500,-16074658860223805280,16897667673600,-5579244098042293752894968400,-12732898500,-1258910640000,65726915918130,-91085314320,-357209280,256534691238712500,446511600,10510500,79572981826080,-10080,17646300036000,-7003735200,24567535782900,-453529020104564055715373304960,4794655263203818665156886140,1206103208832,1095468537681686485800,-31928173934400,-322790007825177120,-164160,3827717955300,2447561713485,5958498,46674798240,171801,446511600,-449269998312240,16410637004910000,117163605252307500,-30,-4488213956040,410181064575367564800,-28667463630,-91085314320,3262843839974400,618631885658160,146476673808624438906816,-45026806288500,1133632500,16707450834091440,5467176,-1828800,-9240,-43729081432334529120,15867751200,-17740800,-100271952000,-7141654974819456,593535764160,599720947200,6796167840,10847890719000,-32476004276760,-4190676523200,27470625000,7706058525,-1506699438235472160,-4488213956040,536228681040,831176701977960,-20879498640,410181064575367564800,-253417500,1095468537681686485800,72464241398191308000,-868158,-364194230400,153660691267200,4175004600,-485506944,39428825740200,-95826977884767360,1554480,-1355477760,-3391844186088,4381147680,9648767491366500,332397569844876343500,4363568853482745000,192661863930,-705018390796656132480,1670497152096028046400,-22141815212160,2066046526025280,788540952555011232039496410,-1258910640000,-10575275861949841987200,26316900,180020234379400422292530,-573368764320,-11180400,-146718,537989403000,17646300036000,-364194230400,-1090089000,3323975698448763435,153660691267200,-11691986040,-453529020104564055715373304960,-14148960,16897667673600,116339149445706720225,5179156269930704920406400,-22141815212160,-182298480,-4057086939360,-233362709853264911109120,208064758320,185108274,1159104000,537989403000,84362850,28425097314700704,954270879842746440,1428776049708360,2633400,7706058525,12051225117,46674798240,27,-705018390796656132480,-322790007825177120,5958498,-868158,-64441777680,722574581850,24567535782900,-3736397419680,11692353256579490610146146458996600,76577519772750,-1102117101093590400,364212090,1177643833560,84362850,-12822565744800,-9240,1133632500,1695,1335538530,11356200,-82340372499840,10510500,107829527130,2178540,1975050,-23887440376559765012551680,-227490195198816,1202385690,-66678283200,-10575275861949841987200,15867751200,-233362709853264911109120,2633400,1159104000,-4190676523200,-45026806288500,-41122018942076102814720,29786304111930,-57552768,925504530600,5218126709400,3262843839974400,4381147680,-37692850645312560,171801,69390399060,1554480,-32476004276760,76577519772750,1206103208832,-15744530015622720,-1284616800,722574581850,27,-1853280,-4675050,925504530600,-1733852986639488,-10080,-1090089000,-655744738291200,-253417500,39428825740200,-444367091520,-14148960,-64441777680,732383369043122194534080,-28667463630,1479270022820730,-6536497082100,-1506699438235472160,10500,5218126709400,2066046526025280,-1523880000,536228681040,-5579244098042293752894968400,-6990571326936487680,-49538089105920,525466660044600,37033664415775723378874880,-23887440376559765012551680,208064758320,-147133668960,192661863930,2189619945,593535764160,-22712400,-2423174610,1975050,525466660044600,28425097314700704,-485506944,322430295381030,-6536497082100,-3338738634748320,-567866880,192661863930,1966859982,-71820,113108481000,146476673808624438906816,-1545651426240,-11691986040,-66678283200,-24726669629043450240,-13289310360,79572981826080,192661863930,14845415035815,618631885658160,5179156269930704920406400,-48053280,-573368764320,364212090,10896317640,4363568853482745000,27470625000,4042560,36855,-2947362598733760,503216700186334779647286514560,-182298480,-252564480,-1733852986639488,-4487396041315123200,6428449170,57650768280,954270879842746440,75901174875934909317810,-449269998312240,185108274,10847890719000,-31080,-252564480,-164160,-12732898500,-4487396041315123200,-655744738291200,-801876879360,-357209280,-71820,300311692394925000,203839860000,8470663776090630000,-43729081432334529120,-900865885466954822400,-1523880000,459070928693776343662200,141213981600,-7141654974819456,-4057086939360,5467176,-2947362598733760,115243155,4042560,420,8191011433089141315,269531955,11356200,-1853280,-18370271566402560,2178540,65726915918130,-147133668960,117990,116339149445706720225,-82340372499840,-20879498640,903445890300,36855,-28630146079062980073756000,-100271952000,-41122018942076102814720,3323975698448763435,-111105225000,283353840,-16074658860223805280,-1828800,-1104756352869456,172384399029960,-8443424,-96644919448800,-169910052,-114265008,-10121570080,-82080,672101193,-158163471727343777742082115040000,408804251947020,9427401882360,6571156279500,1088356098240,-8016323818869504,506046480,-16152623786880,-30648344754440,62293535003700,-2458660380,-18166765402641600,-2011680,-544202184960,-123171297622415887050,-22572020000,-8557785150601680,328078912099478400,-6226738631400,2587788,97255866676320,-7720692256,-67651889760,29,-3228901175428821886500,92000132614,312357178510396538924160,13630694,-14039871040,-32,-294197490580205934000,-53887680,101616322500,-350044064779897366663680,-8016323818869504,-1360587060313692167146119914880,-32,826081192440,-672000,-64530542025136512,-3368800,20065500,-96644919448800,2326578120,-1609608992010494670311455800,-328334413868749440,-1501443142444924704000,59384794771800,692373025606227536000,-666876312468000,-2547592508552832,-27795151066041648000,-8678309987412,308299368240,65706796223640,29809374760,101616322500,-22572020000,-1489867545600,39735086455,77745475080,-11735274401347497576319656000,6012876661682579716608,4854409691760,-131871264711523110038700,191457284040,109223756757000,8959824954369062415,483725684,826081192440,1744180702858751140620,32542014084910218000,6499779552,-43008,4817313000,693943687664955,1197952596225,-4612219207860,-844294719840,-2053905830285978880,-350044064779897366663680,-5609245051643904000,408804251947020,-1609608992010494670311455800,-44419847592960,1580754004492984300,-8557785150601680,698256515880,50768035385760,-15496480,-2081522976,-46337897154708309271680,-21337210678584600,1744180702858751140620,6108996394875843000,14615774529721756493384520,-59972386740573437224335360,-1176708185408000,9427401882360,-30159120050745845667200,2489758290000,3099069789037920,-628811152380,-1630307904998400,-8775557674,6499779552,-23887440376559765012551680,4276195015392360,2694902644890,1904835573830000,-4136623160442058080,-169910052,264106230880,-14162031617760,-322001825511573913600,-27795151066041648000,-195211245320,-57794437290240,2330743485632320,92000132614,2193233394125025,-10080,-217332000,180608022000,1303992000,-18166765402641600,-36586503360,-7720692256,264106230880,-107343802728000,29,-1322062560,-15106,1668775614990881244061749741360,2330743485632320,1456134959214432,-4612219207860,-23618920585374720,8959824954369062415,-200411022553440860516292000,-2415853440,-80013939840,-2011680,55747766938500,-2374783338240,3236544580500,-11079983200,128378250,-416744160,130517201538721607589958347620550,3099069789037920,3982364875920960,401764,-279904740744785594907545092800,-5609245051643904000,19692764405892000,-38015626341135904764498677860532672,-195211245320,18225449705914500,9743428701200,-7048800,55115569042031520,335534062500,264393864817875,484898163813000,-200375559512921205029516800,-4916896529276160,52780,-175442316320,10857900359914711071750,-256351767040,-15496480,-70426790670080,15479100,711350640,-42259222543560,-1489867545600,63618120,29809374760,-2367818860820590080,-104867474626364400,-57794437290240,188327152039659992880192,20065500,-75840011030160,15479100,-114265008,-467266785718388361880320,14615774529721756493384520,-434054144,4365900,18225449705914500,3236544580500,-3866720,2296213920,383775898093113900,32542014084910218000,74067328831551446757749760,17134331760,-23618920585374720,2420106255,11340,-25236000,4153267991741220,60010454880,10857900359914711071750,74067328831551446757749760,-75840011030160,328078912099478400,-595502024892301440,-845130251520,52571767653600,22984767026672640,-25236000,59384794771800,-70426790670080,-5398936120,-175442316320,954270879842746440,-39848785920,-8775557674,2280774836060171820,-216125600,219821764,-322001825511573913600,483725684,-496505280,-131871264711523110038700,52571767653600,219821764,-1176708185408000,-10121570080,11242498210544440,13879800,17134331760,2824907280594899893202880,-30159120050745845667200,-2458660380,12054310338240,7121168080,274983444144397702350,-240467404320,-861689144307024161920,87269736612000,115402706557161056000,128250,-14162031617760,52780,11242498210544440,392663483927680,-3554323792345440,7991092105339697775261476900,2638175013404179200,7896778668675,-1501443142444924704000,506046480,128378250,-666876312468000,7605576377448791670879310440,10510760,-1095177749548896,-1002346099200,5390080,-30648344754440,-144614603802240,383775898093113900,-672000,6571156279500,-144614603802240,-2052000,7605576377448791670879310440,65706796223640,-11079983200,115402706557161056000,2587788,109223756757000,-233461815511680,-544202184960,-1516121376000,484898163813000,-405558101760,-67651889760,86787855742450,-1926925200,13879800,5902508949985280,-525161108160,-43008,-34500662206493184,13915980000,3928334916348538605,1809566460,3982364875920960,-844294719840,15206258968609804609920,-64122220412000,-438226072128,7991092105339697775261476900,55747766938500,-86168914430702416192000,-416744160,-5398936120,-118656082465600,-1322062560,-1095177749548896,392663483927680,-5609489760,-24558245474400,308299368240,15187047006600,-2168712354889327743360,35870,20871396,-107343802728000,22140019856500920,954270879842746440,130517201538721607589958347620550,65886592320,697926269832688800,3928334916348538605,-36586503360,1580754004492984300,13846511250,-525161108160,-16152623786880,188327152039659992880192,-55431956480,-6226738631400,22984767026672640,579546900,7121168080,-5251512594970800,401764,4668300,22140019856500920,579546900,-24558245474400,98631620508640,-5609489760,2694902644890,1823278384840,97255866676320,692373025606227536000,7896778668675,5061514549140,15206258968609804609920,-2081522976,693943687664955,-44419847592960,-3554323792345440,1460624716908915314400,19692764405892000,12054310338240,-64122220412000,698256515880,13915980000,-328334413868749440,-317007089904837600,-82080,-2289012440732841600,128250,1904835573830000,-4456706505600,-53887680,-123171297622415887050,191457284040,-34500662206493184,-8678309987412,1809566460,4276195015392360,-55431956480,274983444144397702350,-15106,-240467404320,-139274080060320,87269736612000,1088356098240,62293535003700,6012876661682579716608,1303992000,1460624716908915314400,60010454880,-216125600,-39041700,59043600,-3866720,335534062500,312357178510396538924160,-19198144160000,75282264223535040,-7048800,35870,1197952596225,-3368800,711350640,-1002346099200,-434054144,-2289012440732841600,-4916896529276160,2824907280594899893202880,-17297280,672101193,20871396,-317007089904837600,-1516121376000,1668775614990881244061749741360,-17297280,4153267991741220,4668300,15187047006600,420,2296213920,-1630307904998400,-861689144307024161920,1895821038000,-40082204510688172103258400,-23887440376559765012551680,-80013939840,-233461815511680,39735086455,-496505280,264393864817875,77745475080,86787855742450,-217332000,1895821038000,2193233394125025,1737360,-60858664098849360000,2420106255,65886592320,-8443424,-40082204510688172103258400,-3239564284403925860714319766024323840,-2052000,4365900,98631620508640,-21337210678584600,-1926925200,11340,-438226072128,13846511250,-537468323352660,2489758290000,-39848785920,-2367818860820590080,5390080,-4635414345234063360,-628811152380,795877786170720,-10080,-405558101760,193460331663200,4817313000,9743428701200,2280774836060171820,50768035385760,13630694,-14456800,6108996394875843000,-19198144160000,-139274080060320,-1345436744498438065538688,1737360,10510760,697926269832688800,2638175013404179200,2326578120,63618120,-2415853440,99202328484372480,-2267645100522820278576866524800,58556572620,-144144000,-20589000789660480,25286371212888700,43216222149635356629332280,138416009021201868482741040,22974891806874000,22167600,5459621400,520595297517327564873600,1153940638098132960000,11187528947475576885366067660,-92340,-230486310,-3638783525520,114938751526560,38640055697880,1538381796223280,12180,1489462985801595,-10920,-34,-10387596363618227040,-34790957970300,11211922800,43416170008477367430000,-863037476584000,-906360850565554560,-10387596363618227040,3548988428400,107749544150256840,-8072843403206844,337245868953675,106236094298289408000,1783398781187280,-1359866928236076844416,5950382999544000,782572560,-329489154432000,-36431652840,-906360850565554560,392084,-376562677088400,-34790957970300,-897734340,55937644737377884426830338300,20763482311275,-1989710062428160,-27759600,-505150442227589592019976910529920,8717274172449612000,104883774750,447227922385120,84033356121492818296393938600,-38015626341135904764498677860532672,65084500,-485767042980480,55301293620,-4323690165828700800,-476279040,503216700186334779647286514560,-5664204000,-19264163634977400,22167600,1200006226115785103400,6968162700,6737600,-7900838400,-378565190080,1444184265985923000,2422342087450155,-378565190080,-2009364220080,-51384702355886607120,876155192289,-48074298272,1783398781187280,-20813221918720,6386433830721700,230177630270695546853568,-70429617709880,-2443605832876006960315735896000,-943530422832060,-1324272901179132864,-466725419706529822218240,7605576377448791670879310440,-156514686793200,-51534262942313364132760800,-7623669248640,-5040377796123485417195520,13862190607200,871000,4132093052050560,-3493671857101440,44865036474967000,176131730636820,-4335775433445540,7636473637114145200,49950390001495565531283599751612568,184502320928492095800,-92340,1014568500,9745311380845248,180239041468,1218590667502579658277900,-460189184,-452151794630922132963840,-484355132352,-93349596480,-773013944134700461991412000,-5664204000,59066735501340,-23581600,-329489154432000,-59651033472,7854423936268941000,17711789294160,-977304976,433543927337081299401459840,33292795683600,-3411940471821911040,-648767117035840,43416170008477367430000,123421914989954982720,23442715964,831176701977960,111695527520,908971815887171505475305079503096908568,38640055697880,107749544150256840,1180893168,-66050785474560,1088319711010323000,46390771912894200,-375042475213159680,-25836720,-3638783525520,-13296960,-1359866928236076844416,2650592565,19319820,180239041468,-239969854994400,-13296960,-43822328,1180893168,-28867569604346880,7636473637114145200,-44068115000000,152913259459800,-2581656,-797774400,-2569233600,-158149178,-1388105496187837722720,-40788720000,99202328484372480,-3551728291230885120,447227922385120,9788701005237960,53488632838867875,2359929196678631175,1546106000460,8056217059474344139874880,-2102020399422894585600,-389320128,831176701977960,-679088800,1448880000,9695700,-210205632960,19143674268945450,-1202815319040,111100993247327170136624640,6737600,-185929416948480,-217640059174,-34,4532694134248313775,571119460915287535650,-25836720,20763482311275,2650592565,-2443605832876006960315735896000,391551604616164822769875042861650,-375008060382875982720,-12254841879206701679100,6906900,10089991707660,-43822328,-4983814304601264,-1584893818122400,111455101679374987344000,-3493671857101440,8717274172449612000,7854423936268941000,-13017468862800,-5014169160,-91044561491878642560,-51534262942313364132760800,11638749588956920,1920240,-48074298272,33292795683600,189066150,-2468786559400653350400,520595297517327564873600,3721594817829972678510357103200,-5014169160,-43391424887391888,10089991707660,-22677060573120,5459621400,460707070640,144412234718895,22974891806874000,-6731094061972684800,964001240387483760,-198182406240,68854599320,106236094298289408000,111455101679374987344000,619576789634605344870750,3548988428400,-86511252800,11638749588956920,1014568500,-376562677088400,10386792365040,782572560,503216700186334779647286514560,949605445620,1852394760000,4799724875,-59651033472,230177630270695546853568,31,-120315806231040,-70429617709880,14283371722380936100,1546106000460,-282689942158652199493500,73780,-14084068913122800,-797774400,1538381796223280,-938192014214,1448880000,-4162433979474000,1996136210493389700,300703829760,-2468786559400653350400,16403400,-17196251179834560,-1924083741078,-2267645100522820278576866524800,1088319711010323000,-76593216000,9743428701200,-23581600,152913259459800,1825780896136144143000,39532080233250,61822784850210,107918096781496071189000,1895173683975,20295507752428050,-43391424887391888,300703829760,-322001825511573913600,1920240,-41122018942076102814720,-5183787191748823734321872000,12180,-1202815319040,460707070640,-4596280186975815415760640,-51384702355886607120,-40788720000,-4596280186975815415760640,1636935300,15184525349731851146250,-14695208,-12254841879206701679100,138510,-476279040,43216222149635356629332280,534409167600,-2195540205748108752268800,-86511252800,-66050785474560,-23470548802694995152639312000,1760522311080000,7458436500,-2483722814720,3834511380,-1275960,-362220000,1760522311080000,73346111520,39532080233250,-239755790514240,-22763908208,-292595321961420490080,-326997962080000,73780,96998191712150,19710674701272,-2307428345040,-239755790514240,1444184265985923000,-7623669248640,9695700,949605445620,203164787280,-5040377796123485417195520,-13017468862800,-2307428345040,240715358550,-7623616,-9493908606000,-3803967360,3173171760200,126513660,1429962319634760,58556572620,-773013944134700461991412000,-86158738797070608,-116944751160,-6731094061972684800,-938192014214,134789885208000,65714709567000,13862190607200,-22677060573120,-17196251179834560,-4323690165828700800,-362220000,-16844000,44865036474967000,12046137427785240,-80594193253342720,16688736311100,26340444407620589254477301,-282689942158652199493500,7605576377448791670879310440,-81591270363072,6968162700,-138884475005744832,-12467301106740480,68854599320,65714709567000,5950382999544000,-3551728291230885120,-15078453881400,-36431652840,-120315806231040,104883774750,203164787280,98506884561571205180578544850720,129975435719890560,-116944751160,-605955124800,32009403265009500,74122416360,-389320128,3834511380,-185929416948480,-2194560,-93349596480,8056217059474344139874880,-276741387000,-438949260469661760,6906900,-22763908208,9788701005237960,-108254839092041016635351040,565581360,-2102020399422894585600,7950668125,-7900838400,19526203294200,13193342892190284600,4001897097000,-221221300489429200,-3803967360,-28867569604346880,-2194560,96998191712150,7337872223901450240,10987523131410,-4983814304601264,-58344,534409167600,28046612880,17711789294160,-81591270363072,-2009364220080,-1638624956519880,7458436500,-115793044640,-2291008949760,74122416360,-605955124800,-2195540205748108752268800,871000,-217640059174,1852394760000,800578825635105,-156514686793200,-466725419706529822218240,73346111520,2359929196678631175,9743428701200,11189133724814919776893467446895245400,6935022025399920075750,476023557240,-943530422832060,-12467301106740480,11187528947475576885366067660,2990890593600,12046137427785240,592416518525,7337872223901450240,138510,-1818562460000,-138884475005744832,-292595321961420490080,-144144000,-1388105496187837722720,-20813221918720,-221221300489429200,53488632838867875,-108254839092041016635351040,-198182406240,4414519200,-41122018942076102814720,592416518525,6386433830721700,-322001825511573913600,1429962319634760,-4335775433445540,-438949260469661760,47229560,-505150442227589592019976910529920,-1924083741078,10386792365040,1054198840,4532694134248313775,-44068115000000,-460189184,-484355132352,19710674701272,-5183787191748823734321872000,189066150,-4162433979474000,-155874547356193440,18102884896663488,1895173683975,23017763027069554685356800,65084500,-210205632960,9745311380845248,7340782717169000,16403400,59066735501340,4132093052050560,1636935300,1825780896136144143000,-20589000789660480,-679088800,-3411940471821911040,2233704901489642780000,19319820,55301293620,-10920,-58344,2422342087450155,-1989710062428160,23508226951325244315,-1818562460000,-375008060382875982720,1153940638098132960000,233381802936029670,1996136210493389700,103728727335240,-326997962080000,-1324272901179132864,-7623616,-71285192847217453395200,672144675877826560,16688736311100,-91044561491878642560,-2569233600,-102792922984255080,4414519200,565581360,160878596700,10987523131410,-38015626341135904764498677860532672,-80594193253342720,571119460915287535650,2990890593600,-14946332319360,6935022025399920075750,-9493908606000,-115793044640,673160901338640,47229560,-863037476584000,31,-1018359897817392191360,392084,-19264163634977400,-452151794630922132963840,20079020966429215416788168760,129975435719890560,23442715964,-1018359897817392191360,337245868953675,176131730636820,3173171760200,-16860844000,126513660,-158149178,-14084068913122800,19526203294200,1489462985801595,7340782717169000,-1584893818122400,672144675877826560,111695527520,144412234718895,-485767042980480,-2483722814720,1059649,-374393906478080,123421914989954982720,114938751526560,-230486310,-71285192847217453395200,-23470548802694995152639312000,111100993247327170136624640,-27759600,476023557240,-2291008949760,-897734340,-16860844000,-532971204480,46390771912894200,2095115331071035798200,-14695208,2947991808430875,-977304976,32009403265009500,-16844000,28046612880,134789885208000,4001897097000,4799724875,-2581656,-532971204480,-155874547356193440,-21952,-14946332319360,-21952,-239969854994400,1078781203951098678450,1470760097436825,6194735638200,-60310047265560,10678636797264404622720,-518409673921440,9599851477662039000,14615774529721756493384520,-60328800,-122334832368000,35201877237331200,737202869096849461107000,-4735637721641180160,728833416524258590823040,135152977054923810,-22616444846817394560,-1158530580,-140047397334000,6687521412351253200000,-484802607300702912,6938005737069,40959662100,-20792291520,30741080436021350850,95602979109024,1218540439349370,1593768000,-8653440,28435372542,581332792709520,-29844102208711320,22360543020,111455101679374987344000,132621636376800,420,82358240400,-12227347741177152,23666320772488335,-2443605832876006960315735896000,-148053862067297787820800,42673263031350290025,305913464286480,-3411488192114817000,-484802607300702912,1730910957147199440000,-124718550690240,1835148953398426871618570294880,-5069795480524800,-562424217902610000,-900630035251560,2881078875,-530484192576,-90957600,269531955,50871611595884112,107208527681850,-7852943072301465600,-945415906505518753506960,129975435719890560,-3165252466913280,-3209352759141120,132621636376800,728833416524258590823040,30741080436021350850,-480563556000,-563811653912754600,37420333766941271237726574960,18314100,148134657663102893515499520,-236321944320,110117834221195142187428520,-48448594863060967100160,-106685253120,-14493134539250981704663680,26257019207856000,-8161007820,-460972620,790805500666791386020683949738800,93050619253200,-458484790320,129975435719890560,-18191520,-1293411456,-924949283163020271360,24694256758622976000,3844067606399605500,-34116218623319040,333160248830745600,30987600,120780480174768608767163136,-2119658039387715840,-229489352550,-25970011498171745280,420,-662123730998322000,-3165252466913280,-1824766858732431600,26257019207856000,-507108000,11189133724814919776893467446895245400,36531592250400,-56381817600,-31967377104276,946036265735515749300,-74307133658880,-794884158000,-102600,18927000,6194735638200,-1325191581472320,33,-1710571107080758875054840,2605416979950,-781757904960,-583406774633162277772800,2881078875,3310318646745,11588820519600,-562424217902610000,-3411488192114817000,-12227347741177152,-2702597656400864467200,-2410889388063376896,-37455600,19436543020213200,1764612837119259000,-24726669629043450240,324455908851360,11588820519600,-59651033472,-3174703140731948390007613134720,-5192033991804000,1218540439349370,14716279129899333600,184451904,-14216398264948320,-1325191581472320,530607112341114822491520,617979180,-215908363546768440,116162649125328168,-924949283163020271360,2103120,86681768160,4090114116,471960680309820,10678636797264404622720,-35205823204042492728958968000,-67696966968960,-686749141440,-794884158000,581332792709520,93050619253200,4627175044457452116661290,-995607145638224249760,-38871286891007333201100,330844080,-36,-13388566767523200,80794016640,72628096122,24694256758622976000,501173049600,-6678546756900,-6742868387994780615709233552000,898311387562421445,-458484790320,-3244386605754600,2402235150000,-48448594863060967100160,-94911285118800,-30283200,121503679560000,3310318646745,487460253046005,-65829940884118656,-114046879023407714293496033581598016,6499779552,95602979109024,-9845472000,8114324400,215759486844171839932059876300,-460972620,184451904,-1811628601717612654080,733502880396,-14493134539250981704663680,-6386036184108190802880,129975435719890560,40433197882937126400,-381229038036900,-190167352785072000,154454841123895392917711055878946600,-77760,495975130560,895568461862400,-28902370264118208,-510228270826560,219488049810,-747839067360,2190937075363372971600,3655737192864240,-62986321373938556162263200,729156600,3844067606399605500,19041967595121177057886080,-109619345997479448,53920198800,-1523986800,-2377508270474880,1723310113739760,-39196784894576053389789600,1087597277910,2759547502530819000,19436543020213200,35122999301910,311055680739375,203840993514150,-3209352759141120,-16059970126479202560,1773009,6785774876875935,53068221202515750,652586007693608037949791738102750,196602762162600,215759486844171839932059876300,-1797796896531473137824000,18927000,10623238132500,14383965789611455995470658420,248814937780500,74846301227579390310,-535813920,-20792291520,-105267600,78857651480400,-13761998689330856760807262464,-4061901548028654720,-1158530580,4019086338083962560,-450519614192141469384364800,416179124172055350,7443189635659945357020714206400,-16059970126479202560,55931306145615000,2190937075363372971600,625116240,-30401280,46444875268430070,-2884561766952966000,530607112341114822491520,439344744812210863800,-305426781000,-483135846433152193357560,1130854586566444200,-2443605832876006960315735896000,46979393550765,-8069798880000,-5682118260,868222160498700,-59651033472,-223286976,-31080,-8684994612000,-23064530112,-3388496571960742477440,-317007089904837600,-18523569484018861440,135152977054923810,-257908169174495746662426157357719948819048,-518409673921440,-4735637721641180160,22716049923198849314790,-124718550690240,1764612837119259000,2953818,107208527681850,2201301644535,-258186069902342419200,-37455600,1467180,1467180,-1175030651327760220800,-5186258328173108130000,-348828480,-2204521248087849465679212000,-563811653912754600,-17356625150400,35201877237331200,4090114116,255979268618400,-679734332280,9845940704880,-15657890034600,14615774529721756493384520,-43789400630040,1723310113739760,179313225000,82857852537180,-311067154180912608000,-1106272458720,71132069052,72628096122,154454841123895392917711055878946600,-2269800960,-149067381300000,-229489352550,305913464286480,-38871286891007333201100,-158163471727343777742082115040000,1835148953398426871618570294880,-140047397334000,-614306027007262216620,75700397416560,91276818382256148000,-42765868268600265631116858240,6101929800,-74307133658880,-138802534583782726840746206100,7537622606718750,-13275336456483408,-15843231691768118937341753487706950720,733502880396,4001897097000,-662123730998322000,420,-510228270826560,11189133724814919776893467446895245400,-1182480139757123993117897774553600,7140344839541160,-23011236176679360,203840993514150,93566289756025292044230,34151436,93566289756025292044230,103992274587037646915280,-376836694696072185508224,196602762162600,-51405636270240,6499779552,-14216398264948320,-995607145638224249760,4019086338083962560,-52378175611800,2883959953875,-299102519501665200,74846301227579390310,2605416979950,-3174703140731948390007613134720,103992274587037646915280,-5192033991804000,-17356625150400,46444875268430070,-30401280,9609780768724080,-3335865528996000,-11760,80794016640,-3683564501760,3655737192864240,895568461862400,34151436,-19717696478371920,-39196784894576053389789600,7140344839541160,91276818382256148000,192661863930,1821941389034707320,-13388566767523200,22716049923198849314790,-1403284538880,97158264254314971750,452776469500800,10510500,16783970780086860,-241944233218794720,20336986586203650,82358240400,-5069795480524800,-583406774633162277772800,-22616444846817394560,-4472703550656,-36,2402235150000,272028108501731100826944,2953818,-9838837732299646031010,1078781203951098678450,86681768160,23865359581800,82857852537180,-305426781000,-26172214523412480,-3244386605754600,-2377440,-2702597656400864467200,-24755868,40433197882937126400,5137053352148088945,6039496170,13020,790805500666791386020683949738800,-8298350436000,-17489519861976,8085120,242076281312258640,53068221202515750,-36751417593051265215168000,-1293411456,285073177397782752000,-27079286400,-19717696478371920,36531592250400,-7593707938304188800,100980,2734296263679744000,-747839067360,1636829148159797410685952000,40959662100,4627175044457452116661290,-4472703550656,788540952555011232039496410,-6298632137393855616226320000,330844080,-14320800,18616169463014880,-36970520815154534400,-614306027007262216620,7503067087996626720,15689457,-228458322555840,-30283200,746015698146461811036750,-23064530112,1773009,55931306145615000,-23011236176679360,-14320800,5165116315063200,-67331943261366480,10623238132500,-483135846433152193357560,129975435719890560,760090862160,416179124172055350,2201301644535,898311387562421445,2994327468660,-11760,2103120,-23970572640,-480563556000,-1106272458720,-31080,-317007089904837600,367985180761380,20336986586203650,110117834221195142187428520,242076281312258640,-2377440,-34444935209537705259784592361514944,148770,2734296263679744000,78857651480400,-8653440,-18523569484018861440,-533556092160,531855887564777880,-34196558984967431370374532279000,-2095334784,6938005737069,17254031665500,2883959953875,-27079286400,10510500,23666320772488335,-190167352785072000,-1811628601717612654080,148134657663102893515499520,-5682118260,737202869096849461107000,140998908600,-1716363600,2481512758920,53920198800,33,1593768000,5165116315063200,333160248830745600,590761389150,-1716363600,7537622606718750,760090862160,-90957600,-34116218623319040,-12468932379936,652586007693608037949791738102750,439344744812210863800,8085120,-102600,-299102519501665200,-122334832368000,590761389150,1087597277910,-43789400630040,-29844102208711320,179313225000,-1175030651327760220800,-2100131136375480,7443189635659945357020714206400,-71465758177127382383580,13020,-379296197691840,-24755868,30987600,2718130272,-2119658039387715840,-9845472000,788540952555011232039496410,285073177397782752000,-1595601645373440,-2095334784,-900630035251560,270761400,37420333766941271237726574960,-62740292616,-8298350436000,-7593707938304188800,-13275336456483408,-180424731820068361058918400,-1195271016900,6883428300,3506002500,-109619345997479448,140998908600,22360543020,6101929800,219488049810,-65829940884118656,-35205823204042492728958968000,-258186069902342419200,487460253046005,-535813920,148770,18314100,192661863930,-60328800,-2410889388063376896,-679734332280,9609780768724080,729156600,24282051781390272,-294533234227440,2994327468660,-180424731820068361058918400,23865359581800,18616169463014880,28435372542,-14354338043511144082440640512,-348828480,111455101679374987344000,-67331943261366480,868222160498700,-8161007820,-1403284538880,-29673124042280559360,-1595601645373440,-3211542000,495975130560,121503679560000,15689457,-148053862067297787820800,-67696966968960,-56381817600,9599851477662039000,-17064,-2204521248087849465679212000,-8684994612000,14380598400,1636829148159797410685952000,3506002500,-77760,147618086091158250,-3211542000,-3617560579680,-28902370264118208,-3617560579680,-52378175611800,-12468932379936,248814937780500,4001897097000,-507108000,-533556092160,19041967595121177057886080,1470760097436825,-186574697367931350749520000,14383965789611455995470658420,311055680739375,-1523986800,1893444969474350420787815625,2718130272,6489304365296940,1730910957147199440000,42673263031350290025,-7852943072301465600,-3936352681947996739680000,-51405636270240,2481512758920,-530484192576,-24831424800,-236321944320,71132069052,-3683564501760,-686749141440,2759547502530819000,-781757904960,6785774876875935,-3323587800871510409138367746981487778560,120780480174768608767163136,324455908851360,-8069798880000,1893444969474350420787815625,-6678546756900,97158264254314971750,-51524647741520640,75700397416560,8114324400,-8119633434829920,-3292875282669197760,-62986321373938556162263200,8514245927892556800,-24831424800,-5186258328173108130000,100980,831176701977960,-2100131136375480,-3292875282669197760,-15873515703659741950038065673600,-1797796896531473137824000,-158163471727343777742082115040000,-1847629731985920,501173049600,46979393550765,-18191520,-1847629731985920,6489304365296940,-294533234227440,6883428300,5137053352148088945,270761400,147618086091158250,946036265735515749300,471960680309820,9845940704880,60903552434958420,269531955,-24726669629043450240,6687521412351253200000,-223286976,50871611595884112,-14354338043511144082440640512,-60310047265560,831176701977960,1130854586566444200,-26172214523412480,35122999301910,7503067087996626720,-15657890034600,-62740292616,625116240,617979180,272028108501731100826944,8342137080,746015698146461811036750,-106685253120,-379296197691840,-149067381300000,-228458322555840,6039496170,-2377508270474880,-69399639384880,83954487510858250,-47912055637017600,-227778238792368,-7081729657600,-4441749320404800,308071209766320,6198139578075840,-25798656,64418649035937035370300,9159414750,10761495701155274183202,83028433514479164000,-237987095573604480,-7292819069646397035840,-18434052000,-41249687444800,-651996000,-46941097605389990305278624000,587620805102640,-51840657365506179661440,-3892007740578332400,-3987379773319666680,5943038500,11164784453489918035531071309600,-526762050153113333871215310400,-8237597760,-400400448099586560,-1603753758720,-216691200,-62254049838552000,-84237813400,-24255609387721667949871360,888070497035646375,156292084,62528164380,-4797958205580800,482456702,-51840657365506179661440,64418649035937035370300,-243218419592400,-3853850400,161588033280,1949684840846948991336750,6057981951840,1141614714240,1051493265554768293581072000,-135779839856492,3982364875920960,-2560320,459070928693776343662200,-7292819069646397035840,-10708390157101012080,390174625895484109569750,-2620670453387934038524800,22569605081591037120,45701182800,-121843087871940,10176019799921154000,100017424800,-16533961444018518212000,2502569160,-1336886460000,-69837926874125400,-243218419592400,-11574767041473853988800,13630694,14449766330529712047532590,112009274789393943035010,1198132887520,-829659489435000,14449766330529712047532590,117418863651550,-25994904,150304521227040,260973095832123885,550700161327560960,-4081761180941076501438359744640,9496232915400,4309099251454368,49950390001495565531283599751612568,-1587706116187507200,106703418217500,655580298978705087000,-40515182,-8974792082630246400,-669830717638160,452009928814728246045720,-38704579243944400,-279657295016006932550400,-19310182429190,390174625895484109569750,-3664335516276000,-257428944081957468992706875655567360,123860515696988541953374800,5381694648959447700,-654657558049592697600,-1508564422638000000,701642269440,-3323587800871510409138367746981487778560,-709437625822884816,-38,40723751827700200,-373008289018680390080678400,21560320,-71290753361516,191004119382946771388088000,49704225676732560,5828594115061120,4814151399552900816236336388480,-364626360,-724703769649728290036340,-33050640633670304197143926400,-2364960279514247986235795549107200,2512116274446560,49704225676732560,-52920000,-30146289649000,10224797410800,199907894587069800,378491400,151458566715540,-595348800,62367222944902118729544291600,9496232915400,189475678576800,-2620670453387934038524800,2502569160,-729917044319520,107307573045924074850,-1010717463404160,-9554893286400,39548701928328598504840320,-16323083396640,11345279019055137000,21560320,185168322078878616894374400,-2598466682118,-441247724770919220,-25433471563698240,-190078131705679523822493389302663360,-52920000,-3092648673300397898381820,1346160910721398380,507149370,-5210686586389462373423592000,-5183787191748823734321872000,790805500666791386020683949738800,-16366545573921403027200,9159414750,-259397600,145499255100,196864622240,3854102058,297153061002943450200,-33050640633670304197143926400,-4117912020,-8500029070,-102184271833717789362900,2913962409568980,937071535531189616772480,-767543158080,15183349139408077530,219501774085578495285600,-107343802728000,123421914989954982720,-38,-874416751950060,-5684521006080,-2011213059520,90594064440,-55969505280,2045554920101529099068400,-729917044319520,376623576052024040844601197113010000,-1747664800258328064,-3338738634748320,-9201126290170500,2307881276196265920000,73910221961471350136637259602607753795998948,6397331948327398650,1414471153559320953720,28204515869400,541135462631,92453942649946227120,21332461512364470,-117902298608640,-3664335516276000,3421913,924626282730840,-325915016851840,-1500371022556628035200,13923641774476643578938810360,-1147155125760,-11193977592847296000,-763868547146240806952583936000,21123016004113920,-135779839856492,6397331948327398650,-23049210771959348491200,-16366545573921403027200,-29827312095600,4276195015392360,-29572827278400,123421914989954982720,-117902298608640,-454880,-1148213414000,87269736612000,-156137854376000,159030,17580402631747335105575249180,10176019799921154000,-5183787191748823734321872000,28243011968433357390682506,313878586732766654800320,-1518721471111610160,-975740372992,3982364875920960,163558935253388002893054447600,145499255100,45701182800,201104192800,-16757929474000,-26636286580128,995243079575487165159803600257166948559350,16400362249110,-12897787665356320966180492968000,-82563481843200,-503816550446818944,-2738957312,-121843087871940,4814151399552900816236336388480,-3987044122019040,646407707066880,-648604218940915304174637276576000,1414471153559320953720,6752555281900843062183342204948,44343955212554443129058534702400,-126679212254995380,-648604218940915304174637276576000,7070263200,1388821204098324135,-32806800,4247286477525,3593587140,-8974792082630246400,-239709322418142044919501000,-2738957312,83954487510858250,185168322078878616894374400,5381694648959447700,541135462631,6773330034055457326350,-4979391717440000,42411600,-669830717638160,-4385759582500243200,18554522983785,4363727025544083680,26609310,-5919547152051475200,9432640,65706796223640,46823671124343675,-1518721471111610160,-43008,-1587706116187507200,4276195015392360,-1002501360,21332461512364470,-27071738355715200,-107343802728000,-62254049838552000,313878586732766654800320,214101629868422088,144764573041,-20182384639011401280,4494676136442570,-577189866052800,2307881276196265920000,-29682202415580,-23766346705133040,240292264865400,159030,-691458930,-211159848715049232000,-4385759582500243200,-309482687262077966080,87269736612000,-778377600,-4688737437696,1758040263174733510557524918000,-19310182429190,-34862078221714447754849280,58333800,5741412570047864115,3593587140,-120020909760,15479100,899072716414008803500,948688615560576000,-4797958205580800,459070928693776343662200,19055579019841102932855000,9432640,1738656000,-354540517671571326875120,71018513954509427200,20421547837560,1668836775994801160,32165100,-503816550446818944,-25994904,4147657387650185075550,20421547837560,-576613252800,790805500666791386020683949738800,2316759909750,21450600,50430233273390300,-57410468823579764226048,-2364960279514247986235795549107200,263862481480,-279904740744785594907545092800,3039096740033250,2286000,-3987379773319666680,2913962409568980,1684157016910972320,99110676600,-1500371022556628035200,-400400448099586560,18554522983785,1007085711948498000,-152337935021741615600640,5943038500,2286000,-279904740744785594907545092800,2556093254590601800200,-5888783612194203122561280,58393324531014959624465374425,11345279019055137000,151458566715540,-3170011027299840,13595291764894612053271092383870072,-1747664800258328064,-85082975232,452009928814728246045720,-84237813400,-95341997143018752,1198132887520,-7844047599067680,5250525821656200,-47630333755224415442001480697047150144,-1069391387806462800,17263432,-11193977592847296000,-12589568424030628800,51554056748608963800,39011793254640,35939439580400,-216691200,29539146608838000,46823671124343675,-10708390157101012080,1738656000,170447470200,-126679212254995380,721133304091200,-12600,-1920712567536000,550700161327560960,-21695781438000,201104192800,-3456388800,2719418097235,-726444174060,-1148213414000,-39364867642291200,3039096740033250,-526762050153113333871215310400,4363727025544083680,-20182384639011401280,-26941966218644868000,-16323083396640,-25351324043621040,-1807678370880,-23049210771959348491200,4309099251454368,-3987044122019040,226667149768923210,-763868547146240806952583936000,-47912055637017600,5828594115061120,26228041278099570,11869716952081944,-1174776564005045395200,2687187140280,-227778238792368,378491400,90594064440,4247286477525,-1920712567536000,501207950880,-237987095573604480,969908826064287096,61216145655840,-516054470167440,66692144015875,-29827312095600,-4117912020,655580298978705087000,35,-1147155125760,2719418097235,1359781905240000,-3303174913378834348800,400044062993400,7070263200,684651120,533633039961744678800,-441247724770919220,-26771911849920800,5423096800,66886481048336901360,587620805102640,1894666148115795157950,47094779280150,-32366809987491200,-74438379805563748191765600,348492561964859050,925074968021093321370,1981256905693094,-24255609387721667949871360,684651120,4826751313295824200,-32498988513581304,-5684521006080,913620410771051253129708433343850,-132168139427372911200,1007085711948498000,-4688737437696,-8237597760,148704837506758260,13631120299082366117844156510912,-21739506244664000,-35561052800,-69837926874125400,-1738115677438491520,-350419057920,39953487450348100800,-12589568424030628800,189475678576800,1346160910721398380,14343603120,94259358436722075,161588033280,219501774085578495285600,17580402631747335105575249180,120261132895320,-25798656,-2560320,-576613252800,1214858419450830,-57410468823579764226048,15214961733606625536,-3092648673300397898381820,-184242400026868004128081920,-112860,1981256905693094,1141614714240,730890114301083660,19623890167976385720,-23064530112,-2598466682118,480234237701132981844489600,4726654367754564039363120000,3421913,-61696617676142803200,-364626360,-35561052800,8197735553958600,-279657295016006932550400,-26941966218644868000,-162973033748,-156137854376000,-577189866052800,12127789858447929873327552000,22569605081591037120,63618120,35,21450600,2316759909750,10857900359914711071750,482456702,2268813566482820372741392826913600,2045554920101529099068400,4320681884989464055680,-1069391387806462800,4826751313295824200,-12600,-2483722814720,1894666148115795157950,1881018019012275200,-700088129559794733327360,-67457295360,139892997123741280,615314092111156728695133721300,-3323587800871510409138367746981487778560,-11373462229731840,-41854096067192666464745340800,-2458777860,106703418217500,-211159848715049232000,-82563481843200,191004119382946771388088000,-25351324043621040,99110676600,-23845715790,913620410771051253129708433343850,85234467850042958685,-259397600,-1528787518249719600,32165100,5423096800,-61226417714116147521575396169600,15479100,-4302172660,-5919547152051475200,-61986009350008640,1881018019012275200,898311387562421445,-25433471563698240,10224797410800,38456029651288590,-43008,240292264865400,4639346971200,-112860,58232753294040,-829659489435000,9468700195131000,-7813545390,-29572827278400,-71290753361516,4639346971200,1684157016910972320,-51450570294609200,117418863651550,-162973033748,-691458930,1390333831632900,63618120,-3303174913378834348800,6744238200,92000593393800,50430233273390300,16400362249110,701642269440,13860,62354234497091090400,-40515182,-973395384,-74438379805563748191765600,173619964005039360,95046267617325,-3744502720,15183349139408077530,49950390001495565531283599751612568,-1336886460000,382324132659293229821950800,-252594624548095705482485760,2687187140280,107307573045924074850,-2011213059520,4065780720495837878718960,-373008289018680390080678400,115413695303396900,-21739506244664000,38456029651288590,-19539040,-16757929474000,26228041278099570,924626282730840,-3338738634748320,-309482687262077966080,630054611180280,-3744502720,-23766346705133040,-1603753758720,-41854096067192666464745340800,42411600,11164784453489918035531071309600,-11574767041473853988800,-47630333755224415442001480697047150144,925074968021093321370,120261132895320,71018513954509427200,615314092111156728695133721300,-325915016851840,-37005983507064672,29875469001840,-102184271833717789362900,630054611180280,-44772156158712480,-292065037911900,-724703769649728290036340,501207950880,-454880,35939439580400,-190078131705679523822493389302663360,6744238200,3111565185,14343603120,-2172317172480,-252594624548095705482485760,-16533961444018518212000,-1331701404838128250240,19055579019841102932855000,-975740372992,5871645529348500,170447470200,-2483722814720,26609310,6057981951840,-1077861952184251680,-874416751950060,1359781905240000,-46941097605389990305278624000,2556093254590601800200,888070497035646375,-5888783612194203122561280,10761495701155274183202,-42049780795513324440,-292065037911900,-1331701404838128250240,5250525821656200,-778377600,21123016004113920,-3456388800,4568102053855256265648542166719250,-4979391717440000,58333800,730890114301083660,1214858419450830,83028433514479164000,833250155536,-1077861952184251680,-239709322418142044919501000,937071535531189616772480,-11373462229731840,14741953206,135660,-41249687444800,226667149768923210,-1716346091591720711787490560,-8500029070,-3170011027299840,18661695011390080000,-21695781438000,-102030,-29682202415580,-29543982822453340800,150304521227040,-32366809987491200,62367222944902118729544291600,-32806800,-1241691112116000,31582045850343116512000,3111565185,263862481480,479641390536614400,-1174776564005045395200,646407707066880,14741953206,13923641774476643578938810360,5044713212690097854078687345730525463200,969908826064287096,29875469001840,533633039961744678800,1196735990307253268570681760,-354540517671571326875120,29539146608838000,845445966589828182390210,-30146289649000,115413695303396900,-120020909760,92453942649946227120,1390333831632900,148704837506758260,156292084,62528164380,61216145655840,92000593393800,17263432,11985101463264610094810393438949785550,-1807678370880,480234237701132981844489600,-651996000,-2458777860,5871645529348500,-29543982822453340800,-709437625822884816,-1508564422638000000,-1716346091591720711787490560,308071209766320,-2172317172480,479641390536614400,-18434052000,306181083,4147657387650185075550,-26771911849920800,95046267617325,-23845715790,47094779280150,18546482211739705784000,-973395384,-7844047599067680,65706796223640,28204515869400,173619964005039360,-61226417714116147521575396169600,-39196784894576053389789600,18546482211739705784000,18661695011390080000,144764573041,-95341997143018752,-9201126290170500,-767543158080,-595348800,13630694,8197735553958600,40723751827700200,948688615560576000,-102030,6198139578075840,-34862078221714447754849280,-85082975232,-4302172660,-27071738355715200,-67457295360,898311387562421445,-44772156158712480,1647270351000,135660,-23064530112,2512116274446560,-152337935021741615600640,196864622240,51554056748608963800,-516054470167440,-700088129559794733327360,-37005983507064672,-4081761180941076501438359744640,-7813545390,-3853850400,214101629868422088,-184242400026868004128081920,179966862980382028500,-6967819782496452528,-257428944081957468992706875655567360,-32498988513581304,-350419057920,-61696617676142803200,-726444174060,-1010717463404160,9676293420870,-166024623906900000,139892997123741280,39548701928328598504840320,9676293420870,-791140149436681728,62354234497091090400,50178188860874397898925,-19539040,10857900359914711071750,721133304091200,33567401174444759330680402340685736200,-1738115677438491520,-10119312479744,85234467850042958685,5741412570047864115,-55969505280,400044062993400,-10119312479744,-12897787665356320966180492968000,-39196784894576053389789600,-61986009350008640,-654657558049592697600,13860,-39364867642291200,4726654367754564039363120000,100017424800,-4441749320404800,15214961733606625536,-7081729657600,-1528787518249719600,-5210686586389462373423592000,-8499459200,-25456968458070016645440,-764438696147135291024125573424455680,944018721830836000,-748263481016954442253679784960,-553157438400,-52469241499499655600,-848337174720,-266109384387951333351490745023728704,460434644840,-21800681280,32543672157000,270472962257805648420,-1250347053328960,-1528344906990822972,-358683407907261970680,2277360796880,-292596330780,-6883009468480,-354550134441600,-4993988772205791918120960,-94481786115360,-248001322496,-49710012800,3415324993566,-16220937600,87314112122862966221362008240,13545036960,-184200566334720,-34989827515020,2652252459360,2468880,3342051495,196863992042780896875,-12971068202051960,-92738160933862752,-401685456600,1142155600838700,-12353736060,18958064400,125952996656970,-13016921923200,-29538305359673880,3140643498395353210,-144255999720,420,23032780986821361942224640,118220816747365745600000,-7103456582461770240,-7476379550706880,1517893460264196000,73256988340785,-287732968094582949741247800000,14886379271319890714041428412800,-5311997709693308514038257920,2452306286767051960,-197830026912,-132000,10481805160993980,105143535307200,193619663752202952480,6156319543040484000,-274852017974889000,-207846041083200,-613121600,16122562038600,-13440,-184200566334720,32821274009820000,-823521382629120,37508736212843679982196460,-27060642059664354720,-54079109707085560,1985583829197734124840,1490256420660,12811137445937728418400,-174608672740257161450418722409600,1096538357111400,-3804095520,543465415715378,-213290312450432466326400,3448352597034291200,-354550134441600,176503173029235,-206175436022400,1054198840,1054198840,3079099688537637180,105143535307200,18540498586643120,1883544000,-1486738608472595003991920,15306268824834356745000,-16043632,13944008295360,-2941831788660748800,1454378763171824995097588795800,32821274009820000,-200375559512921205029516800,-1379559105984240,270472962257805648420,-387919066331952,32543672157000,-14838698513176871880,-4828647882240,-8066802824960,-92435641804800,11398432536018361592074828800,112511832975259203200,632194542559282330830000,-266109384387951333351490745023728704,84206755944016625691857648672425368000,-8066802824960,136454929547929920,2780814710632860,-72680929872819840,220818578790340000,-1206531414689855752320,22167600,9224916726404147111761848933360,-3804095520,-16149359613022676095779840,-1600107125760,2773759648887360,12074686464255956460,1320864190009560,47449580846534778870,56977200,-3962513784124800,-654883680,-27060642059664354720,-10613059404104160,-197830026912,-11638916100,-8499459200,-6196718,27133697760,-21370940899667590930244567265742136560932897600,143925674674842720000,-3903752170356804230400,242706215643953655,-1330546921939756666757453725118643520,4652194098240,22167600,15666734424059336333524856732640,13944008295360,81240059003050,109295168885100,-1517662481795920848960,1174654813848494468309625128584950,-823521382629120,-1961362750397607648,753247152104048081689202394226020000,-613121600,-40,6345771787947639285,1500047778028800,16981934657801850,831176701977960,280435062277981,-418255406238611200,-687125495713801200,4579196727271965525,-22437732252102336400,-369027938897640,118220816747365745600000,364907514236760,-73784858307985856359759872,303107468069600608747365749800260,-19408568956940679264,-418255406238611200,3141157035034081446075,333909893509095312500,6539348277105153677500,13923641774476643578938810360,-175497607267447360,-1972983690880,-121437856579479680,-175497607267447360,179265,-174608672740257161450418722409600,-64614440,-8273213996593800960,16929726240,23032780986821361942224640,80037893526300800,140092478999610861778799976,-1948442241976436736,16060467063326760,16122562038600,448966698015041184000,-4848649240780800,-85890438237188940221268000,19779807297663000,772113660217755660,8052356713851900000,2531243633318580960,3762869776431480,649719460401,3794889362699328840,431210629723131872460,98178133654840,-87379005405600,7679891546132,-4977226816984504105143229440000,-553157438400,-119210942525970680,2921249433817830628800,-25456968458070016645440,28953841607978400,-11068028545765817304,-126595719956096292395520,-309482687262077966080,1183902200,98506884561571205180578544850720,-3679650449422726560,222201986494654340273249280,-231859965267099858101400,3934217575,-58546927890697539768007576935000,-365755300376960,2496076170000,-1486738608472595003991920,-231859965267099858101400,-44613516661263360,20776839473883214215679839940,-4596280186975815415760640,-2851556202779760,10780160,797305457293455,-48448594863060967100160,55945668624074598884467337234476227000,269504000,-358683407907261970680,-35512471132320,1394528616659008688400,6156319543040484000,-164000155337607897925703640,-117176563282460415106647040,-387919066331952,10780160,72464241398191308000,902111489280,820665876824492400,-622742313024,-1525410732327692119125868508500,-72680929872819840,18540498586643120,-9531274216204342400,113937767834096050,27133697760,45946947756475106800000,-9277728538946272105750560,3844257766865921791330920,772113660217755660,-123120,-19909846001538226944,12811137445937728418400,47449580846534778870,-132000,-3830994147678337200,168904110178696110691123220528640,-44806560,220818578790340000,1206103208832,-10530233001308160,-234288366183424800000,-3739223712,-126595719956096292395520,242382049920,518027400,7386546600,-1488372158348496279680,-120268457542478509763212366101924222720,-73113600,17619822207727417024644376928774250,-35330400,-234288366183424800000,-1460171285824659890917008000,-55874968558647874560,-19916830469762740800,534405337870,632194542559282330830000,67618912879171080,-4977226816984504105143229440000,9297197931897,136454929547929920,46390771912894200,196863992042780896875,-4596280186975815415760640,2189780207180365845,-29553404527752000,67146785118867388320,-552635000,739924356445285440,15666734424059336333524856732640,10602385542855757170,-27855706950717120,-3547440419271371979353693323660800,-4269435359653346688,24500196000,-42110050959023621805826560,245085750,753084213337101600,38450712220075123609364800,12418499218,2280774836060171820,1142155600838700,13779486537108256250,-2329345936815344928,4907108051760657600,411189494557590,1883544000,9676293420870,-72696461673460,3415324993566,-257428944081957468992706875655567360,-20886560,-6540786670060800,286506179074420157082132000,-365755300376960,-164000155337607897925703640,753084213337101600,-4848649240780800,14301996502410132360,55746073978693020,-795638580871680,84206755944016625691857648672425368000,-1626068843097965542657025397837000,13090706560448235000,-144255999720,-24337330215920,-2088676409336543283660,-200049970923951909120,-139725898601364000,-1611964127609427089488276364104606695738880,72464241398191308000,39174319064827327680,-498881922115020461286910635456000,10481805160993980,1819592948247894036220185,48343785326,-4496158800,-45387981136562614442640,269504000,-8273213996593800960,-11638916100,-52046807093535375396426240,3141157035034081446075,-796884000,-206175436022400,-2947362598733760,-7075821987540,805121536676481133120,-491162812255003772294400,28010700486667500,9297197931897,-15794764307904640,18958064400,-1821600436744800,-369027938897640,-1528344906990822972,96621211881331334400,-14838698513176871880,-966271692866304386715120,13280310450,421290394980051024153600,1145309654538120642721920,19779807297663000,98829888480,1178550126,81774773798965200,-34989827515020,42264785435318861163750,88895134108726140,46390771912894200,403918160516000,-126097845479603712,1206103208832,-356803161431485638340080,-76452443401600,228895956664381489481504043149645440,-4269435359653346688,715416494405988666517848000,-90819830027520,84463760976000,-59696208211616640,-13016921923200,-123120,421290394980051024153600,305268272379000,-200375559512921205029516800,33442287344206200,3800688192763411362708750,739924356445285440,127629199621250,-72394220752117113151680,-59696208211616640,160341634222441607160,-44806560,-139725898601364000,-4067489088000,-177736618894696804800,169290,14796048187858992936919070449969615312800,280435062277981,-13440,-219168753805449471167998720,53326350,-552635000,-3345805297440,-1525410732327692119125868508500,1096538357111400,-1626068843097965542657025397837000,5750887411686487840227675,62094262007985480,-5306085901849493867293481384595738240,-72696461673460,61478525322654201378122342400,-2169651939671999253120,-292596330780,-7103456582461770240,-4446257917483328192513160107356800,-4988819221150204612869106354560,20776839473883214215679839940,70863771475868282505,37508736212843679982196460,5750887411686487840227675,4434024197448086960162126631524400,112086092248645647954240,5329898200845720,176503173029235,28216768942778495812992,1178550126,-10883283533789461267376620800,-22054075110162751349120,3844257766865921791330920,-2851556202779760,-16731668670282905280800,820665876824492400,-52469241499499655600,10367502384330,5218126709400,1183902200,-4067489088000,169290,-16220937600,98829888480,-121437856579479680,113353081440,-590318322356636640,-1804554623173120,3934217575,-1517662481795920848960,-4993988772205791918120960,2921249433817830628800,333909893509095312500,800464858376091240,-3830994147678337200,-221455015798030088261130,-2947362598733760,-183633385245660000,13779486537108256250,242382049920,1178411072068817441280,-2960496000,-1175151314496550335840,7679891546132,-7485210634323840166946454120,6539348277105153677500,2189780207180365845,4495374043457721120,825975526579091232,-12971068202051960,-5398936120,-32031338984262724127600,-10381635447267840,-6196718,2773759648887360,-19909846001538226944,399260343900,4495374043457721120,-19916830469762740800,831176701977960,1835148953398426871618570294880,-47000751392,399260343900,-3430992271911838200,6919321691519289900,8052356713851900000,13280310450,-32918364577280,26871529897458915840,-1909666477274275850952000,-20886560,-18818963806539851435583558716160,-21496312775593868276967488280000,-45364701280926777984,-2329345936815344928,-90819830027520,-3757876465838,10367502384330,-73340617750887685460846937600,-30984951608870160,-94481786115360,-21496312775593868276967488280000,825975526579091232,6919321691519289900,-23883506986608000,1342181648942078265000,-3962513784124800,-92435641804800,167987406077280,-515797862958175500,-137776712440380800,-658199520,1668165866595900,1296921138240,-200049970923951909120,-4154205922296657457655497596386601715200,-122144056160,-150816999257633777204882076160,-796884000,-21800681280,3794889362699328840,-73340617750887685460846937600,13545036960,-687125495713801200,-122144056160,-3345805297440,-921248822777400,283981767568200,74703103642398463842476160,-347130157553241920,286506179074420157082132000,-92738160933862752,6082533720900,16060467063326760,112086092248645647954240,6309368,163340165821772235195900,1211293143847800,2884851595245332400000,3762869776431480,-248001322496,2277360796880,-33120460800,6479249189250693430604098944,67618912879171080,46373363361944338612,-31059163775722037760,-32918364577280,-4496158800,-850043257277760,6545779413160,-1900662697320,-3470144206625929260000,-553157438400,-31059163775722037760,37,576215775,81240059003050,13090706560448235000,113353081440,-2100519431579279249280,-1026943679569920,2477706493591205050000,-133356566400,-29538305359673880,-29553404527752000,-515797862958175500,753247152104048081689202394226020000,-1845768180520,2477706493591205050000,-642286103327189033901337800,80037893526300800,-10822195217885806467879768000,-1175151314496550335840,305268272379000,33716760042000,2780814710632860,10602385542855757170,-58676372006737487881598280000,-131412370502899078538540040000,-10096641092959027200,6345771787947639285,1490256420660,800464858376091240,2884851595245332400000,-44613516661263360,9224916726404147111761848933360,-6130961396,324093087467938460,-347130157553241920,1307568048144069517885711800,-3739223712,-48448594863060967100160,2832131095175760,37,-3148596971520,2394729244556563200,140092478999610861778799976,-35512471132320,-921945240,-854179574177160,54327120501341326457617200,175196866680,-848337174720,72263051056694041280,-53819594237116800,-816769484486427188881920,-177736618894696804800,-58676372006737487881598280000,46390771912894200,-24337330215920,-40,13923641774476643578938810360,2607703631223832913760,2496076170000,-2960496000,8765986320,56977200,-9970763402614531227415103240944463335680,23974200,-309482687262077966080,1835148953398426871618570294880,-26034937725600,7231162841088480,-93104332557600,-119210942525970680,460434644840,-10096641092959027200,-6130961396,6888152144626200,-854179574177160,246030462720,-720296334577192807029012480,156967764030,13453466580,160341634222441607160,83508575,14700,-622742313024,12418499218,-117176563282460415106647040,1394528616659008688400,73256988340785,-555239236935499429515264,14700,-10822195217885806467879768000,-3148596971520,-61994276939747040,84463760976000,13453466580,-572327443749107984800,-16699535616670128258009600,80340233332891025048526203085,-295438525518600,127756828820871250,448966698015041184000,-3757876465838,70863771475868282505,156967764030,-26034937725600,1296921138240,3800688192763411362708750,-11068028545765817304,-816769484486427188881920,-45387981136562614442640,1573033925269933367197283712,-658199520,45946947756475106800000,303107468069600608747365749800260,246030462720,109295168885100,-88500788509649385240,-2743200,6581826689575824960,-7485210634323840166946454120,-49710012800,-3679650449422726560,-23883506986608000,-921248822777400,39174319064827327680,-6830290945708223616,-73784858307985856359759872,-277955844597537223104,-2941831788660748800,87314112122862966221362008240,-15843231691768118937341753487706950720,-1948442241976436736,-33120460800,-315757971760,62094262007985480,1342181648942078265000,1174654813848494468309625128584950,-22054075110162751349120,125952996656970,355729064963802208773696,1819592948247894036220185,15306268824834356745000,-2100519431579279249280,-3430992271911838200,1320864190009560,6937618333620,3079099688537637180,1573033925269933367197283712,2394729244556563200,42958063467225984000,-300174835602973772775195256672524945198026880,-654883680,-6830290945708223616,16929726240,34001378966021640,1307568048144069517885711800,-1379559105984240,6611144447532378547584000,296431621167240,-41917818735731261721909568320,-4988819221150204612869106354560,-1961362750397607648,-1821600436744800,38450712220075123609364800,-58344,364907514236760,-58344,625280710878657032739898924440,-73113600,1818225236000,-1804554623173120,1985583829197734124840,15065400,23974200,163340165821772235195900,8215075243315927300608,-30984951608870160,-1972983690880,880073010196021575,96659688,-54079109707085560,-401685456600,16542016406661600,-71340864,6479249189250693430604098944,1454378763171824995097588795800,72263051056694041280,17713901201230000,-4828647882240,5678910000,-8646021835920,6309368,179216559210015498752526238020,-850043257277760,-85890438237188940221268000,75730540143548448,175196866680,42264785435318861163750,-1804222978560,8765986320,-966271692866304386715120,-16731668670282905280800,3448352597034291200,46390771912894200,411189494557590,-9277728538946272105750560,11398432536018361592074828800,1145309654538120642721920,179216559210015498752526238020,1500047778028800,-1026943679569920,-12353736060,543465415715378,83508575,995243079575487165159803600257166948559350,-47000751392,4652194098240,6611144447532378547584000,-555239236935499429515264,-3547440419271371979353693323660800,-324764517276123049906053120,-491162812255003772294400,518027400,1211293143847800,-399146553521404000,67146785118867388320,74703103642398463842476160,-399146553521404000,-10613059404104160,3342051495,3276560253875437312,61478525322654201378122342400,-197776400640,54327120501341326457617200,-921945240,-71340864,127629199621250,-221455015798030088261130,-5176828773304435200,-16730354673546914417280,-720296334577192807029012480,143925674674842720000,-318092213569256928,4579196727271965525,-2434375196830422406897440,222201986494654340273249280,-104256697318768,42958063467225984000,-131412370502899078538540040000,168904110178696110691123220528640,880073010196021575,26871529897458915840,-6883009468480,5218126709400,8215075243315927300608,576215775,-6389396417652480,-6540786670060800,96659688,167987406077280,81774773798965200,2468880,6082533720900,715416494405988666517848000,744186000,-47821158401500,-126097845479603712,17713901201230000,-133356566400,127756828820871250,-5398936120,-7344617280,-93104332557600,-14167286287897761870461758604108160,283981767568200,245085750,649719460401,-7344617280,-16699535616670128258009600,-197776400640,48343785326,744186000,1178411072068817441280,6937618333620,24500196000,355729064963802208773696,7231162841088480,-1600107125760,3140643498395353210,-318092213569256928,-76452443401600,324093087467938460,296431621167240,-15843231691768118937341753487706950720,55945668624074598884467337234476227000,995243079575487165159803600257166948559350,-1804222978560,33442287344206200,98506884561571205180578544850720,-3470144206625929260000,-3944088886610729718718268780000,2452306286767051960,179265,14886379271319890714041428412800,28953841607978400,-257428944081957468992706875655567360,-55874968558647874560,-10381635447267840,-1206531414689855752320,80340233332891025048526203085,8578826797232943015840,944018721830836000,-15794764307904640,3276560253875437312,-9531274216204342400,-1488372158348496279680,-3903752170356804230400,-324764517276123049906053120,35591969431163970,113937767834096050,2832131095175760,2280774836060171820,-35330400,228895956664381489481504043149645440,-47821158401500,-2088676409336543283660,-1624022400,98178133654840,7386546600,2531243633318580960,-8646021835920,6888152144626200,112511832975259203200,51874356315401858560,-45364701280926777984,4434024197448086960162126631524400,797305457293455,8578826797232943015840,-553157438400,14301996502410132360,431210629723131872460,16542016406661600,902111489280,17619822207727417024644376928774250,-1845768180520,-87379005405600,-88500788509649385240,53326350,-6389396417652480,35591969431163970,88895134108726140,1818225236000,33716760042000,-118957032486784248240,-2743200,-183633385245660000,534405337870,-1624022400,-27855706950717120,403918160516000,-3157303688531894466922870212788000,-53819594237116800,5329898200845720,-7476379550706880,16981934657801850,55746073978693020,14796048187858992936919070449969615312800,625280710878657032739898924440,9676293420870,-64614440,-795638580871680,-5311997709693308514038257920,-295438525518600,242706215643953655


==> anc/paper_data/4-214-647/dual_points.dat <==
0,0,0,0
-1,2,-1,-1
1,-1,0,0
-1,-1,1,1
-1,-1,1,2
-1,-1,2,1
-1,-1,2,3
-1,-1,3,2
-1,-1,2,2
-1,0,1,1
-1,1,0,0
0,-1,1,1


==> anc/paper_data/4-214-647/dual_simplices.dat <==
0,1,2,3,4
0,1,2,3,5
0,1,2,4,6
0,1,2,5,7
0,1,2,6,7
0,1,3,4,5
0,1,4,5,8
0,1,4,6,8
0,1,5,7,8
0,1,6,7,8
0,2,3,4,5
0,2,4,5,8
0,2,4,6,8
0,2,5,7,8
0,2,6,7,8


==> anc/paper_data/4-214-647/g_s.dat <==
0.00911134


==> anc/paper_data/4-214-647/heights.dat <==
0.0,0.0,0.0,519.7246416099571,410.02671313124796,-167.50280365278877,35.68030860466448,-215.09005976367465,504.4448565604682,453.0020329048181,489.6350547255566,386.75808332648535,477.01316144894787,322.89659112726935,464.77030967225,259.50303954752957,454.48426390508536,345.92368241453556,198.65210117025487,444.5388597267349,138.3752771771059,436.4908117692377,81.80535061342867,259.7406376444152,428.765436085455,26.061458889832725,422.80884196385915,-25.56844378788405,417.17462039565237,172.3761220677878,-75.93148214143491,413.4142168315818,-122.14793470392875,342.95626941294984,272.5803825110162,-112.11727997918499,-179.22814225966385,204.88844477146742,-83.84713421763017,276.41462440414494,135.47857941189218,-56.53922434167167,-190.25290739752742,213.11706449653764,-198.3503827411713,150.52586145905838,0.0,-72.680102503462,-205.87348266499313,17.778253915711346,-107.66315514644467,92.52163911414917,17.77825391571137,-144.02362820730218,-210.73239096145377,-13.14225134137351,-60.46030411311632,-101.6814455842709,-142.0018162006479,-178.83471518032817,435.85143147739313,420.75299386809724,369.2142930215051,407.26459037061187,352.5254820759814,303.90880027108557,395.0036340085414,338.8809310976897,286.87004405693614,240.21764739683258,384.3863298557604,330.6631171224677,325.8454592687522,279.2425460085083,272.16208577582887,221.69306781046632,178.04088282998,374.74144479795183,317.27400764648235,315.47585032416123,259.0664068495765,214.60206242005785,206.65657683675178,159.0517983753434,117.65074065027615,366.5939618622181,305.53245220753473,305.61185315142944,248.5431728448497,192.67679423487832,152.05983021834462,142.1854875596921,97.23390749748415,60.56652481293944,244.61829623804636,193.1954122069563,359.4403894223658,295.4863295210275,298.03853806953504,239.25684594923973,182.67208222536786,127.92872534443471,91.69274601417774,79.1786659942623,40.00255781518827,5.675912862979354,232.1630041459919,129.57723592119916,353.55867531101995,287.50101219259926,290.90393964314177,231.77177483471192,173.46072884091203,118.08041448079328,63.418797975788856,35.33667854519241,19.842399594593772,-14.383554207060882,-45.32815574371787,222.03864500109648,69.06134781085349,348.78297127952186,281.0631971551576,285.87335907544843,225.62164753430343,158.39671289412115,167.04704156736878,107.10061813024834,110.48792839340426,54.93790833371096,0.0,-17.52258423825079,-31.26392780075119,-62.15319461123062,-92.52504675180506,214.13952240746602,12.915632977454905,345.21998595620283,275.9931816762299,281.24038361185535,220.7681551986785,146.92246248326535,161.14674334355277,104.63772828510395,45.26624502435425,48.69658020423114,-2.751442214216739,-43.23897187974493,-66.60278981307071,-75.76903429325392,-107.6243301518333,-137.70172098951792,208.35940624193773,85.89217219380133,-38.08002288208245,278.63239807584665,217.13064799434855,140.24967067665034,157.3659431622972,100.5485039677645,45.11495166557683,-8.926418575590223,-5.3029195431985885,-48.49338990464001,-85.2081446680221,-117.86339542942875,-149.2818600305392,204.5780092943623,214.62316886272578,153.92792390507418,97.32831812271498,41.82355076755821,-7.614103107437052,-52.91959109260871,-90.93601247708042,-123.75243584769832,-126.8866820059718,-158.8982035806392,138.06557110206853,67.49748066466242,-28.598102501157523,-95.28103504580677,138.05893911418778,152.09363912715034,67.47465613705668,95.02150906016635,39.671817727357585,-9.630709845437398,-66.61686023685478,-55.539779683593316,-95.4332273097749,-132.86023835595677,-132.38478456579253,-166.61259865480483,75.15866651336854,-0.028046815542482624,-36.613953947176064,-103.1037096092661,75.15866651336815,93.40685073737063,37.6869611930398,-36.681271226595705,-11.269799563295365,-57.9538550071752,-98.39635358560102,-139.57082691474477,-137.29336704893245,-172.13726158405606,-30.31006589066466,-71.13410419460811,36.609241675148255,-30.31006589066461,-12.463998837879425,-71.14884218965031,-59.29708363382847,-108.23726331153462,-100.51310042560095,-139.85287080747486,-176.45408366510952


==> anc/paper_data/4-214-647/kahler_param.dat <==
0.7382695471530951,10.467851782744788,0.46998321457721204,68.48967675480708,108.27404383857265,91.6590251715952,149.54559873715698,0.008675912228966354,2.1879085583028655,2.3998092035748186,4.754858616516685,5.258883114396667,9.27861468426363,10.660570227684047,14.143012340824498,16.63637172509607,20.90476621823882,26.319070651980383,5.347234338097735,27.989192369368084,36.827804418946926,36.842400082684435,51.45052723179151,46.01798034938929,-0.2165843659034863,67.34011436880155,57.06737862022965,87.37628729686821,67.67185852707098,45.135114775773616,71.98004153077403,111.35850706660767,39.3538524746196,59.27521541942252,67.38283900882925,22.125080317847164,35.87857118688305,115.14354376365736,70.33790459178181,121.85587025492532,73.99932704486491,19.151751887078603,49.35729669491673,129.14257216601527,51.00153809054888,79.88859999534276,82.24773019051736,55.34348814271556,99.31290064230137,139.09346570446633,94.27928888120732,98.40405976511465,108.62574194961053,119.74819498888246,134.35811966485198,-2.340799592513349,-2.62943536689761,-2.7253125578395156,-1.3080370294715067,-4.604321668451803,-1.778179817697719,1.2408084433695876,-3.4390708118319253,-4.00713419693534,0.7832927986114555,5.433306125500167,-0.45076345715619937,-1.6647408058579458,-0.4285109154656084,-3.9052906431306837,-2.9314849528436753,4.859153722319661,10.598222902603538,0.9699289017701744,2.775452084462813,-2.1911677344719465,1.1836309866455963,-3.1581740916467425,0.679871102594916,10.721637033178467,17.260541801781983,4.038175297734085,7.721256746642666,2.095400095712648,-2.328154858609196,4.894024275494473,-1.3766378781442654,5.114605715298239,19.890046686403366,5.034694766640257,5.054634391200295,24.916771196841182,8.80185444613852,14.957743499659955,7.618875035014298,2.4769349667935785,-0.8235982584901649,10.779565561889001,1.8691660469880844,14.135881523563967,31.25206022700513,7.389204509497517,7.689083596004934,33.844858920406296,15.626338952621552,22.632946908178383,14.943605755399403,8.075383417249213,4.13789271278074,0.9190998634267089,20.676123583465085,8.78552513788145,26.002394991875917,46.500617110869825,12.07464719951372,13.425820976221019,43.8789567238191,23.998325750091624,32.4121681753968,23.603280289901704,0.6138082953414141,16.471497978616753,0.7605371871186435,11.355208460303402,7.24801205625954,3.7529273781983647,34.06948629058428,23.93182323309702,44.48538007826846,65.5563515933436,18.985326440794893,23.532731633384174,55.12577323541245,33.73811210607613,42.588994546716094,33.559589789188976,3.949359719397421,25.381001589713378,20.314810186914656,5.178789571786297,15.816485761692093,15.811286998893593,26.766580989014074,51.24190620632629,45.679342231156625,65.26687002822655,86.63230284619203,28.015012110178247,4.829744868328021,38.789701264408166,54.79081084561858,44.73188441977072,12.086369747693993,36.41000324336892,31.03538770448631,27.044659057949502,17.23875146240391,28.069611504822205,36.321964799032685,51.05003369129918,69.83760658554274,89.86196564008242,43.38536704968095,57.03420712305979,47.78178582105738,42.62500369434929,38.56305999484175,40.56822977549746,46.70556544597457,60.1319677171532,75.15468749717178,75.62412184391269,95.05542392489497,38.78360429578248,16.054657009012317,22.84472115449256,62.65111642615767,43.11892236006855,60.757302878045266,20.373782533573717,55.12799646671192,51.221128789553404,53.36142487240613,40.61073712661289,58.89517868990151,70.4445547193709,80.85668682382305,84.93582111900196,102.15083068564036,42.12932519764405,14.781755019369143,29.63867154338567,69.63824369760965,46.47127524981164,68.3231399788283,64.04607409014625,33.913304316133576,66.53213698946183,71.29090520123191,82.29123027845526,88.95590009994788,94.83704047077481,111.43596959130264,54.356041939822774,64.97482729152904,77.77815640716744,58.69799199199127,80.14773954979046,69.30203934865398,84.75747840948952,83.65644188242089,94.98428527336728,107.0873385471441,121.92894934515789


==> anc/paper_data/4-214-647/kklt_basis.dat <==
3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,47,48,49,50,51,52,53,54,55,56,57,58,59,60,61,62,63,64,65,66,67,68,69,70,71,72,73,74,75,76,77,78,79,80,81,82,83,84,85,86,87,88,89,90,91,92,93,94,95,96,97,98,99,100,101,102,103,104,105,106,107,108,109,110,111,112,113,114,115,116,117,118,119,120,121,122,123,124,125,126,127,128,129,131,132,133,134,135,136,137,138,139,140,141,142,143,144,145,146,147,148,149,150,151,152,153,154,155,156,157,158,159,160,161,162,163,164,165,166,167,168,169,170,171,172,173,174,175,176,177,178,179,180,181,182,183,184,185,186,187,188,189,190,191,192,193,194,195,196,197,198,199,200,201,202,203,204,205,206,207,208,209,210,211,212,213,214,215,216,217,218


==> anc/paper_data/4-214-647/points.dat <==
0,0,0,0
0,1,0,0
1,0,0,0
-15,-14,-6,-6
-3,-2,-6,6
-3,-2,6,-6
3,4,0,6
3,4,6,0
-14,-13,-6,-5
-14,-13,-5,-6
-13,-12,-6,-4
-13,-12,-4,-6
-12,-11,-6,-3
-12,-11,-3,-6
-11,-10,-6,-2
-11,-10,-2,-6
-10,-9,-6,-1
-10,-9,-4,-4
-10,-9,-1,-6
-9,-8,-6,0
-9,-8,0,-6
-8,-7,-6,1
-8,-7,1,-6
-7,-7,-3,-3
-7,-6,-6,2
-7,-6,2,-6
-6,-5,-6,3
-6,-5,3,-6
-5,-4,-6,4
-5,-4,-2,-2
-5,-4,4,-6
-4,-3,-6,5
-4,-3,5,-6
-2,-1,-5,6
-2,-1,-4,4
-2,-1,4,-4
-2,-1,6,-5
-1,-1,-3,3
-1,-1,3,-3
-1,0,-4,6
-1,0,-2,2
-1,0,2,-2
-1,0,6,-4
0,1,-3,6
0,1,6,-3
1,2,-2,6
1,2,0,2
1,2,2,0
1,2,6,-2
2,2,0,3
2,2,3,0
2,3,-1,6
2,3,0,4
2,3,4,0
2,3,6,-1
3,4,1,5
3,4,2,4
3,4,3,3
3,4,4,2
3,4,5,1
-13,-12,-5,-5
-12,-11,-5,-4
-12,-11,-4,-5
-11,-10,-5,-3
-11,-10,-4,-4
-11,-10,-3,-5
-10,-9,-5,-2
-10,-9,-4,-3
-10,-9,-3,-4
-10,-9,-2,-5
-9,-8,-5,-1
-9,-8,-4,-3
-9,-8,-4,-2
-9,-8,-3,-4
-9,-8,-3,-3
-9,-8,-2,-4
-9,-8,-1,-5
-8,-7,-5,0
-8,-7,-4,-2
-8,-7,-4,-1
-8,-7,-3,-2
-8,-7,-2,-4
-8,-7,-2,-3
-8,-7,-1,-4
-8,-7,0,-5
-7,-6,-5,1
-7,-6,-4,-1
-7,-6,-4,0
-7,-6,-3,-1
-7,-6,-2,-2
-7,-6,-1,-4
-7,-6,-1,-3
-7,-6,0,-4
-7,-6,1,-5
-6,-6,-3,-2
-6,-6,-2,-3
-6,-5,-5,2
-6,-5,-4,0
-6,-5,-4,1
-6,-5,-3,0
-6,-5,-2,-1
-6,-5,-1,-2
-6,-5,0,-4
-6,-5,0,-3
-6,-5,1,-4
-6,-5,2,-5
-5,-5,-3,-1
-5,-5,-1,-3
-5,-4,-5,3
-5,-4,-4,1
-5,-4,-4,2
-5,-4,-3,1
-5,-4,-2,0
-5,-4,-1,-1
-5,-4,0,-2
-5,-4,1,-4
-5,-4,1,-3
-5,-4,2,-4
-5,-4,3,-5
-4,-4,-3,0
-4,-4,0,-3
-4,-3,-5,4
-4,-3,-4,2
-4,-3,-4,3
-4,-3,-3,2
-4,-3,-2,-1
-4,-3,-2,1
-4,-3,-1,-2
-4,-3,-1,0
-4,-3,0,-1
-4,-3,1,-2
-4,-3,2,-4
-4,-3,2,-3
-4,-3,3,-4
-4,-3,4,-5
-3,-3,-3,1
-3,-3,1,-3
-3,-2,-5,5
-3,-2,-4,3
-3,-2,-4,4
-3,-2,-3,3
-3,-2,-2,0
-3,-2,-2,2
-3,-2,-1,1
-3,-2,0,-2
-3,-2,0,0
-3,-2,1,-1
-3,-2,2,-2
-3,-2,3,-4
-3,-2,3,-3
-3,-2,4,-4
-3,-2,5,-5
-2,-2,-3,2
-2,-2,-1,-1
-2,-2,2,-3
-2,-1,-4,5
-2,-1,-3,4
-2,-1,-2,1
-2,-1,-2,3
-2,-1,-1,2
-2,-1,0,1
-2,-1,1,-2
-2,-1,1,0
-2,-1,2,-1
-2,-1,3,-2
-2,-1,4,-3
-2,-1,5,-4
-1,0,-3,4
-1,0,-3,5
-1,0,-2,4
-1,0,-1,3
-1,0,0,2
-1,0,1,1
-1,0,2,0
-1,0,3,-1
-1,0,4,-3
-1,0,4,-2
-1,0,5,-3
0,0,-2,3
0,0,-1,1
0,0,1,-1
0,0,3,-2
0,1,-2,4
0,1,-2,5
0,1,-1,2
0,1,-1,4
0,1,0,3
0,1,1,2
0,1,2,-1
0,1,2,1
0,1,3,0
0,1,4,-2
0,1,4,-1
0,1,5,-2
1,1,-1,3
1,1,0,1
1,1,1,0
1,1,3,-1
1,2,-1,4
1,2,-1,5
1,2,0,4
1,2,1,1
1,2,1,3
1,2,2,2
1,2,3,1
1,2,4,-1
1,2,4,0
1,2,5,-1
2,2,1,2
2,2,2,1
2,3,0,5
2,3,1,3
2,3,1,4
2,3,2,2
2,3,2,3
2,3,3,1
2,3,3,2
2,3,4,1
2,3,5,0
-8,-7,-3,-3
-7,-6,-3,-2
-7,-6,-2,-3
-6,-5,-3,-1
-6,-5,-2,-2
-6,-5,-1,-3
-5,-5,-2,-2
-5,-4,-3,0
-5,-4,-2,-1
-5,-4,-1,-2
-5,-4,0,-3
-4,-4,-2,-1
-4,-4,-1,-2
-4,-3,-3,1
-4,-3,-2,0
-4,-3,-1,-1
-4,-3,0,-2
-4,-3,1,-3
-3,-3,-2,0
-3,-3,-1,-1
-3,-3,0,-2
-3,-2,-3,2
-3,-2,-2,1
-3,-2,-1,-1
-3,-2,-1,0
-3,-2,0,-1
-3,-2,1,-2
-3,-2,2,-3
-2,-2,-2,1
-2,-2,-1,0
-2,-2,0,-1
-2,-2,1,-2
-2,-1,-3,3
-2,-1,-2,2
-2,-1,-1,0
-2,-1,-1,1
-2,-1,0,-1
-2,-1,0,0
-2,-1,1,-1
-2,-1,2,-2
-2,-1,3,-3
-1,-1,-2,2
-1,-1,-1,0
-1,-1,-1,1
-1,-1,0,-1
-1,-1,0,0
-1,-1,1,-1
-1,-1,2,-2
-1,0,-2,3
-1,0,-1,1
-1,0,-1,2
-1,0,0,0
-1,0,0,1
-1,0,1,-1
-1,0,1,0
-1,0,2,-1
-1,0,3,-2
0,0,-1,2
0,0,0,1
0,0,1,0
0,0,2,-1
0,1,-1,3
0,1,0,1
0,1,0,2
0,1,1,0
0,1,1,1
0,1,2,0
0,1,3,-1
1,1,0,2
1,1,1,1
1,1,2,0
1,2,0,3
1,2,1,2
1,2,2,1
1,2,3,0


==> anc/paper_data/4-214-647/potent_rays.dat <==
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,-3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,-3,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-3,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-3,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,1,0,0,0,0,0,0,0,0,0,1,0,0
0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,-3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,-3
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,-3,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,-3,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-3,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,-4,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,-4,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,-3,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,1,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,-3,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-3,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,-5
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,0,-5,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-5,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-5,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,-3,0,0,0,0,1,1,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,-5,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-5,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,-3,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,1,-6,1,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,-3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,-3,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,1,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,-7
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-5,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,-6,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,-3,0,0,0,0,0,0,0,0,0,0,0,1
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-5,0,2,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,-5,1,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,-3,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-7,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,1,-8,1,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,-7,0,1,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,-4,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-7,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,-9
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-3,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,-6,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-3,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,-7,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,2,-6,2,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,-3,0,1,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-9,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,1,-10,1,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,-3,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,-11
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,0,0,0,0,0,-8,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,2,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,-5,0,0,0,0,1,1,0,0,0,0,0,0,0,2,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-8,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-5,0,2,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,-8
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,-9,0,1,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,-8,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-8,0,2,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-9,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-3,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,-3,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,2,0,-8,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-11,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,-4,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,-7,1,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-7,0,3,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,0,1,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,1,-6,0,1,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,1,0,-6,1,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,0,0,0,0,0,-8,0,0,0,0,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,-9,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,0,0,0,0,0,-10,0,0,0,0,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,2,-10,2,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,1,-8,0,1,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,-4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,-11,0,1,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,-4,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,-8,2,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,-5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-11,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,2,0,0,0,0,0,-10,0,0,0,0,0,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,-5,2,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,-5,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,1,-12,0,1,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,3,-8,3,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,-7,0,0,0,0,1,1,0,0,0,0,0,0,0,3,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,0,1,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,-5,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,2,0,-6,2,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-5,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-6,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,1,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,1,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,0,0,0,0,0,-10,0,0,0,0,0,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,1,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,1,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,3,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,1,-6,0,1,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,1,0,0,0,0,0,-12,0,0,0,0,0,1,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,-5,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,2,0,-5,1,0,0,0,0,0,0,0,0,0,0,1
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,1,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,1,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-9,0,3,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,1,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,1,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,3,-10,3,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,3,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,1,0,-8,1,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,-5,2,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,0,0,0,0,0,-10,0,0,0,0,0,4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,0,3,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,0,1,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,3,0,-11,0,0,0,0,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-7,0,3,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,-8,0,0,0,0,2,2,0,0,0,0,0,0,0,3,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,-5,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,0,-9,0,0,0,0,1,1,0,0,0,0,0,0,0,4,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,3,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,1,-10,0,1,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,4,-10,4,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,-11,3,0,0,0,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,3,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-10,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,1,0,-10,1,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,1,0,-6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,5,0,0,0,0,0,-12,0,0,0,0,0,5,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-5,0,2,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,-7,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,3,0,-8,3,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,-8,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,2,0,-6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,1,-12,0,1,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,2,0,-7,3,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,1,0,-7,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,3,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,1,-7,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-5,2,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,5,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-12,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,2,0,-7,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,2,0,-10,2,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,0,-11,0,0,0,0,1,1,0,0,0,0,0,0,0,5,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,1,0,-8,3,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,1,-8,3,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-8,1,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-7,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,3,0,-7,2,0,0,0,0,0,0,0,0,0,0,1
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-5,2,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,1,0,-12,1,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-6,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,5,-12,5,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,2,-6,0,2,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-9,0,4,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,3,0,-10,3,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,3,0,-8,1,0,0,0,0,0,0,0,0,0,0,2
0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,4,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,-4,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,-14,4,0,0,0,0,0,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-5,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,2,-10,0,2,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,0,-11,0,0,0,0,3,3,0,0,0,0,0,0,0,4,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,2,-8,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,0,-12,0,0,0,0,2,2,0,0,0,0,0,0,0,5,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,-8,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,1,0,-8,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,4,0,-10,4,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,4,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,2,-7,3,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,-9,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,3,0,-9,4,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-10,1,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,3,0,-8,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-10,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,2,0,-9,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,-7,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,0,-13,0,0,0,0,3,3,0,0,0,0,0,0,0,5,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,3,0,-9,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,2,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,2,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-7,0,3,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,2,-10,0,2,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,-9,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,-8,3,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-11,0,5,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,2,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,2,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,4,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,4,0,-9,3,0,0,0,0,0,0,0,0,0,0,1
0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,5,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-9,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,-7,0,1,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,-9,3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,-8,0,2,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-10,2,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,0,3,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,5,0,-12,5,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,0,-14,0,0,0,0,4,4,0,0,0,0,0,0,0,5,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-8,3,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-12,1,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,1,0,-10,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,5,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-7,3,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,2,0,-10,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,4,0,-11,5,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-7,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,3,0,-10,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,-10,3,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-7,3,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,4,0,-10,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,3,-8,0,3,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,3,-11,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,3,0,0,0,0,0,0,0,0,0,2,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,-4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,3,-10,0,3,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,-4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-10,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,1,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,3,-9,4,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-7,2,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,5,0,-11,4,0,0,0,0,0,0,0,0,0,0,1
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,-10,4,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,0,3,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-9,0,4,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-11,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,5,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,5,-11,4,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,1,0,-12,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,-9,3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-6,0,0,-17,0,0,0,0,5,5,0,0,0,0,0,0,0,6,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,3,-10,0,3,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,-12,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-7,0,0,-18,0,0,0,0,4,4,0,0,0,0,0,0,0,7,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,-11,0,3,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,5,0,-12,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-7,0,0,-19,0,0,0,0,5,5,0,0,0,0,0,0,0,7,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,3,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,3,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,3,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,3,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-10,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,-9,4,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,4,-14,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-9,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,-6,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-9,4,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,4,-10,0,4,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,4,-11,5,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-7,0,0,-20,0,0,0,0,6,6,0,0,0,0,0,0,0,7,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-11,0,5,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,1,-6,0,1,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,5,-11,4,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-9,3,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,4,-10,0,4,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,-14,0,4,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,1,0,-6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-8,0,0,-23,0,0,0,0,7,7,0,0,0,0,0,0,0,8,0,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-12,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,2,0,-6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-11,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,2,-6,0,2,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-11,5,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,4,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,4,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,5,-12,0,5,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-9,0,0,-26,0,0,0,0,8,8,0,0,0,0,0,0,0,9,0,0,0,0,0,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,5,-12,0,5,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-11,4,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,1,-8,0,1,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,1,0,-8,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,5,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,5,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,3,0,-8,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,1,-10,0,1,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,3,-8,0,3,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,-4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,2,-10,0,2,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,1,0,-10,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,2,0,-10,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,3,0,-10,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,1,-12,0,1,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,3,-10,0,3,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,4,0,-10,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,4,-10,0,4,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,1,0,-12,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,-12,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,5,0,-12,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,1,-6,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,5,-12,0,5,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,2,-6,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,1,-10,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,2,-10,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,3,-10,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,1,-12,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,4,-10,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,5,-12,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0


==> anc/paper_data/4-214-647/potent_rays_gv.dat <==
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
35,-28406,74179224,-315757971760,1760470513373355,-11650868416718897184,86816215608149614021421,-705682651936047322932317440,6130473816106166493763697052159,-56127216585230402815515199001701160
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
135,-1086318,28435372542,-1216181215430064,68193264356625962745,-4540676410166495710647132,340490163529472610366913265415,-27855124236605132343148828462041600,2435626709938924912388859041808692004168,-224454569362480017774496526359833716387775750
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
35870,-436925483986,15424053219882815895,-844137069694693221335490352,58774958525193043683835489936194835,-4766137747218393852667658082899091634877256,429373282923844569395041897039579647887692892329788,-41778236332455110390654346553578807843887706877309201737856,4311301341911283473080320478974740828629580779829658044769635148441,-466028215531967666279399871481007764132438299270808479720220544871600445120
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-146718,-10989557998848,-2422427675512174704810,-831196210751816752911628984320,-363439594246631720396067239089215080430,-185230056367894398604012830475341805360190934528,-104927028125595344587527878361897611780021619293651839092,-64214909095797318166522990218685606244494321747285693008935583744,-41687995470053178962491642198298955175723927383636561338260202487719380686,-28352394513342191977055521219152973791735268833461695191332813617628156911059784320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
392084,-90933675369002,61815373982293749073578,-65334999615307085374386862873760,87952613039491359855375740328282684599035,-137969044167009928033884909886900146537814118022966,240512404129673908004343201174544374929868124314170607173367,-452915140832664104258924018020275741154064874002784155262996381483200,904665965207394188684097225639181923638591995888426028459313437437015619617317,-1892943970561240701021904512916916613072985574539688338622630406367259537061612395818710
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-454880,-122096175440640,-94910547364807981361760,-114334641138012476624164143360000,-175187622243831984047629455465583688119200,-312576864635976508075519836926882636611992445854720,-619523110952145931491855608074135734681655926781196658663840,-1326081975809156271714093842106348848759489130381957543726792962252800,-3010232886070476358294897805576967468380844161117115517701100665203490692858400,-7157389687735810749830765950391065852670432336810808936523823569649095917050136383225600
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
6073311,-34914623227595586,580879482231260571195929121,-14971257692100612623395612450514633280,490683702939526315132435648548054833420622869320,-18724666327168765626731922560577301636432213825433951912148,793657426047969457581621927301710210854666764840064129870558212319288,-36327414104675125177884732962540612209036448482368094220292442278796900302221120,1763315810189504129193877341432626161780849541581678442504870253090193088937950231994890610,-89646388577055326738604322338765080536273918289261296124723074676261451475123357253635990062998949360
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-84302270,-10165599869937732480,-3545065018683053002955995567416,-1914545777849093085447374901145159816791552,-1314610102860305407703499195118360141920015156772577430,-1050861022247422476146999246832296035553546448002176572880722539136,-932962709195433304433467055321678713298806418223607125082845206409119045553290,-894416023731083368481643053608658685887810428420775796354849959632430417424334540197795840,-909262460553264565794229409704357264297029103157884578956704311528953189335951132157252759791669343784,-968122969935001872285828088358406978061828708567493328990761100615700889950018704242892639310482731181509587073280
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320


==> anc/paper_data/4-214-647/potent_rays_rank.dat <==
118


==> anc/paper_data/4-214-647/potent_rays_vols.dat <==
1.3706196950224694,1.380577895552733,1.4150650451515503,1.4214114745514053,1.4277314090354594,1.4452273648403207,1.4506100203270762,1.4531780743291733,1.4897183009798027,1.4900393821483249,1.4985300470093534,1.4994737886404437,1.6066069175403754,1.688733105051142,1.708139099540631,1.7094451103466781,1.7146940513430309,1.7400625140253396,1.8333950735300277,1.8725979743458083,1.8966031484865198,1.9041023495301488,1.909554596021735,1.943403193800009,1.9493797282980267,1.9972136614588862,1.9995790783423217,2.010464936371136,2.057900469798369,2.071664631179374,2.141102410326539,2.1661361369242513,2.214192684857153,2.2206474763036113,2.249220934170353,2.297820491051425,2.3025167488070792,2.3065442950046418,2.3280073594796704,2.340535727761562,2.3668131314129823,2.37589421526809,2.386256946668027,2.3869231719327217,2.465857669114939,2.4811656839524403,2.5051565834913845,2.5094398557048407,2.536722344818372,2.541649306715044,2.571515116748742,2.641693158028829,2.656443536385268,2.664488009333809,2.693346373686154,2.72557400558253,2.7263280017414218,2.7767543184254464,2.8173450739473083,2.817784018850489,2.821459595623992,2.823744833705632,2.8610282884801563,2.8772431953789237,2.9427190719995906,2.9512555704588976,2.963908893805865,2.983158004873985,3.0017800584573706,3.0292193449131446,3.035317414379051,3.1038739187686133,3.2209501346653724,3.243230160310077,3.255178250462677,3.2853950239368714,3.288664416874326,3.3028862735268376,3.3359261724108364,3.3552434455473303,3.3675632188251257,3.380554163373745,3.400818648949098,3.466837772096369,3.477138151350573,3.4892973793221245,3.5149116974385493,3.544067137346701,3.643849309585221,3.6594200496974736,3.67154467094133,3.6782715487197493,3.681863664614184,3.69862705450214,3.710686858451936,3.7521233248908175,3.7856213020468203,3.8157932359672486,3.8387394748224324,3.84924150986717,3.8494586026145043,3.855410747678434,3.8756386996301444,3.883822714875805,3.925764088196047,3.9541860861968416,4.002045983155767,4.0142331923857455,4.071508581536818,4.085885569813854,4.096635384378715,4.114370754376978,4.11561403604594,4.161080232736367,4.221029669449763,4.239411105758791,4.2427826883940725,4.25346653405586,4.260929929014992,4.2835263204192415,4.287948424751903,4.320324183695902,4.344220364001103,4.3451489243407195,4.41247175876947,4.457932038367289,4.494282830670272,4.510192700675134,4.518677168650811,4.52108864490765,4.602900969707889,4.628225457644476,4.634499811308956,4.692074134628001,4.709169398567155,4.727306646070019,4.729799703450681,4.735233821304973,4.758187093919787,4.79509129703888,4.821277058449596,4.837266319723312,4.843243515282438,4.845278428516849,4.848193601719686,4.944872010400786,4.95522077096507,4.9607571535830175,4.979015680301927,5.005638512245241,5.028726930899666,5.044721706679411,5.0463273778364055,5.050744956001836,5.072082937576852,5.076235878649186,5.139200518852704,5.191714603715354,5.199489422013357,5.211121310824183,5.2293618749515645,5.243309362639138,5.286843051093683,5.380989781288008,5.397418207081728,5.409366297234328,5.4213143873869285,5.433262477539529,5.542046506028441,5.553344986123193,5.557380609407801,5.572116276187899,5.633644231535982,5.671565020010803,5.778168211409138,5.8174284462456285,5.875143816494074,5.8987859164334395,5.902148448094067,5.939701594701489,6.059017229845949,6.101051460001145,6.115452523607473,6.198925805726276,6.212914176173513,6.2665922323449195,6.287824878291872,6.300989037093359,6.362088365524414,6.385868222572299,6.397968423876591,6.412605869450999,6.474512230467553,6.482109242411298,6.522304591077955,6.571496668186683,6.6023087146725175,6.626273700271895,6.627455178148239,6.631713472767842,6.637478349145567,6.6487579338790965,6.684935798540209,6.811006593455659,6.831578266333054,6.880539777338299,6.8849207969401505,6.988780836904198,6.9893019586575065,7.027273374244942,7.029861797998819,7.050516518724635,7.0605442781845795,7.119097549501021,7.152096543332959,7.154737896724328,7.199740574393218,7.216399505257414,7.253774299010274,7.2967410612377535,7.3353067533685135,7.344733625847766,7.378216544949282,7.4185918695711734,7.492818801913927,7.494814856097264,7.499868747848495,7.521735648647791,7.565582574813561,7.577963693724769,7.595743792130634,7.759000190844745,7.797656943159382,7.8245235447921,7.862949705604933,7.887658910777418,7.906324308493822,7.969708284689659,8.055704162040797,8.119945195052708,8.150201296605019,8.242218343508569,8.308805005995964,8.380567946301994,8.403942499924824,8.450787923412463,8.45745610350491,8.460035720537803,8.47615378890714,8.570435356044527,8.599070080550291,8.624316167722554,8.710334598674763,8.741646139435943,8.889335155104618,8.892445295327889,8.929807773950415,8.957614269659416,9.103336018260507,9.292415249375495,9.332340143684178,9.342845943529483,9.344120681835193,9.420151347475894,9.46128219172897,9.46357055061253,9.464394831366235,9.548811924430538,9.557843352725286,9.57507813196753,9.620176467375813,9.648923340280362,9.697565189209854,9.765100801565495,9.773903273090127,9.868190193245937,9.901810880892299,9.909072111009095,9.954794699062404,9.999197880858901,10.026176379757999,10.16723197658007,10.288638506737925,10.353916781867838,10.422461943859787,10.42809202319404,10.449583837287264,10.503607422948335,10.548221716430476,10.569361818053153,10.632246562783735,10.641282854201336,10.653728099540785,10.74311734821731,10.798356480331677,10.818360482677008,10.885366741320013,10.90102234222013,10.982627273486287,11.105950466389913,11.146898129005422,11.222137198755263,11.233627292627716,11.247342434751317,11.254075215373632,11.33155827673636,11.363813674734047,11.449405289689366,11.485862078225125,11.51210714734043,11.528053956852489,11.570245835479852,11.598824206060613,11.59940031999929,11.612437714107216,11.614239502225473,11.65462959273458,11.691945610540643,11.708998215175143,12.027027314940824,12.111609733559817,12.178730873162294,12.212703051920926,12.278383167345964,12.35819345254049,12.391646760644107,12.46626841422767,12.546358260859165,12.556426922484206,12.68604458231755,12.724978692666866,12.826089641223916,12.844883858130743,12.847251841122727,12.973760702406707,13.29072087147324,13.509655237411266,13.51446662356011,13.597750668069239,13.7070087750119,13.937373641298336,13.958441660219705,14.073920385285874,14.112481862072968,14.27086473479153,14.28018282483663,14.357949134142245,14.423828139490979,14.480415873078414,14.627213056076698,14.800977456096916,14.929102294689073,14.941842641443145,15.027495441473945,15.296235557605087,15.596677130077865,15.83494024459742,16.079673915259605,16.147730321387826,16.188608731835302,16.626647043884077,16.794687154728308,16.81125571952407,16.97138294934132,17.24678557344373,17.330012190281025,17.655601906092784,17.656362728263048,17.72506572249722,17.946633936761827,18.25650077960472,18.45505678318841,18.572762638604217,18.61086215462683,19.632528939088104,20.09883429632464,20.268433327834828,20.30606681446079,20.78656237187556,21.097882040551895,22.11040429170771,22.343365578683347,23.013916035077614,23.18708361698873,23.93802429765401,24.777193384324164,25.149187884475396,25.96786880484251,27.198753919331466,27.40955286389135,27.715348208025375,28.3233628668645,29.23717286983765,29.248319954187536,29.620314454338768,30.1509828728108,32.04187498934607,32.70870143607499,34.332814375498856,36.36394144796759,36.833237729696066,38.934562094216744,41.070368684831465,47.69860665454962,56.17286856482042,58.56397557940318,62.801106534538576,67.03823748967397,69.42934450425673,71.27536844480937,86.37786832479833


==> anc/paper_data/4-214-647/small_curves.dat <==
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,-1,0,-1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,1,0,0,0,0,-1,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,-1,0,-1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,1,1,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,1
0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,1,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0
0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,-1,0,0,-1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,-2,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-1,0,0,0,0,0,-1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,1,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,1,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,0,0,0,0,0,0
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,-1,0,-1,0,0
0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,-1,-1
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,1,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,-1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,-1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1
0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-1,0,-1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,-1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,1,1,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,-1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,1,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-1,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,-1,0,0,0,0,0,0,0,0,0,0,1,0
0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,-1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,1,1,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,-1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,-1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-2,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,1,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,-1,0,0,0,0,0,0,-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,-1,0,-1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,0,1
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,1,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-1,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,1,0,-1,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,1,1,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,-1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,1,0,1,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,1,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,-1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0


==> anc/paper_data/4-214-647/small_curves_cutoff.dat <==
1.0


==> anc/paper_data/4-214-647/small_curves_gv.dat <==
1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,-2,1,1,1,1,1,1,1,1,1,1,-2,-2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,-2,1,1,1,1,1,-2,-2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,-2,1,-2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,-2,1,1,1,1,1,1,1,1,1,1,1,1,-2,-2,1,1,-2,1,-2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,-2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,-2,1,1,1,1,1,1,1,-2,1,-2,1,1,1,1,-2,1,1,1,1,1,1,-2,1,1,1,-2,1,1,1,1,1,1,1,1,1,1,1,-2,1,-2,1,-2,1,-2,1,1,1,-2,1,1,1,1,1,1,-2,-2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,-2,1,1,1,1,1,1,1,-2,1,1,1


==> anc/paper_data/4-214-647/small_curves_vols.dat <==
0.002131819061105489,-0.026097455603348862,0.052983818170105224,-0.022915597955204703,0.08657197422257923,0.0002917945770377628,0.027004631599993445,0.0384957413475604,0.019102422505966388,-0.0003822906655841507,0.02497752026283706,0.004703874759798055,0.021095939954193454,0.021095938673170167,0.05919594150509511,0.054533271323634835,-0.015207388250018994,-0.018860373236293526,0.007120534449768456,0.004802446698931817,0.07395222115042088,0.03370215616973837,-0.004962235018865613,0.0429318123988196,-0.002260191812524681,-0.0017913071915245382,0.05968444076415835,0.07207165314503072,0.02369347903027119,0.01732611909210391,0.06859284466446525,0.0731225800655011,-0.033333428454170644,-0.030748361747782837,0.05027902602000722,0.010885142552979232,0.04997261939843156,0.0736701129121684,0.032013841864682036,0.04356246093675509,0.09163708531787051,0.03363021361428764,0.07711252523313306,0.08679925875003391,0.06802947890855648,0.08671022524555383,0.10676631826282801,0.05074708120957894,0.08519033508719076,0.11268898583239206,0.08910281675377973,0.153762074738097,0.09312192778952522,0.08513448351050101,0.06192437160166264,0.14155273906578714,0.08820186450293477,0.1542013691714601,0.08307680581299337,0.09695686259965441,0.05461504568847886,0.02435685514819852,0.15540192085109084,0.1213299451736134,0.1263544829264447,0.17896223551105095,0.08041106818382104,0.08605105133074176,0.1232733387528242,0.12192512989565785,0.07999004739622251,0.09229269308525545,0.09304823025377118,0.10937888543736562,0.14135128352018,0.1310618430334216,0.1239949417013122,0.16287316934995033,0.13121096843454438,0.1275347813677854,0.11749366947515227,0.13817941590420446,0.0976118091330136,0.14371928927323552,0.12304330369238414,0.1250721504111425,0.14298928636799246,0.1340333760294925,0.16144890886658914,0.10823099094477584,0.18616440475716445,0.11547872506616841,0.11537135311573365,0.15089129624880115,0.14517414111151083,0.13047245017287423,0.12915021676775496,0.1475023785758367,0.025217382139544497,0.15848251613647335,0.19317220884562403,0.15468854172698343,0.10382393246800348,0.16634574190766216,0.1583056175754507,0.15821408638339562,0.18018214821148604,0.06712711761110768,0.09574160056217806,0.13526799275132362,0.16405740495872578,0.1832048596300524,0.15273869082648162,0.17070758846057288,0.14811845338567764,0.15207159469014186,0.14726759734884354,0.17796125329277857,0.1736865539178325,0.1987370429103521,0.15615433274888346,0.15614696375450876,0.18044430970775238,0.1629119175586311,0.1923132724792822,0.10677936432574597,0.22183545873917865,0.12008805471850792,0.11487620367734053,0.14244929818187302,0.1630333585653716,0.19146061117635327,0.2479066934453158,0.27309750114591225,0.2021349617185706,0.19688108364061918,0.16820000571169658,0.1735282443100914,0.17034704266166045,0.12102275794586603,0.22604088324442273,0.18613597371427204,0.20492214688516697,0.2042736996006056,0.22960257002898743,0.28711287114151673,0.23436147774424398,0.22615474025724325,0.21967725628849166,0.21240406077686202,0.24195789761665765,0.15519548518750526,0.2240390686788487,0.13367589344215958,0.21861285452632728,0.16520468990484005,0.16508790283501185,0.10051586581425909,0.24289533823275633,0.22031890317612124,0.12862259418847088,0.20438667222197182,0.24764007280430178,0.23732278713578125,0.2215559588410656,0.24317117509053787,0.2445518339636692,0.25965901778749867,0.2332751050820434,0.230585353323022,0.26113532031706654,0.24514146831774042,0.2575967699548869,0.2541730690395525,0.23136337488767822,0.2326538116849406,0.18167269192872482,0.18466014773093775,0.23231004026274604,0.266653276328384,0.23595529654903658,0.17489203891273064,0.2633297018705889,0.27680870256676826,0.27342861596685,0.27111052821601334,0.2456458197975735,0.19256889963912727,0.2737144657545514,0.2535843035464609,0.22709754659990722,0.25553601828809747,0.2828912710805298,0.25915309413656473,0.3102264630730929,0.1778233328504939,0.2887567927193686,0.2794838846650691,0.3058094636289752,0.17582872672625172,0.2877702906041577,0.21134024886640645,0.2288076484459225,0.31110161100451705,0.33324841862139465,0.2526544502479737,0.3116024939211002,0.2826904927783289,0.1850234488301794,0.3297897208876748,0.31932947493760366,0.15448820114175987,0.3012780440426468,0.2996284690493667,0.30452692418407423,0.32158404492622594,0.31281101945512546,0.1643895336796959,0.3053039238350266,0.331277565090204,0.20239631838830974,0.34357411484597833,0.3430693774732845,0.17875572468074097,0.3471302957032094,0.18379869672827454,0.2663587458719121,0.3751452354252933,0.37904373108767686,0.3163482939517053,0.24740550925162097,0.33394858505562297,0.4389717998594733,0.4389681147217743,0.34632306278899705,0.3761735638878463,0.24400291382517025,0.4109648015672178,0.389821997764102,0.42523775744115255,0.3894663320916152,0.39298006961814735,0.41910860582231635,0.38174246520225097,0.3910373306219981,0.387713756164203,0.30509048794465343,0.4051296883590112,0.31201661181148665,0.3350817044001815,0.30213232814026014,0.44193247463999796,0.4563602719949813,0.40352076469616804,0.2723846895960378,0.42344995778410066,0.3020147441094423,0.4275947168628136,0.4329633107859081,0.3746616573944266,0.28776861692381317,0.3344499521681428,0.3059068051375107,0.4252051367009244,0.34531015548964206,0.28159410605894664,0.4499836973793663,0.4856903299661326,0.3319263705927824,0.343644568434911,0.5186424717076079,0.48443925423225664,0.3603210951416713,0.494215157067174,0.3945245119955416,0.3573816147970774,0.3658508812409309,0.3983859870946844,0.3634786607578917,0.4938582511435925,0.509860777362519,0.5036190079471226,0.28255515315913726,0.3790650735882082,0.48295907024328244,0.5072267890695912,0.4444794654025941,0.6141886113903183,0.5688266552251662,0.6141349247745893,0.5463018814027691,0.524962406191662,0.5502642365277097,0.5663443528192147,0.41303816957906747,0.5582772255106647,0.5341802557812798,0.42642630185218877,0.5796085753595435,0.4214149453414393,0.5529887060706642,0.4291915436410818,0.5468655704712546,0.38894086462823907,0.6259674412308414,0.4286691096467621,0.7005123676408402,0.6051766357700217,0.6177299060027508,0.41323203056526836,0.6113854295194869,0.6135784700986733,0.6297413312970548,0.49166302628600533,0.4936468498906379,0.5957128265240499,0.47238798320404385,0.4791117690685951,0.46983671429757123,0.6500022134050596,0.4749609053187669,0.4548956821823822,0.45478467491943775,0.3845284513840852,0.7032145954176485,0.5148047758530083,0.5210135696024736,0.5350647323454041,0.5089040439511336,0.4960214870602613,0.5568951427828779,0.8409999494506337,0.5326860256686814,0.5381638958160693,0.5853431894083769,0.5044730106476436,0.565995379049582,0.5617392939608408,0.5598587149506784,0.6613726774460247,0.5393260698933204,0.6118476307101446,0.5856944303072851,0.5801816139664879


==> anc/paper_data/4-214-647/target_volumes.dat <==
6,6,6,6,6,1,1,6,6,1,1,6,6,1,1,1,6,6,1,1,1,6,6,1,1,6,6,6,1,1,1,1,1,1,1,1,6,6,6,6,1,1,6,6,6,1,1,1,1,1,1,1,6,1,6,1,1,1,1,1,6,1,1,1,1,1,1,1,6,1,1,6,1,1,1,1,1,1,1,1,1,1,1,6,1,6,1,1,6,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,6,1,6,1,6,1,1,6,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,6,1,6,6,1,6,6,1,6,1,1,6,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,6,1,6,1,6,1,1,6,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,6,1,1,6,1,1,6,1,1,1,1,1,1,1,1,1,1,1,1


==> anc/paper_data/5-113-4627-alternative/K_vec.dat <==
0,-14,9,-1,10


==> anc/paper_data/5-113-4627-alternative/M_vec.dat <==
0,2,4,13,-8


==> anc/paper_data/5-113-4627-alternative/W_0.dat <==
1.12955e-95


==> anc/paper_data/5-113-4627-alternative/basis.dat <==
1,2,3,4,5,6,7,8,9,13,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52,53,54,55,56,57,58,59,60,61,62,63,64,65,66,67,68,69,70,71,72,73,74,75,76,77,78,79,80,81,82,83,84,85,86,87,88,89,90,91,92,93,94,95,96,97,98,99,100,101,102,103,104,105,106,107,108,109,110,111,112,113,114,115,116,117


==> anc/paper_data/5-113-4627-alternative/c_tau.dat <==
8.00662


==> anc/paper_data/5-113-4627-alternative/corrected_cy_vol.dat <==
388.4513923498445


==> anc/paper_data/5-113-4627-alternative/corrected_heights.dat <==
0.0,0.0,0.0,0.0,54.414823875761535,36.376446544685344,39.45821749305261,7.62554948770797,0.0,-1.1183774494593985,-0.02929307637895522,48.914800095170186,43.86861219110766,39.889837229660614,50.65153218458918,28.820657696022383,47.22083259029232,21.716522128029126,44.576307674387174,15.567841422618335,42.218685632240536,9.760783403408972,40.66573838587847,4.766376143050196,33.61600830209755,28.10175637084202,23.324522476977315,18.790199702622903,14.871854205647605,11.15935467868495,7.981965183745326,4.978936700524946,2.4335119665497245,38.13444368024353,23.96912595907797,-0.14292362310645323,25.955056082846635,-0.8751651032760555,22.198282123856895,11.766494132398408,-0.21086481634271592,12.71071100830253,-1.503147044617766,4.847569598210571,-0.5325877524102104,2.3466675321329182,-0.9210788543243245,27.110112403183212,18.092630374705845,19.620421754688955,44.65785967231576,39.475491661956504,35.118795575430696,31.50679974737382,41.11215119623133,35.53909637383348,31.075800767574677,27.046143070077232,24.125258340688987,38.24806775976969,32.660688006739086,27.86104861094206,23.732315315745367,20.28218053615495,17.55453748378703,35.9789818063872,30.203167490583024,25.41261313642895,20.95448072554897,17.353291160122684,14.074096214556734,11.698897611506629,34.434416520984215,28.88091113606012,23.946753830211804,19.53329997033601,15.607939424554848,12.159134869552924,9.157922716215825,6.624881689093521,32.2642685281858,27.547301944946394,34.379400385693295,16.451713511949105,31.32044402533193,9.970519394958657,28.851675037653873,4.420855776325143,27.04359510732112,20.07698645804349,15.00213705903151,10.581694608745178,6.791722810584931,3.6242827146320313,1.0043731850112045,16.010761866936125,18.96192487703167,4.859379801690976,16.079206963976663,14.085814250806866,-1.1561038099293608,7.3140487143253585,3.002867096451033,0.30208929298833637,21.807187682215094,23.43908410179511,10.714200715435133,20.940002290433686,4.704831182381884,13.863854872957225,9.168149391395504,5.320142185760853,2.212064150578226,10.995203354214825,5.668940167424822,-0.3647997164300138,6.166604618940722,-0.882252034989871


==> anc/paper_data/5-113-4627-alternative/corrected_kahler_param.dat <==
-16.299039776495874,16.3576259292538,31.40831041230433,0.45383587652882085,2.600210161702762,5.3539643816811235,33.987671995949995,36.29048995217255,40.218300406775654,1.0674129426154764,3.4000650317458607,-0.12124377965332656,4.651573182458648,0.5436871190850638,6.85853619575397,1.495520891581947,9.40712189525064,3.2520294598634223,12.768358353598046,4.557943094788584,4.089879067595575,4.358833077793406,4.870698207501505,5.9985406145887055,7.332228991688623,9.20102740081154,11.24418682165367,13.74494999174101,10.947825850168996,11.92107184119105,21.23159713383086,15.315717325989851,23.808811468304782,21.78603446294065,21.446622279607226,26.18055076827818,25.53628660596047,31.50718016929028,34.51914792109602,34.18517847453785,35.32770166966185,37.10614318726715,-8.0199014846811,-6.94500770503339,-5.581224689244721,-0.9474846082108925,-1.083664714507627,-0.3941728969709075,1.0400191790347648,-1.183737269651786,-1.7106041879871015,-1.1277118901833916,-0.1111816836183408,2.014121491056059,-0.738364891469871,-1.2795567404380108,-1.033008232172449,-0.11555362330659591,1.4804995011654682,3.7990443528601077,0.3020049697911702,-0.42762144195049245,-0.1719878920420399,0.4160676011405542,1.8610659397768075,3.6280588982733377,6.299048199285693,2.0668954990316593,1.559578018170214,1.6716086163844466,2.3043426605710238,3.425170018852441,5.022553367913019,7.067529118638447,9.580675995578758,10.123838602173905,10.453059922996985,10.502238370262376,12.759303112768237,10.752737824544596,14.633752714483848,11.593424651509963,17.439732814556464,13.09480053582081,14.483835605249283,14.455174110299765,15.080919564076055,16.337135669978295,18.21588347808796,20.642161852529682,20.64470211008242,21.85913303075904,22.895151667605887,22.285870932347507,23.601934033821237,28.54476758933498,25.185812216045576,25.920818502234,28.266228602833678,-8.276638301586672,-8.38147397142562,-5.967793645598007,-7.571099968143606,-3.621519459945226,-6.291603666913943,-5.941121244413125,-4.742940545985249,-2.8048306771053433,2.6395596355087676,2.359484352781287,4.681388187632514,4.429872529521731,7.47339168371618


==> anc/paper_data/5-113-4627-alternative/corrected_target_volumes.dat <==
1.0360850286064722,1.0072751696731055,1.0155842704595792,0.3625326413465833,0.30113478199677424,0.33536010313769166,0.3796267299294054,1.0385186739499919,0.41377053628435156,0.3793537983035976,0.41089303933586874,1.0310414194760689,1.0325115002880416,0.37225757176659396,0.3629214260945801,1.0363623519414213,1.0226036645547822,0.369039883408847,0.30497443990790885,0.37049654808781163,1.0286567366002972,0.3532689478828604,1.0350383433166837,0.3580632277262045,1.0099227158899184,0.35177181796603774,1.0323249562408532,0.27808383743805765,0.40510852349318044,0.35121596391091364,0.2467845654879531,0.3551918233061131,0.3598384252737129,0.9766920665238844,0.9446050725682605,0.9460288520140999,0.9877333523974976,1.0382640813267547,0.30622247927127183,0.31784951741259415,0.2607693705149464,0.28881349992455846,0.3559627976249002,0.34737833943505486,0.3648106016563561,0.3788630528883012,0.36215096931404256,0.383543767917839,0.3462514982254363,0.35848296197995616,1.0411264682237271,0.3485676957971865,1.0442993811398515,0.35811236969841415,0.3949312461808733,0.3315503463368788,0.4032698071771513,0.34740740468128195,0.3683360237557849,0.378669614604411,0.33609753795111635,1.065713727880064,0.32662987962318474,1.0547814090965473,0.3553002691386683,1.0546797812205502,0.34045553332729794,0.3917511314866041,0.3355985095483335,0.40835386628569953,0.3309665525407148,0.39363646821482995,0.37972354375900086,0.34512989415308254,0.41435742436038075,0.3378129219898056,0.39941644870574683,0.39126693517324634,0.4093121613246391,0.35804782601857843,0.3644852424790703,0.3694605024427379,0.44413159507081645,0.3973517279753918,0.41030965952142207,0.36431655387015277,0.3827843677506036,0.35725603295774105,0.3879548297177065,0.3786552075606451,0.3362006556252112,0.34573470120318356,0.29790491676604386,1.087953272751714,0.3267312068886068,0.4236924288267705,0.34826205661572845,1.0177725422686246,0.3556304680270741,0.33595911017717045,0.362128533460473,0.34713213269085613,0.36223928839703734,0.39290675871563463,0.36412991787444887,0.3692751006673229,0.3724920572802896,0.41065603388948824,0.326211324093154,0.3489708132842399,0.3636248458309391,0.32983840004375525,0.3323354714648758


==> anc/paper_data/5-113-4627-alternative/cy_vol.dat <==
388.7006847994864


==> anc/paper_data/5-113-4627-alternative/dual_curves.dat <==
0,0,1,0,0,-1,0,-1,1,0
0,1,1,0,0,0,0,0,0,-2
-3,0,-2,1,0,1,0,0,0,3
0,0,0,1,0,0,-1,-1,1,0
-3,1,-1,1,0,1,0,0,0,1
-3,0,-1,1,0,0,0,-1,1,3
-1,0,-2,0,1,0,0,1,0,1
-3,1,0,0,0,0,1,0,0,1
-3,1,0,1,0,0,0,-1,1,1
-3,2,1,0,0,0,1,0,0,-1
-3,2,0,1,0,1,0,0,0,-1
-1,1,-1,0,1,0,0,1,0,-1
-4,0,-4,1,1,1,0,1,0,4
-1,0,-1,0,1,-1,0,0,1,1
-6,2,-1,1,0,1,1,0,0,2
-6,3,0,0,0,1,2,1,-1,0
-6,2,0,0,0,0,2,0,0,2
-3,3,1,1,0,1,0,0,0,-3
-3,2,1,1,0,0,0,-1,1,-1
-7,0,-6,2,1,2,0,1,0,7
-1,1,0,0,1,-1,0,0,1,-1
-4,1,-3,1,1,1,0,1,0,2
-4,0,-3,1,1,0,0,0,1,4
-7,0,-5,2,1,1,0,0,1,7
-4,2,-2,1,1,1,0,1,0,0
-6,2,-1,2,0,1,0,-1,1,2
-6,3,1,0,0,0,2,0,0,0
-7,1,-5,2,1,2,0,1,0,5
-3,3,2,1,0,0,0,-1,1,-3
-5,0,-6,1,2,1,0,2,0,5
-6,3,0,1,0,1,1,0,0,0
-4,1,-2,1,1,0,0,0,1,2
-10,0,-8,3,1,3,0,1,0,10
-6,2,0,1,0,0,1,-1,1,2
-6,3,-1,2,0,2,0,0,0,0
-4,2,-1,0,1,0,1,1,0,0
-7,2,-3,1,1,1,1,1,0,3
-10,0,-7,3,1,2,0,0,1,10
-10,1,-7,3,1,3,0,1,0,8
-6,2,0,2,0,0,0,-2,2,2
-4,3,-1,1,1,1,0,1,0,-2
-6,4,2,0,0,0,2,0,0,-2
-6,4,1,1,0,1,1,0,0,-2
-13,0,-10,4,1,4,0,1,0,13
-4,2,0,0,1,-1,1,0,1,0
-7,2,-4,2,1,2,0,1,0,3
-6,3,1,1,0,0,1,-1,1,0
-7,1,-4,2,1,1,0,0,1,5
-6,3,0,2,0,1,0,-1,1,0
-5,0,-5,1,2,0,0,1,1,5
-4,2,-1,1,1,0,0,0,1,0
-5,1,-5,1,2,1,0,2,0,3
-9,3,-1,1,0,1,2,0,0,3
-8,0,-8,2,2,2,0,2,0,8
-7,3,-3,2,1,2,0,1,0,1
-10,1,-6,3,1,2,0,0,1,8
-5,1,-4,1,2,0,0,1,1,3
-9,3,0,1,0,0,2,-1,1,3
-9,3,-2,3,0,2,0,-1,1,3
-8,1,-7,2,2,2,0,2,0,6
-7,3,-1,0,1,0,2,1,0,1
-6,3,1,2,0,0,0,-2,2,0
-7,3,-2,1,1,1,1,1,0,1
-9,3,-1,2,0,1,1,-1,1,3
-11,0,-10,3,2,3,0,2,0,11
-7,2,-2,1,1,0,1,0,1,3
-6,4,2,1,0,0,1,-1,1,-2
-9,4,-1,2,0,2,1,0,0,1
-5,2,-4,1,2,1,0,2,0,1
-8,0,-7,2,2,1,0,1,1,8
-13,1,-9,4,1,4,0,1,0,11
-9,4,0,1,0,1,2,0,0,1
-4,3,0,1,1,0,0,0,1,-2
-9,4,1,0,0,0,3,0,0,1
-13,0,-9,4,1,3,0,0,1,13
-7,2,-3,2,1,1,0,0,1,3
-6,0,-8,1,3,1,0,3,0,6
-10,2,-6,3,1,3,0,1,0,6
-6,4,1,2,0,1,0,-1,1,-2
-4,4,0,1,1,1,0,1,0,-4
-16,0,-12,5,1,5,0,1,0,16
-10,2,-5,2,1,2,1,1,0,6
-9,5,0,2,0,2,1,0,0,-1
-7,3,0,0,1,-1,2,0,1,1
-9,3,-1,3,0,1,0,-2,2,3
-9,5,1,1,0,1,2,0,0,-1
-14,0,-12,4,2,4,0,2,0,14
-4,4,1,1,1,0,0,0,1,-4
-6,0,-7,1,3,0,0,2,1,6
-16,1,-11,5,1,5,0,1,0,14
-7,4,-2,2,1,2,0,1,0,-1
-10,2,-5,3,1,2,0,0,1,6
-12,4,-2,2,0,2,2,0,0,4
-9,0,-10,2,3,2,0,3,0,9
-5,3,-3,1,2,1,0,2,0,-1
-10,3,-5,3,1,3,0,1,0,4
-9,3,0,2,0,0,1,-2,2,3
-5,2,-3,1,2,0,0,1,1,1
-8,2,-6,2,2,2,0,2,0,4
-7,3,-2,2,1,1,0,0,1,1
-9,4,1,1,0,0,2,-1,1,1
-7,4,0,0,1,0,2,1,0,-1
-11,1,-9,3,2,3,0,2,0,9
-13,2,-7,3,1,3,1,1,0,9
-7,4,-1,1,1,1,1,1,0,-1
-11,0,-9,3,2,2,0,1,1,11
-12,6,0,0,0,2,4,2,-2,0
-6,1,-7,1,3,1,0,3,0,4
-10,3,-3,1,1,1,2,1,0,4
-13,2,-8,4,1,4,0,1,0,9
-8,0,-6,2,2,0,0,0,2,8
-12,4,-1,1,0,1,3,0,0,4
-13,1,-8,4,1,3,0,0,1,11
-9,5,2,0,0,0,3,0,0,-1
-10,2,-4,2,1,1,1,0,1,6
-7,2,-2,2,1,0,0,-1,2,3
-9,4,0,2,0,1,1,-1,1,1
-8,2,-5,1,2,1,1,2,0,4
-16,0,-11,5,1,4,0,0,1,16
-7,3,-1,1,1,0,1,0,1,1
-9,4,-1,3,0,2,0,-1,1,1
-6,4,2,2,0,0,0,-2,2,-2
-10,3,-4,2,1,2,1,1,0,4
-19,0,-14,6,1,6,0,1,0,19
-8,1,-6,2,2,1,0,1,1,6
-7,5,-1,2,1,2,0,1,0,-3
-8,1,-5,2,2,0,0,0,2,6
-9,1,-9,2,3,2,0,3,0,7
-10,3,-4,3,1,2,0,0,1,4
-7,5,0,1,1,1,1,1,0,-3
-13,3,-6,3,1,3,1,1,0,7
-10,4,-4,3,1,3,0,1,0,2
-9,5,0,3,0,2,0,-1,1,-1
-11,2,-8,3,2,3,0,2,0,7
-19,0,-13,6,1,5,0,0,1,19
-5,3,-2,1,2,0,0,1,1,-1
-13,2,-6,3,1,2,1,0,1,9
-9,3,0,3,0,0,0,-3,3,3
-10,4,-3,2,1,2,1,1,0,2
-12,4,-2,3,0,2,1,-1,1,4
-11,1,-8,3,2,2,0,1,1,9
-9,0,-9,2,3,1,0,2,1,9
-17,0,-14,5,2,5,0,2,0,17
-8,2,-4,1,2,0,1,1,1,4
-13,2,-7,4,1,3,0,0,1,9
-9,5,2,1,0,0,2,-1,1,-1
-9,5,1,2,0,1,1,-1,1,-1
-9,6,2,1,0,1,2,0,0,-3
-12,6,1,0,0,1,4,1,-1,0
-12,0,-12,3,3,3,0,3,0,12
-12,6,0,1,0,2,3,1,-1,0
-7,4,1,0,1,-1,2,0,1,-1
-7,4,-1,2,1,1,0,0,1,-1
-7,0,-10,1,4,1,0,4,0,7
-19,1,-13,6,1,6,0,1,0,17
-13,3,-7,4,1,4,0,1,0,7
-10,3,-3,2,1,1,1,0,1,4
-13,3,-5,2,1,2,2,1,0,7
-11,2,-7,2,2,2,1,2,0,7
-6,1,-6,1,3,0,0,2,1,4
-16,2,-9,4,1,4,1,1,0,12
-14,1,-11,4,2,4,0,2,0,12
-12,5,1,0,0,0,4,0,0,2
-16,2,-10,5,1,5,0,1,0,12
-5,4,-2,1,2,1,0,2,0,-3
-22,0,-16,7,1,7,0,1,0,22
-14,0,-11,4,2,3,0,1,1,14
-12,4,-1,2,0,1,2,-1,1,4
-10,4,-2,1,1,1,2,1,0,2
-9,4,1,2,0,0,1,-2,2,1
-8,3,-4,1,2,1,1,2,0,2
-7,4,0,1,1,0,1,0,1,-1
-12,5,-1,2,0,2,2,0,0,2
-8,2,-5,2,2,1,0,1,1,4
-9,4,0,3,0,1,0,-2,2,1
-10,3,-2,1,1,0,2,0,1,4
-10,2,-4,3,1,1,0,-1,2,6
-11,0,-8,3,2,1,0,0,2,11
-8,3,-5,2,2,2,0,2,0,2
-7,3,-1,2,1,0,0,-1,2,1
-12,5,0,1,0,1,3,0,0,2
-16,1,-10,5,1,4,0,0,1,14
-10,4,-1,0,1,0,3,1,0,2
-6,2,-6,1,3,1,0,3,0,2
-12,4,0,1,0,0,3,-1,1,4
-5,5,-1,1,2,1,0,2,0,-5
-10,4,-1,1,1,0,2,0,1,2
-9,6,3,1,0,0,2,-1,1,-3
-6,2,-5,1,3,0,0,2,1,2
-17,1,-13,5,2,5,0,2,0,15
-9,2,-7,1,3,1,1,3,0,5
-8,2,-4,2,2,0,0,0,2,4
-11,2,-7,3,2,2,0,1,1,7
-7,0,-9,1,4,0,0,3,1,7
-9,5,2,2,0,0,1,-2,2,-1
-10,3,-3,3,1,1,0,-1,2,4
-15,5,-2,2,0,2,3,0,0,5
-14,2,-9,3,2,3,1,2,0,10
-19,1,-12,6,1,5,0,0,1,17
-11,1,-7,3,2,1,0,0,2,9
-16,2,-8,4,1,3,1,0,1,12
-14,0,-10,4,2,2,0,0,2,14
-9,5,1,3,0,1,0,-2,2,-1
-10,3,-2,2,1,0,1,-1,2,4
-11,2,-6,2,2,1,1,1,1,7
-8,3,-3,1,2,0,1,1,1,2
-13,3,-6,4,1,3,0,0,1,7
-11,3,-6,2,2,2,1,2,0,5
-12,5,1,1,0,0,3,-1,1,2
-16,2,-9,5,1,4,0,0,1,12
-16,3,-7,3,1,3,2,1,0,10
-13,4,-3,1,1,1,3,1,0,5
-22,1,-15,7,1,7,0,1,0,20
-7,5,1,1,1,0,1,0,1,-3
-10,4,-3,3,1,2,0,0,1,2
-6,3,-5,1,3,1,0,3,0,0
-14,2,-10,4,2,4,0,2,0,10
-19,2,-11,5,1,5,1,1,0,15
-10,5,-3,3,1,3,0,1,0,0
-11,3,-5,1,2,1,2,2,0,5
-15,5,-1,1,0,1,4,0,0,5
-11,3,-7,3,2,3,0,2,0,5
-12,4,-1,3,0,1,1,-2,2,4
-8,4,-4,2,2,2,0,2,0,0
-10,4,-2,2,1,1,1,0,1,2
-12,6,2,0,0,0,4,0,0,0
-10,5,0,0,1,0,3,1,0,0
-19,2,-12,6,1,6,0,1,0,15
-13,4,-4,2,1,2,2,1,0,5
-14,1,-10,4,2,3,0,1,1,12
-12,5,0,2,0,1,2,-1,1,2
-13,4,-5,3,1,3,1,1,0,5
-10,5,-1,1,1,1,2,1,0,0
-7,1,-9,1,4,1,0,4,0,5
-25,0,-18,8,1,8,0,1,0,25
-10,0,-12,2,4,2,0,4,0,10
-13,4,-6,4,1,4,0,1,0,5
-13,3,-4,2,1,1,2,0,1,7
-17,0,-13,5,2,4,0,1,1,17
-10,4,0,0,1,-1,3,0,1,2
-15,6,-1,1,0,2,4,1,-1,3
-9,6,2,2,0,1,1,-1,1,-3
-7,5,0,2,1,1,0,0,1,-3
-13,2,-6,4,1,2,0,-1,2,9
-16,3,-9,5,1,5,0,1,0,10
-8,4,-2,0,2,0,2,2,0,0
-22,0,-15,7,1,6,0,0,1,22
-13,3,-5,3,1,2,1,0,1,7
-9,4,1,3,0,0,0,-3,3,1
-12,5,-1,3,0,2,1,-1,1,2
-15,0,-14,4,3,4,0,3,0,15
-12,6,0,2,0,2,2,0,0,0
-9,0,-8,2,3,0,0,1,2,9
-20,0,-16,6,2,6,0,2,0,20
-9,2,-8,2,3,2,0,3,0,5
-8,4,-3,1,2,1,1,2,0,0
-7,6,0,2,1,2,0,1,0,-5
-12,4,0,2,0,0,2,-2,2,4
-12,6,1,1,0,1,3,0,0,0
-12,1,-11,3,3,3,0,3,0,10
-9,1,-8,2,3,1,0,2,1,7
-9,6,1,3,0,2,0,-1,1,-3
-16,3,-8,4,1,4,1,1,0,10
-7,4,0,2,1,0,0,-1,2,-1
-12,0,-11,3,3,2,0,2,1,12
-5,4,-1,1,2,0,0,1,1,-3
-12,4,-2,4,0,2,0,-2,2,4
-8,3,-4,2,2,1,0,1,1,2
-10,5,-2,2,1,2,1,1,0,0
-10,6,1,0,1,0,3,1,0,-2
-10,4,-2,3,1,1,0,-1,2,2
-12,1,-10,3,3,2,0,2,1,10
-12,6,1,2,0,1,2,-1,1,0
-11,4,-6,3,2,3,0,2,0,3
-8,4,-2,1,2,0,1,1,1,0
-16,4,-7,4,1,4,1,1,0,8
-11,3,-4,1,2,0,2,1,1,5
-12,6,2,1,0,0,3,-1,1,0
-12,5,-1,4,0,2,0,-2,2,2
-11,2,-6,3,2,1,0,0,2,7
-11,3,-5,2,2,1,1,1,1,5
-17,0,-12,5,2,3,0,0,2,17
-12,5,1,2,0,0,2,-2,2,2
-13,5,-4,3,1,3,1,1,0,3
-12,6,0,3,0,2,1,-1,1,0
-12,2,-9,2,3,2,1,3,0,8
-10,0,-11,2,4,1,0,3,1,10
-22,2,-14,7,1,7,0,1,0,18
-7,7,1,2,1,2,0,1,0,-7
-16,4,-6,3,1,3,2,1,0,8
-20,0,-15,6,2,5,0,1,1,20
-13,0,-14,3,4,3,0,4,0,13
-10,5,-2,3,1,2,0,0,1,0
-11,3,-6,3,2,2,0,1,1,5
-23,0,-18,7,2,7,0,2,0,23
-17,1,-12,5,2,4,0,1,1,15
-10,5,-1,2,1,1,1,0,1,0
-17,2,-11,4,2,4,1,2,0,13
-10,6,-2,3,1,3,0,1,0,-2
-12,7,3,0,0,0,4,0,0,-2
-13,5,-1,0,1,0,4,1,0,3
-11,4,-5,2,2,2,1,2,0,3
-8,4,-1,0,2,-1,2,1,1,0
-13,5,-5,4,1,4,0,1,0,3
-8,0,-12,1,5,1,0,5,0,8
-12,7,2,1,0,1,3,0,0,-2
-14,2,-8,3,2,2,1,1,1,10
-19,2,-11,6,1,5,0,0,1,15
-7,6,1,2,1,1,0,0,1,-5
-8,5,-3,2,2,2,0,2,0,-2
-14,3,-9,4,2,4,0,2,0,8
-13,5,-3,2,1,2,2,1,0,3
-13,3,-4,3,1,1,1,-1,2,7
-9,5,2,3,0,0,0,-3,3,-1
-7,5,1,2,1,0,0,-1,2,-3
-15,5,-2,3,0,2,2,-1,1,5
-15,5,0,1,0,0,4,-1,1,5
-15,5,-1,2,0,1,3,-1,1,5
-19,3,-11,6,1,6,0,1,0,13
-10,4,-1,2,1,0,1,-1,2,2
-9,3,-6,1,3,1,1,3,0,3
-12,4,-1,4,0,1,0,-3,3,4
-12,4,0,3,0,0,1,-3,3,4
-13,6,-1,0,1,1,4,2,-1,1
-15,0,-13,4,3,3,0,2,1,15
-9,2,-7,2,3,1,0,2,1,5
-15,7,0,1,0,2,4,1,-1,1
-10,1,-11,2,4,2,0,4,0,8
-12,5,0,3,0,1,1,-2,2,2
-18,0,-16,5,3,5,0,3,0,18
-9,3,-7,2,3,2,0,3,0,3
-22,1,-14,7,1,6,0,0,1,20
-10,6,-1,2,1,2,1,1,0,-2
-10,3,-2,3,1,0,0,-2,3,4
-15,6,0,1,0,1,4,0,0,3
-16,3,-6,3,1,2,2,0,1,10
-13,4,-4,3,1,2,1,0,1,5
-13,4,-3,2,1,1,2,0,1,5
-13,4,-2,1,1,0,3,0,1,5
-16,3,-8,5,1,4,0,0,1,10
-15,6,-2,3,0,3,2,0,0,3
-17,2,-12,5,2,5,0,2,0,13
-25,1,-17,8,1,8,0,1,0,23
-22,2,-13,6,1,6,1,1,0,18
-12,2,-10,3,3,3,0,3,0,8
-6,3,-4,1,3,0,0,2,1,0
-28,0,-20,9,1,9,0,1,0,28
-7,1,-8,1,4,0,0,3,1,5
-8,3,-3,2,2,0,0,0,2,2
-5,5,0,1,2,0,0,1,1,-5
-19,3,-9,4,1,4,2,1,0,13
-8,5,-2,1,2,1,1,2,0,-2
-6,4,-4,1,3,1,0,3,0,-2
-15,1,-13,4,3,4,0,3,0,13
-13,3,-5,4,1,2,0,-1,2,7
-10,5,1,0,1,-1,3,0,1,0
-14,1,-9,4,2,2,0,0,2,12
-9,2,-6,1,3,0,1,2,1,5
-9,6,2,3,0,1,0,-2,2,-3
-12,7,1,2,0,2,2,0,0,-2
-8,4,-3,2,2,1,0,1,1,0
-12,6,-1,4,0,3,0,-1,1,0
-10,6,0,1,1,1,2,1,0,-2
-12,0,-10,3,3,1,0,1,2,12
-19,2,-10,5,1,4,1,0,1,15
-14,3,-8,3,2,3,1,2,0,8
-14,3,-7,2,2,2,2,2,0,8
-9,1,-7,2,3,0,0,1,2,7
-16,4,-5,2,1,2,3,1,0,8
-15,6,-1,2,0,2,3,0,0,3
-16,4,-8,5,1,5,0,1,0,8
-19,3,-10,5,1,5,1,1,0,13
-16,2,-8,5,1,3,0,-1,2,12
-25,0,-17,8,1,7,0,0,1,25
-13,4,-5,4,1,3,0,0,1,5
-9,6,3,2,0,0,1,-2,2,-3
-11,4,-4,1,2,1,2,2,0,3
-20,1,-15,6,2,6,0,2,0,18
-16,3,-7,4,1,3,1,0,1,10
-7,2,-8,1,4,1,0,4,0,3
-13,5,-2,1,1,1,3,1,0,3
-10,5,0,1,1,0,2,0,1,0
-14,2,-9,4,2,3,0,1,1,10
-11,2,-5,2,2,0,1,0,2,7
-17,2,-11,5,2,4,0,1,1,13
-16,5,-5,3,1,3,2,1,0,6
-11,0,-14,2,5,2,0,5,0,11
-15,6,-2,4,0,3,1,-1,1,3
-31,0,-22,10,1,10,0,1,0,31
-14,3,-8,4,2,3,0,1,1,8
-10,2,-9,1,4,1,1,4,0,6
-15,7,2,0,0,0,5,0,0,1
-15,6,1,1,0,0,4,-1,1,3
-13,4,-3,3,1,1,1,-1,2,5
-14,4,-6,2,2,2,2,2,0,6
-12,6,2,2,0,0,2,-2,2,0
-20,2,-13,5,2,5,1,2,0,16
-16,4,-6,4,1,3,1,0,1,8
-16,4,-4,2,1,1,3,0,1,8
-8,6,-2,2,2,2,0,2,0,-4
-10,0,-10,2,4,0,0,2,2,10
-12,1,-9,3,3,1,0,1,2,10
-14,4,-8,4,2,4,0,2,0,6
-11,5,-4,2,2,2,1,2,0,1
-8,4,0,0,2,-2,2,0,2,0
-19,3,-10,6,1,5,0,0,1,13
-17,2,-10,4,2,3,1,1,1,13
-12,5,0,4,0,1,0,-3,3,2
-18,9,0,0,0,3,6,3,-3,0
-15,0,-12,4,3,2,0,1,2,15
-18,1,-15,5,3,5,0,3,0,16
-16,5,-4,2,1,2,3,1,0,6
-13,0,-13,3,4,2,0,3,1,13
-12,0,-9,3,3,0,0,0,3,12
-6,5,-3,1,3,1,0,3,0,-4
-13,1,-13,3,4,3,0,4,0,11
-11,4,-5,3,2,2,0,1,1,3
-11,5,-2,0,2,0,3,2,0,1
-13,6,-2,2,1,2,2,1,0,1
-15,2,-12,4,3,4,0,3,0,11
-15,6,-1,3,0,2,2,-1,1,3
-13,5,-4,4,1,3,0,0,1,3
-7,2,-7,1,4,0,0,3,1,3
-12,7,1,3,0,2,1,-1,1,-2
-21,0,-18,6,3,6,0,3,0,21
-16,0,-16,4,4,4,0,4,0,16
-15,1,-12,4,3,3,0,2,1,13
-12,8,2,2,0,2,2,0,0,-4
-17,3,-11,5,2,5,0,2,0,11
-10,6,-1,3,1,2,0,0,1,-2
-15,6,0,2,0,1,3,-1,1,3
-15,5,-1,3,0,1,2,-2,2,5
-16,4,-5,3,1,2,2,0,1,8
-20,0,-14,6,2,4,0,0,2,20
-7,7,2,2,1,1,0,0,1,-7
-22,3,-11,5,1,5,2,1,0,16
-12,8,3,1,0,1,3,0,0,-4
-28,1,-19,9,1,9,0,1,0,26
-20,2,-14,6,2,6,0,2,0,16
-17,3,-10,4,2,4,1,2,0,11
-19,4,-8,4,1,4,2,1,0,11
-8,6,-1,1,2,1,1,2,0,-4
-19,2,-10,6,1,4,0,-1,2,15
-18,6,-2,2,0,2,4,0,0,6
-12,6,0,4,0,2,0,-2,2,0
-9,6,3,3,0,0,0,-3,3,-3
-10,7,-1,3,1,3,0,1,0,-4
-19,3,-8,4,1,3,2,0,1,13
-16,3,-7,5,1,3,0,-1,2,10
-23,1,-17,7,2,7,0,2,0,21
-16,6,-3,1,1,2,4,2,-1,4
-22,3,-13,7,1,7,0,1,0,16
-12,3,-7,1,3,1,2,3,0,6
-13,5,-2,2,1,1,2,0,1,3
-13,6,-3,3,1,3,1,1,0,1
-17,3,-9,3,2,3,2,2,0,11
-25,2,-16,8,1,8,0,1,0,21
-15,8,1,1,0,2,4,1,-1,-1
-22,2,-13,7,1,6,0,0,1,18
-13,5,-1,1,1,0,3,0,1,3
-17,1,-11,5,2,3,0,0,2,15
-15,2,-11,3,3,3,1,3,0,11
-11,5,-3,1,2,1,2,2,0,1
-16,5,-6,4,1,4,1,1,0,6
-15,7,-1,3,0,3,2,0,0,1
-15,7,1,1,0,1,4,0,0,1
-22,3,-12,6,1,6,1,1,0,16
-20,1,-14,6,2,5,0,1,1,18
-13,4,-2,2,1,0,2,-1,2,5
-8,5,-1,1,2,0,1,1,1,-2
-28,0,-19,9,1,8,0,0,1,28
-10,7,1,1,1,1,2,1,0,-4
-12,6,1,3,0,1,1,-2,2,0
-19,4,-7,3,1,3,3,1,0,11
-7,3,-7,1,4,1,0,4,0,1
-13,7,0,0,1,1,4,2,-1,-1
-23,0,-17,7,2,6,0,1,1,23
-14,4,-7,3,2,3,1,2,0,6
-11,4,-3,1,2,0,2,1,1,3
-9,3,-5,1,3,0,1,2,1,3
-18,0,-15,5,3,4,0,2,1,18
-11,2,-5,3,2,0,0,-1,3,7
-12,5,1,3,0,0,1,-3,3,2
-16,3,-6,4,1,2,1,-1,2,10
-13,6,-1,1,1,1,3,1,0,1
-14,3,-7,3,2,2,1,1,1,8
-16,5,-3,1,1,1,4,1,0,6
-10,1,-10,2,4,1,0,3,1,8
-15,7,0,2,0,2,3,0,0,1
-8,0,-11,1,5,0,0,4,1,8
-19,4,-10,6,1,6,0,1,0,11
-12,3,-8,2,3,2,1,3,0,6
-10,7,0,2,1,2,1,1,0,-4
-14,2,-8,4,2,2,0,0,2,10
-16,4,-7,5,1,4,0,0,1,8
-8,5,-2,2,2,1,0,1,1,-2
-13,5,0,0,1,-1,4,0,1,3
-19,4,-9,5,1,5,1,1,0,11
-13,6,0,0,1,0,4,1,0,1
-10,4,-1,3,1,0,0,-2,3,2
-9,2,-6,2,3,0,0,1,2,5
-10,2,-10,2,4,2,0,4,0,6
-9,4,-6,2,3,2,0,3,0,1
-12,4,0,4,0,0,0,-4,4,4
-13,5,-3,3,1,2,1,0,1,3
-11,4,-4,2,2,1,1,1,1,3
-19,3,-9,5,1,4,1,0,1,13
-13,6,-4,4,1,4,0,1,0,1
-9,4,-5,1,3,1,1,3,0,1
-16,5,-7,5,1,5,0,1,0,6
-12,2,-9,3,3,2,0,2,1,8
-9,3,-6,2,3,1,0,2,1,3
-11,3,-5,3,2,1,0,0,2,5
-14,2,-7,3,2,1,1,0,2,10
-25,2,-15,7,1,7,1,1,0,21
-10,6,2,0,1,-1,3,0,1,-2
-11,3,-4,2,2,0,1,0,2,5
-10,6,1,1,1,0,2,0,1,-2
-6,4,-3,1,3,0,0,2,1,-2
-10,5,0,2,1,0,1,-1,2,0
-11,5,-5,3,2,3,0,2,0,1
-13,3,-4,4,1,1,0,-2,3,7
-15,5,0,2,0,0,3,-2,2,5
-22,2,-12,6,1,5,1,0,1,18
-25,1,-16,8,1,7,0,0,1,23
-15,5,-2,4,0,2,1,-2,2,5
-13,4,-4,4,1,2,0,-1,2,5
-8,4,-2,2,2,0,0,0,2,0
-14,3,-6,2,2,1,2,1,1,8
-10,6,0,2,1,1,1,0,1,-2
-8,1,-11,1,5,1,0,5,0,6
-12,3,-9,3,3,3,0,3,0,6
-12,7,2,2,0,1,2,-1,1,-2
-26,0,-20,8,2,8,0,2,0,26
-12,2,-8,2,3,1,1,2,1,8
-10,5,-1,3,1,1,0,-1,2,0
-12,7,3,1,0,0,3,-1,1,-2
-14,4,-5,1,2,1,3,2,0,6
-10,3,-9,2,4,2,0,4,0,4
-15,7,2,1,0,0,4,-1,1,1
-23,0,-16,7,2,5,0,0,2,23
-14,3,-7,4,2,2,0,0,2,8
-17,3,-10,5,2,4,0,1,1,11
-14,3,-6,3,2,1,1,0,2,8
-11,1,-13,2,5,2,0,5,0,9
-13,6,-1,2,1,1,2,0,1,1
-13,0,-12,3,4,1,0,2,2,13
-22,4,-9,4,1,4,3,1,0,14
-11,6,-2,1,2,1,2,2,0,-1
-8,5,-1,2,2,0,0,0,2,-2
-13,7,0,1,1,1,3,1,0,-1
-15,6,-1,4,0,2,1,-2,2,3
-12,3,-7,2,3,1,1,2,1,6
-13,6,-3,4,1,3,0,0,1,1
-11,6,-1,0,2,0,3,2,0,-1
-11,5,-4,3,2,2,0,1,1,1
-13,6,-2,3,1,2,1,0,1,1
-9,0,-14,1,6,1,0,6,0,9
-12,4,-6,1,3,1,2,3,0,4
-15,6,-2,5,0,3,0,-2,2,3
-12,2,-7,2,3,0,1,1,2,8
-17,3,-9,4,2,3,1,1,1,11
-12,3,-8,3,3,2,0,2,1,6
-18,2,-14,5,3,5,0,3,0,14
-12,6,1,4,0,1,0,-3,3,0
-22,2,-12,7,1,5,0,-1,2,18
-13,2,-11,2,4,2,1,4,0,9
-9,3,-5,2,3,0,0,1,2,3
-10,6,1,2,1,0,1,-1,2,-2
-22,3,-12,7,1,6,0,0,1,16
-8,7,-1,2,2,2,0,2,0,-6
-15,7,0,3,0,2,2,-1,1,1
-26,1,-19,8,2,8,0,2,0,24
-18,6,-3,4,0,3,2,-1,1,6
-19,3,-8,5,1,3,1,-1,2,13
-13,7,-3,4,1,4,0,1,0,-1
-22,4,-11,6,1,6,1,1,0,14
-22,4,-12,7,1,7,0,1,0,14
-15,5,0,3,0,0,2,-3,3,5
-20,2,-12,5,2,4,1,1,1,16
-22,3,-11,6,1,5,1,0,1,16
-20,3,-12,5,2,5,1,2,0,14
-18,6,0,1,0,0,5,-1,1,6
-12,5,1,4,0,0,0,-4,4,2
-13,7,1,0,1,0,4,1,0,-1
-13,6,1,0,1,-1,4,0,1,1
-10,7,2,1,1,0,2,0,1,-4
-12,2,-8,3,3,1,0,1,2,8
-15,3,-9,2,3,2,2,3,0,9
-13,2,-12,3,4,3,0,4,0,9
-8,6,0,1,2,0,1,1,1,-4
-12,7,3,2,0,0,2,-2,2,-2
-18,0,-14,5,3,3,0,1,2,18
-9,5,-5,2,3,2,0,3,0,-1
-19,5,-6,3,1,3,3,1,0,9
-10,7,0,3,1,2,0,0,1,-4
-11,0,-13,2,5,1,0,4,1,11
-14,4,-4,1,2,0,3,1,1,6
-21,1,-17,6,3,6,0,3,0,19
-18,7,-1,2,0,2,4,0,0,4
-13,4,-3,4,1,1,0,-2,3,5
-18,7,0,1,0,1,5,0,0,4
-11,5,-1,0,2,-1,3,1,1,1
-10,7,1,2,1,1,1,0,1,-4
-11,6,-4,3,2,3,0,2,0,-1
-10,2,-8,1,4,0,1,3,1,6
-12,7,1,4,0,2,0,-2,2,-2
-13,7,-2,3,1,3,1,1,0,-1
-18,6,-1,2,0,1,4,-1,1,6
-16,1,-15,4,4,4,0,4,0,14
-16,5,-5,4,1,3,1,0,1,6
-7,4,-6,1,4,1,0,4,0,-1
-19,5,-7,4,1,4,2,1,0,9
-16,4,-5,4,1,2,1,-1,2,8
-16,5,-3,2,1,1,3,0,1,6
-12,7,2,3,0,1,1,-2,2,-2
-17,4,-7,2,2,2,3,2,0,9
-15,5,-1,4,0,1,1,-3,3,5
-16,6,-4,3,1,3,2,1,0,4
-20,3,-13,6,2,6,0,2,0,14
-15,8,0,3,0,3,2,0,0,-1
-13,6,0,1,1,0,3,0,1,1
-15,8,3,0,0,0,5,0,0,-1
-16,5,-4,3,1,2,2,0,1,6
-17,3,-8,3,2,2,2,1,1,11
-16,6,-6,5,1,5,0,1,0,4
-28,2,-18,9,1,9,0,1,0,24
-16,5,-6,5,1,4,0,0,1,6
-23,2,-15,6,2,6,1,2,0,19
-25,3,-14,7,1,7,1,1,0,19
-25,3,-13,6,1,6,2,1,0,19
-19,4,-9,6,1,5,0,0,1,11
-14,5,-7,4,2,4,0,2,0,4
-10,3,-8,1,4,1,1,4,0,4
-28,1,-18,9,1,8,0,0,1,26
-14,4,-5,2,2,1,2,1,1,6
-14,4,-7,4,2,3,0,1,1,6
-10,1,-9,2,4,0,0,2,2,8
-10,8,0,3,1,3,0,1,0,-6
-19,4,-8,5,1,4,1,0,1,11
-15,6,1,2,0,0,3,-2,2,3
-12,3,-6,1,3,0,2,2,1,6
-14,5,-6,3,2,3,1,2,0,4
-8,6,-1,2,2,1,0,1,1,-4
-13,5,-3,4,1,2,0,-1,2,3
-15,2,-10,3,3,2,1,2,1,11
-13,1,-12,3,4,2,0,3,1,11
-15,8,1,2,0,2,3,0,0,-1
-6,6,-2,1,3,1,0,3,0,-6
-18,2,-13,4,3,4,1,3,0,14
-16,3,-6,5,1,2,0,-2,3,10
-29,0,-22,9,2,9,0,2,0,29
-25,3,-15,8,1,8,0,1,0,19
-15,3,-10,3,3,3,1,3,0,9
-10,8,1,2,1,2,1,1,0,-6
-15,3,-11,4,3,4,0,3,0,9
-14,2,-7,4,2,1,0,-1,3,10
-8,2,-10,1,5,1,0,5,0,4
-11,3,-4,3,2,0,0,-1,3,5
-16,6,-5,4,1,4,1,1,0,4
-28,2,-17,8,1,8,1,1,0,24
-15,1,-11,4,3,2,0,1,2,13
-11,5,-2,1,2,0,2,1,1,1
-15,5,-2,5,0,2,0,-3,3,5
-20,2,-13,6,2,5,0,1,1,16
-14,5,-4,1,2,1,3,2,0,4
-19,0,-18,5,4,5,0,4,0,19
-7,3,-6,1,4,0,0,3,1,1
-14,4,-6,3,2,2,1,1,1,6
-24,0,-20,7,3,7,0,3,0,24
-17,2,-9,4,2,2,1,0,2,13
-6,5,-2,1,3,0,0,2,1,-4
-19,3,-9,6,1,4,0,-1,2,13
-16,6,-2,1,1,1,4,1,0,4
-14,3,-5,2,2,0,2,0,2,8
-10,6,0,3,1,1,0,-1,2,-2
-31,1,-21,10,1,10,0,1,0,29
-15,7,1,2,0,1,3,-1,1,1
-13,7,-1,2,1,2,2,1,0,-1
-12,4,-8,3,3,3,0,3,0,4
-18,1,-14,5,3,4,0,2,1,16
-20,3,-11,4,2,4,2,2,0,14
-11,4,-3,2,2,0,1,0,2,3
-26,0,-19,8,2,7,0,1,1,26
-15,8,2,1,0,1,4,0,0,-1
-14,0,-16,3,5,3,0,5,0,14
-20,1,-13,6,2,4,0,0,2,18
-12,1,-8,3,3,0,0,0,3,10
-18,8,0,1,0,2,5,1,-1,2
-17,4,-10,5,2,5,0,2,0,9
-11,4,-4,3,2,1,0,0,2,3
-22,3,-10,5,1,4,2,0,1,16
-9,4,-4,1,3,0,1,2,1,1
-16,4,-6,5,1,3,0,-1,2,8
-15,7,-1,4,0,3,1,-1,1,1
-11,6,-3,2,2,2,1,2,0,-1
-16,4,-4,3,1,1,2,-1,2,8
-34,0,-24,11,1,11,0,1,0,34
-19,5,-9,6,1,6,0,1,0,9
-18,9,1,0,0,2,6,2,-2,0
-15,9,2,1,0,2,4,1,-1,-3
-19,5,-5,2,1,2,4,1,0,9
-12,8,4,1,0,0,3,-1,1,-4
-16,5,-2,1,1,0,4,0,1,6
-25,2,-15,8,1,7,0,0,1,21
-17,2,-10,5,2,3,0,0,2,13
-10,5,0,3,1,0,0,-2,3,0
-12,8,3,2,0,1,2,-1,1,-4
-13,5,-2,3,1,1,1,-1,2,3
-18,7,-2,3,0,3,3,0,0,4
-23,1,-16,7,2,6,0,1,1,21
-18,8,-1,2,0,3,4,1,-1,2
-16,6,-3,2,1,2,3,1,0,4
-12,4,-7,2,3,2,1,3,0,4
-12,6,2,3,0,0,1,-3,3,0
-21,0,-17,6,3,5,0,2,1,21
-15,6,0,3,0,1,2,-2,2,3
-9,5,-4,1,3,1,1,3,0,-1
-19,5,-8,5,1,5,1,1,0,9
-14,5,-5,2,2,2,2,2,0,4
-15,2,-11,4,3,3,0,2,1,11
-16,0,-15,4,4,3,0,3,1,16
-25,2,-14,7,1,6,1,0,1,21
-11,4,-2,1,2,-1,2,0,2,3
-23,2,-16,7,2,7,0,2,0,19
-15,0,-11,4,3,1,0,0,3,15
-16,7,-2,1,1,2,4,2,-1,2
-13,4,-2,3,1,0,1,-2,3,5
-22,4,-10,5,1,5,2,1,0,14
-8,1,-10,1,5,0,0,4,1,6
-31,0,-21,10,1,9,0,0,1,31
-17,4,-9,4,2,4,1,2,0,9
-18,6,-2,3,0,2,3,-1,1,6
-18,9,0,1,0,3,5,2,-2,0
-13,5,-1,2,1,0,2,-1,2,3
-19,4,-7,4,1,3,2,0,1,11
-11,5,-3,2,2,1,1,1,1,1
-17,4,-8,3,2,3,2,2,0,9
-19,4,-6,3,1,2,3,0,1,11
-10,2,-9,2,4,1,0,3,1,6
-12,8,2,3,0,2,1,-1,1,-4
-9,4,-5,2,3,1,0,2,1,1
-19,6,-5,2,1,3,4,2,-1,7
-23,2,-15,7,2,6,0,1,1,19
-11,2,-12,2,5,2,0,5,0,7
-15,2,-9,3,3,1,1,1,2,11
-12,2,-7,3,3,0,0,0,3,8
-22,3,-11,7,1,5,0,-1,2,16
-19,6,-6,4,1,4,2,1,0,7
-15,9,2,2,0,2,3,0,0,-3
-17,2,-9,5,2,2,0,-1,3,13
-22,5,-11,7,1,7,0,1,0,12
-13,3,-9,1,4,1,2,4,0,7
-11,5,-2,2,2,0,1,0,2,1
-19,3,-8,6,1,3,0,-2,3,13
-10,4,-8,2,4,2,0,4,0,2
-14,1,-15,3,5,3,0,5,0,12
-11,5,-1,1,2,-1,2,0,2,1
-18,8,1,1,0,1,5,0,0,2
-12,8,3,3,0,1,1,-2,2,-4
-20,4,-11,5,2,5,1,2,0,12
-16,6,-1,1,1,0,4,0,1,4
-15,4,-8,2,3,2,2,3,0,7
-34,0,-23,11,1,10,0,0,1,34
-13,8,1,1,1,1,3,1,0,-3
-21,0,-16,6,3,4,0,1,2,21
-15,6,1,3,0,0,2,-3,3,3
-18,7,-2,4,0,3,2,-1,1,4
-8,7,0,2,2,1,0,1,1,-6
-16,7,-1,1,1,1,4,1,0,2
-19,5,-4,2,1,1,4,0,1,9
-15,4,-10,4,3,4,0,3,0,7
-16,5,-4,4,1,2,1,-1,2,6
-10,9,1,3,1,3,0,1,0,-8
-19,6,-8,6,1,6,0,1,0,7
-11,7,-3,3,2,3,0,2,0,-3
-10,2,-8,2,4,0,0,2,2,6
-17,5,-9,5,2,5,0,2,0,7
-15,8,3,1,0,0,4,-1,1,-1
-10,7,2,2,1,0,1,-1,2,-4
-17,4,-8,4,2,3,1,1,1,9
-13,8,0,2,1,2,2,1,0,-3
-8,2,-9,1,5,0,0,4,1,4
-16,0,-14,4,4,2,0,2,2,16
-25,3,-14,8,1,7,0,0,1,19
-14,3,-6,4,2,1,0,-1,3,8
-28,2,-17,9,1,8,0,0,1,24
-14,5,-6,4,2,3,0,1,1,4
-15,8,0,4,0,3,1,-1,1,-1
-29,1,-21,9,2,9,0,2,0,27
-18,2,-12,4,3,3,1,2,1,14
-16,1,-14,4,4,3,0,3,1,14
-11,5,0,0,2,-2,3,0,2,1
-16,5,-3,3,1,1,2,-1,2,6
-9,6,-3,1,3,1,1,3,0,-3
-9,0,-13,1,6,0,0,5,1,9
-19,0,-17,5,4,4,0,3,1,19
-15,9,1,3,0,3,2,0,0,-3
-9,5,-3,1,3,0,1,2,1,-1
-13,1,-11,3,4,1,0,2,2,11
-12,4,-6,2,3,1,1,2,1,4
-16,7,0,0,1,0,5,1,0,2
-20,3,-12,6,2,5,0,1,1,14
-18,6,0,2,0,0,4,-2,2,6
-15,9,3,1,0,1,4,0,0,-3
-18,1,-13,5,3,3,0,1,2,16
-13,6,-2,4,1,2,0,-1,2,1
-22,4,-9,5,1,4,2,0,1,14
-11,4,-3,3,2,0,0,-1,3,3
-18,6,-3,5,0,3,1,-2,2,6
-15,3,-9,3,3,2,1,2,1,9
-17,5,-6,2,2,2,3,2,0,7
-16,7,-3,3,1,3,2,1,0,2
-16,6,-3,3,1,2,2,0,1,4
-23,3,-13,5,2,5,2,2,0,17
-18,9,1,1,0,2,5,1,-1,0
-15,5,-1,5,0,1,0,-4,4,5
-10,3,-7,1,4,0,1,3,1,4
-13,8,2,0,1,0,4,1,0,-3
-20,2,-11,5,2,3,1,0,2,16
-14,3,-5,3,2,0,1,-1,3,8
-10,4,-7,1,4,1,1,4,0,2
-16,2,-14,4,4,4,0,4,0,12
-17,3,-8,4,2,2,1,0,2,11
-13,6,-1,3,1,1,1,-1,2,1
-15,8,2,2,0,1,3,-1,1,-1
-23,3,-15,7,2,7,0,2,0,17
-15,3,-10,4,3,3,0,2,1,9
-19,5,-8,6,1,5,0,0,1,9
-15,4,-9,3,3,3,1,3,0,7
-8,8,0,2,2,2,0,2,0,-8
-17,3,-9,5,2,3,0,0,2,11
-17,5,-7,3,2,3,2,2,0,7
-6,7,-1,1,3,1,0,3,0,-8
-16,8,-1,1,1,2,4,2,-1,0
-18,9,0,2,0,3,4,1,-1,0
-13,8,-1,3,1,3,1,1,0,-3
-15,6,0,4,0,1,1,-3,3,3
-16,8,0,0,1,1,5,2,-1,0
-14,4,-6,4,2,2,0,0,2,6
-22,0,-20,6,4,6,0,4,0,22
-21,7,-3,3,0,3,4,0,0,7
-13,3,-10,2,4,2,1,4,0,7
-10,3,-8,2,4,1,0,3,1,4
-25,4,-11,5,1,5,3,1,0,17
-18,8,2,0,0,0,6,0,0,2
-13,8,-2,4,1,4,0,1,0,-3
-11,6,-2,2,2,1,1,1,1,-1
-17,4,-9,5,2,4,0,1,1,9
-16,6,-4,4,1,3,1,0,1,4
-22,5,-10,6,1,6,1,1,0,12
-18,8,0,2,0,2,4,0,0,2
-14,5,-3,1,2,0,3,1,1,4
-12,3,-7,3,3,1,0,1,2,6
-20,3,-11,5,2,4,1,1,1,14
-11,6,0,0,2,-1,3,1,1,-1
-16,4,-4,4,1,1,1,-2,3,8
-19,1,-17,5,4,5,0,4,0,17
-21,7,-2,2,0,2,5,0,0,7
-22,5,-7,3,1,3,4,1,0,12
-19,4,-6,4,1,2,2,-1,2,11
-22,3,-10,6,1,4,1,-1,2,16
-21,1,-16,6,3,5,0,2,1,19
-37,0,-26,12,1,12,0,1,0,37
-6,6,-1,1,3,0,0,2,1,-6
-21,9,-1,1,0,3,6,2,-2,3
-26,1,-18,8,2,7,0,1,1,24
-32,0,-24,10,2,10,0,2,0,32
-12,7,3,3,0,0,1,-3,3,-2
-21,2,-16,6,3,6,0,3,0,17
-18,3,-11,3,3,3,2,3,0,12
-16,7,-5,5,1,5,0,1,0,2
-19,7,-4,2,1,3,4,2,-1,5
-15,7,0,4,0,2,1,-2,2,1
-19,4,-8,6,1,4,0,-1,2,11
-12,8,4,2,0,0,2,-2,2,-4
-14,0,-15,3,5,2,0,4,1,14
-20,4,-10,4,2,4,2,2,0,12
-15,2,-10,4,3,2,0,1,2,11
-17,3,-7,3,2,1,2,0,2,11
-14,6,-6,4,2,4,0,2,0,2
-10,8,1,3,1,2,0,0,1,-6
-15,3,-8,2,3,1,2,2,1,9
-27,0,-22,8,3,8,0,3,0,27
-34,1,-23,11,1,11,0,1,0,32
-12,5,-6,2,3,2,1,3,0,2
-14,6,-2,0,2,0,4,2,0,2
-7,5,-5,1,4,1,0,4,0,-3
-22,5,-9,5,1,5,2,1,0,12
-17,5,-8,4,2,4,1,2,0,7
-26,2,-18,8,2,8,0,2,0,22
-11,5,-3,3,2,1,0,0,2,1
-16,6,-5,5,1,4,0,0,1,4
-17,4,-6,2,2,1,3,1,1,9
-18,0,-13,5,3,2,0,0,3,18
-13,2,-10,2,4,1,1,3,1,9
-16,7,-4,4,1,4,1,1,0,2
-11,6,-3,3,2,2,0,1,1,-1
-13,3,-11,3,4,3,0,4,0,7
-9,6,-4,2,3,2,0,3,0,-3
-9,1,-13,1,6,1,0,6,0,7
-13,7,2,0,1,-1,4,0,1,-1
-16,2,-13,3,4,3,1,4,0,12
-13,7,-2,4,1,3,0,0,1,-1
-13,6,0,2,1,0,2,-1,2,1
-19,6,-5,3,1,3,3,1,0,7
-20,2,-12,6,2,4,0,0,2,16
-14,5,-5,3,2,2,1,1,1,4
-19,4,-7,5,1,3,1,-1,2,11
-13,4,-2,4,1,0,0,-3,4,5
-14,4,-4,2,2,0,2,0,2,6
-17,4,-7,3,2,2,2,1,1,9
-12,7,2,4,0,1,0,-3,3,-2
-13,7,-1,3,1,2,1,0,1,-1
-16,7,-2,2,1,2,3,1,0,2
-12,8,2,4,0,2,0,-2,2,-4
-12,3,-6,2,3,0,1,1,2,6
-28,2,-16,8,1,7,1,0,1,24
-14,4,-5,3,2,1,1,0,2,6
-9,4,-4,2,3,0,0,1,2,1
-14,6,-3,1,2,1,3,2,0,2
-12,4,-5,1,3,0,2,2,1,4
-17,6,-5,1,2,2,4,3,-1,5
-26,2,-17,7,2,7,1,2,0,22
-22,4,-8,4,1,3,3,0,1,14
-8,6,0,2,2,0,0,0,2,-4
-12,5,-7,3,3,3,0,3,0,2
-14,5,-4,2,2,1,2,1,1,4
-25,3,-12,6,1,5,2,0,1,19
-24,0,-19,7,3,6,0,2,1,24
-16,6,-2,2,1,1,3,0,1,4
-23,3,-14,6,2,6,1,2,0,17
-13,0,-11,3,4,0,0,1,3,13
-15,7,-1,5,0,3,0,-2,2,1
-11,7,-2,2,2,2,1,2,0,-3
-12,4,-7,3,3,2,0,2,1,4
-15,1,-10,4,3,1,0,0,3,13
-19,5,-7,5,1,4,1,0,1,9
-15,8,1,3,0,2,2,-1,1,-1
-18,3,-12,4,3,4,1,3,0,12
-17,0,-18,4,5,4,0,5,0,17
-18,6,-2,4,0,2,2,-2,2,6
-15,5,0,4,0,0,1,-4,4,5
-25,3,-13,7,1,6,1,0,1,19
-13,7,1,1,1,0,3,0,1,-1
-25,4,-13,7,1,7,1,1,0,17
-31,1,-20,10,1,9,0,0,1,29
-21,2,-15,5,3,5,1,3,0,17
-28,3,-15,7,1,7,2,1,0,22
-18,7,1,1,0,0,5,-1,1,4
-22,4,-11,7,1,6,0,0,1,14
-23,2,-14,6,2,5,1,1,1,19
-23,1,-15,7,2,5,0,0,2,21
-19,6,-7,5,1,5,1,1,0,7
-18,7,0,2,0,1,4,-1,1,4
-11,7,-1,1,2,1,2,2,0,-3
-22,5,-8,4,1,4,3,1,0,12
-10,7,1,3,1,1,0,-1,2,-4
-18,3,-13,5,3,5,0,3,0,12
-18,8,-1,3,0,3,3,0,0,2
-11,1,-12,2,5,1,0,4,1,9
-17,5,-5,1,2,1,4,2,0,7
-31,2,-19,9,1,9,1,1,0,27
-25,2,-14,8,1,6,0,-1,2,21
-13,2,-11,3,4,2,0,3,1,9
-15,4,-7,1,3,1,3,3,0,7
-15,6,-1,5,0,2,0,-3,3,3
-19,5,-6,4,1,3,2,0,1,9
-8,3,-9,1,5,1,0,5,0,2
-24,1,-19,7,3,7,0,3,0,22
-20,4,-9,3,2,3,3,2,0,12
-28,3,-16,8,1,8,1,1,0,22
-18,9,2,0,0,1,6,1,-1,0
-13,5,-2,4,1,1,0,-2,3,3
-25,4,-14,8,1,8,0,1,0,17
-10,8,2,2,1,1,1,0,1,-6
-11,6,-1,1,2,0,2,1,1,-1
-20,3,-10,4,2,3,2,1,1,14
-11,0,-12,2,5,0,0,3,2,11
-29,0,-21,9,2,8,0,1,1,29
-25,4,-12,6,1,6,2,1,0,17
-12,6,2,4,0,0,0,-4,4,0
-14,6,-4,2,2,2,2,2,0,2
-18,8,-2,4,0,4,2,0,0,2
-19,6,-4,2,1,2,4,1,0,7
-18,7,-1,3,0,2,3,-1,1,4
-16,4,-5,5,1,2,0,-2,3,8
-19,5,-5,3,1,2,3,0,1,9
-15,7,1,3,0,1,2,-2,2,1
-7,4,-5,1,4,0,0,3,1,-1
-22,6,-7,3,1,4,4,2,-1,10
-12,5,-5,1,3,1,2,3,0,2
-20,4,-12,6,2,6,0,2,0,12
-28,3,-17,9,1,9,0,1,0,22
-16,5,-5,5,1,3,0,-1,2,6
-22,4,-10,6,1,5,1,0,1,14
-18,2,-13,5,3,4,0,2,1,14
-10,6,1,3,1,0,0,-2,3,-2
-15,7,2,2,0,0,3,-2,2,1
-9,5,-4,2,3,1,0,2,1,-1
-11,2,-11,1,5,1,1,5,0,7
-14,6,-5,3,2,3,1,2,0,2
-13,7,0,2,1,1,2,0,1,-1
-18,6,-1,3,0,1,3,-2,2,6
-16,5,-2,2,1,0,3,-1,2,6
-31,2,-20,10,1,10,0,1,0,27
-13,5,-1,3,1,0,1,-2,3,3
-26,0,-18,8,2,6,0,0,2,26
-12,0,-16,2,6,2,0,6,0,12


==> anc/paper_data/5-113-4627-alternative/dual_curves_gv.dat <==
1,-2,-2,2,-2,1,-2,104,27,104,-2,-2,-4,1,104,252,-2,-2,27,-6,1,-6,3,5,-6,27,216,-10,1,-6,1752,4,-8,54,-2,104,312,7,-14,-54,-6,-2,104,-10,56,-12,168,8,84,5,30,-10,216,-32,-18,12,8,86,1,-70,216,-164,416,168,-110,-208,54,104,-12,35,-18,18544,4,104,9,90,-8,-18,27,-4,-12,520,104,138,-164,18544,-288,3,7,-22,-18,150,-2,-110,-12,-30,-328,9,-96,128,594,216,-270,728,416,135,-9252,-14,648,-24,-6,104,16,104,-416,-54,1080,520,11,-40,27,-54,832,-14,72,-12,-10,-270,256,312,1248,-36,27,-416,13,9,-624,243,1248,54,320,135,-644,-416,210,594,1080,216,5130,-756,10260,138,128,-10,-26,-42,-120,1080,3640,12,936,-770,-2,-30,-10,-16,385,594,-9864,-1944,832,-40,18544,230,-972,-432,-108,-32,-120,-222,65608,20,104,-18,54,-6,5664,86,15,-1820,728,-120,1421,9,-1944,-666,104,14040,24,-70,-832,-110,-972,-336,-3744,-624,384,7488,1080,270,1512,312,-30,-208,375,-20,-1280,1144,-36,1080,-2,-588,-1944,-128,-5344,216,50976,-36,-19728,1000,13500,2080,8464,-18,-18,-288,-54,-864,910,56,5130,168,90,-162,-54,-2,15,-200,1377,1080,-3556,94164,-32,-1280,-416,936,-10,-1080,286880,-2200,320,1,1664,-222,1100,8,-54,344,1664,104,-2022,3100,35064,-720,-570,2912,-864,2450,-972,-1068,-6440,-288,-11016,3328,2448,14040,385,-42,-6,-29592,1890,-3556,480,2691,-2340,2520,-5056,40040,-36,-2,-2,10400,138,-60,-12,65608,-16640,330,8,-120,-1980,25392,-672,1377,-54,594,27,1080,-66,312,1248,1377,2754,5130,5772,665,138510,-770,-18144,-13072,-532,28,1248,328,94164,-1296,-10688,16578,-208,512,216,-3204,-34,1352,-3850,16,-20,16,-186,5,1944,832,-20,-11544,-1110,1248,-270,-624,-164,18544,387,1,-9864,-400,-1040,33280,7560,-70,520,286880,-72,2080,-216,17,625,-328,-19728,-3780,-280,-24,-43680,153712,5265,520,14740,42320,-644,168,-22,11456,936,104,1392,936,-178086,-22224,94640,-16032,-416,-96,-110,-1062,-2656,12480,-272,640,-52000,11988,848628,-2592,-45900,-87360,5772,27,-18,-11544,3675,104,24680,-22176,35064,960,21,1080,-40338,-27264,18240,-2,-5280,375,65400,-11016,27630,-644,5,2376,104,-38,-6944,104000,-39456,520,-270,216,-2112,243,-30,-1728,-1554,-7140,15390,-78,1512,-56408,3744,29160,-48,138510,390,24168,-770,114400,-30240,4992,18544,1493778,2496,5488,-1188,-624,19,648,-36000,728,-28,5130,3570,53144,15210,-1040,22950,135,23976,-1008,426136,-31976,-6,1000,3801336,11,-90,33280,832,-4736,875,344,1,3744,163584,2272,-258,-1280,-600,-1728,-14544,-18592,-360,-72,1560,-84,8901,936,-2930,3640,1560,56,160,5664,15,4416,-780,656,-1944,-1248,32,-1944,-4044,-248,-7776,-5344,-22,-5562,13500,-4000,-16640,-2988,1080,520,-1728,6561,-1280,-16604,35125,1440,-1820,110588,-2592,936,-30240,-186,426136,-36000,-36680,1101,104,4308,-23264,-14,-29592,-164,3640,-108360,16384,-94668,23337,-324,40040,-400,312,768,-70,189918,-12540,86,-1344,-72,4576,-108,14742,-131040,-440,262080,2,-14040,163584,2358,-432,-6016,29160,-22176,-416,-11016,-11760,-620,-131040,256,910,-416,-150348,1493778,6816,65608,1248,-120,-780,-832,-972,3744,1392,-100500,-24240,-30,59248,1560,68760,-18144,3640,23976,49360,-12012,18544,2469032,104,-112816,-34560,-108,-54,1440,196560,2912,2808,1125,-3150,1664,36,176720,17878,-270,-18,-21376,-36328,-1296,74880,230,-8802,-161200,18240,3801336,-14,600288,984,-6490,-90,322400,520,-35200,945,-30,886,6240,1768,-7832,21306,1377,34489,-87360,-153324,24,-141678,-109120,14040,12,-1998,-76612,1080,-2022,-42,358992,24680,-7008,78792,83160,7704,6270,1493778,-13072,-1820,64,277020,-7580,-6396,-2160,-1248,-6066,1080,12480,-2376,-24,-108,-673760,5130,-10,54,4,450,-14780,3888,594,9744,65608,10752,138510,1278096,50232,46674,75174,-197424,1664,6656,-263120,63811,50250,-1456,-276,-13568,286,20520,3888,-49320,20,21,182520,2450,-1347520,8724,38682,-26520,-791936,-624,1863,54,1100,25650,71190,-3204,55224,1036,-2442,74040,286880,3645,-132,1944,9496,1312,-2048,-45900,-276,3801336,-1944,491920,36926,-791936,23,-43680,-42240,193230,13500,72,2696094,8,-48600,19488,-14,-144,-720,-632,-9594,6561,-336,-597760,25392,27,-28406,896,7944,510,24432,1080,-20790,-948480,180712,-2272,26172,1560,13,309638,216,-1248,-7832,-68448,50976,87624,-2440,94164,-39000,-13170,49734,2952,-328,-415368,-790920,72096,314772,196560,1754640,-14040,-1456,-2,40040,840,2184,-214256,6400,27864,358992,-24360,139400,1920,560664,-32,-59580,-1206800,-8,153900,986840,3328,293112,287280,-46764,-690400,-2,104000,2592,1144,-2,-60,-26520,60102,-46528,8320,47071912,69264,-13664,-289960,1248,7776,-619276,104,-14,-3564,-1680,274944,-26,7,-673760,19440,-10080,23976,-327936,237600,-120,41040,-127656,-8088,-1080,22950,-2475690,-55850,7560,-3504,150,-34560,-266266,-46,62400,216,-30,76176,286208,-24480,-8484,1835,-3744,1651,-52000,7488,4308,-33770,-592,-26,2358,600288,1101,95112,2130160,-37224,-253840,2184,-2754,-22652,922460,11988,-23264,-1628992,-54,6480,-1664,81800,-480,417768,25350,25650,371280,-832,-120,-7980,172960,-2592,213180,-1029832,570752,286,-972,10400,23037,800,-33936,189918,1896960,-153324,-22224,-28080,-520,2469032,5408,40,2386800,3240,1080,1375,-285376,-3780,8736,203796,-19728,-174720,-666,-161694,3801336,2520,-10,1976,-378,44506,728,23337,-169224,-36,-426360,14040,3328,54760,30792,-126,-416,21306,-108000,-288,10395,-59184,-26896,-340360,-2,-153224,358992,11360,114600,-760104,25,35910,-50400,-18144,-102,-14670,-26720,314730,2272,-129600,1136,1144,88920,110588,-36328,-2160,-60,23120,-2340,-1280


==> anc/paper_data/5-113-4627-alternative/dual_points.dat <==
0,0,0,0
1,0,0,0
-3,-2,0,0
-3,-1,-1,0
0,0,0,1
0,0,1,0
0,1,0,0
-5,-3,0,-1
-2,-1,1,-1
-1,-1,0,0
-2,-1,0,0
-1,0,0,0


==> anc/paper_data/5-113-4627-alternative/dual_simplices.dat <==
0,1,3,4,6
0,1,3,4,9
0,1,3,6,7
0,1,3,7,9
0,1,4,5,6
0,1,4,5,9
0,1,5,6,8
0,1,5,7,8
0,1,5,7,9
0,1,6,7,8
0,2,3,4,5
0,2,3,4,9
0,2,3,5,7
0,2,3,7,9
0,2,4,5,9
0,2,5,7,9
0,3,4,5,6
0,3,5,6,7
0,5,6,7,8


==> anc/paper_data/5-113-4627-alternative/g_s.dat <==
0.00358949


==> anc/paper_data/5-113-4627-alternative/heights.dat <==
0.0,0.0,0.0,0.0,111.77881986583564,74.64634248336091,80.86965466517316,15.818259376192136,0.0,-2.2052631713752047,-0.04110134934863385,100.70769854143208,90.16101624728405,82.15112615724597,104.18622250042282,59.3982507337442,96.97327892332422,44.64110801694715,91.64928081964945,32.14509433805507,86.64985861200806,20.043836044548232,83.56616663018644,9.868812458387938,69.05821043223101,57.61253740885762,47.90523203935586,38.47676371118617,30.505214386413513,22.771426244679652,16.332553360257773,10.098866372368168,4.964902952987591,78.42133507741717,49.21594645927895,-0.3485596216439832,53.25831846503613,-1.751959195086637,45.432910823334026,24.032326357963225,-0.5622163375603794,25.950041127102917,-3.206462634796274,10.070916068429561,-1.0150868681368512,4.8706650355472805,-1.7915342912399543,55.76594673563758,37.20410613856624,40.300897566380804,91.98233005676717,81.2942781813944,72.40259959823395,64.84367270445128,84.6495700321381,72.99261445138843,64.000022381997,55.5410501703563,49.76280221041356,78.82738067102922,67.22225029684695,57.489966259105174,48.93306477941682,41.87533383632579,36.3240901552429,74.02189954442225,61.98583277772536,52.28475512671706,43.007252482033806,35.760319361634345,28.903977316554997,24.19863632594028,70.90591496726906,59.45234409788283,49.44040095016533,40.305234986124965,32.31482813842495,25.235805939584157,19.031244194292352,13.89011028275673,66.49490365919992,56.774443466174354,70.79176477020766,34.00027644149028,64.5043324572517,20.733896585573245,59.41524692310628,9.331026153371663,55.72149824533822,41.39160010678385,31.02808221473316,21.880187643555107,14.050773686409222,7.617235431076588,2.2993961202794426,33.05369730694166,38.96298958561975,10.149421148607919,32.917271691013546,29.00518271976553,-2.2527486779253256,15.183051659615055,6.04980295662496,0.7667864532346733,44.90689412281252,48.261459992813236,22.12700148818691,43.10175990734808,9.804127142386754,28.55968264779865,18.94304639470436,11.055319893583269,4.704776113145663,22.579018663833352,11.717407632602114,-0.6437661136045632,12.703550463944458,-1.7814723018803924


==> anc/paper_data/5-113-4627-alternative/kahler_param.dat <==
-36.539189418146634,36.621392116843936,68.13813495124214,0.524439030255536,5.578690824372927,12.02422384053682,73.40971203328581,78.79592766256553,87.13734678533899,2.5367922041099575,7.945439704061499,-0.14478524194134934,10.8031376165697,1.599374989541161,15.921964566982979,3.668111117057151,21.435546902781425,7.652577470392771,28.875363945926665,10.759461901742498,9.860471172517236,10.699848097163681,11.818062063141724,14.393195032517042,17.20608918493133,21.313898594657758,25.626893900916002,31.03961277568328,23.448898739395133,25.883557003701014,46.77841343999921,33.62667380280038,52.44317220171399,46.74241898287005,46.43519910579528,57.070337668882075,55.532182627268185,68.56240804196113,74.73052706068086,74.19120641826237,76.59843436295614,80.4829173303167,-18.130838391225666,-15.599314400001163,-12.391412555010675,-1.6572101495076055,-1.7985797307323423,-0.14357601974475642,2.8441793806205453,-1.9218118389793801,-3.032085125581034,-1.4779949008244557,0.6097151816828159,5.378149515888197,-0.6758428649310417,-1.7342909449652666,-0.9198926885591163,1.0698881259006612,4.558839476957701,9.554278090022876,1.5868343436192731,0.09744987107046654,0.9430545142103028,2.212234163674907,5.511983337423544,9.202323586492298,15.043664890025525,5.539008101623494,4.632119526385395,5.166858672815806,6.578375002923508,9.13465044937152,12.60231054467863,16.944431093534945,22.349979476147382,22.069149615325898,22.895371716448324,22.88748676734292,28.282727615217482,23.6682127895441,32.63118838860589,25.64728559055618,38.843158585709716,29.021695247945217,32.30663773869628,32.48980214079381,33.888589863763514,36.60585820076574,40.7190022395813,45.94784522293173,44.90988776062579,47.34065608031324,50.16713452574527,48.36309652086425,51.519165884773315,62.44796366367484,55.311875453928224,56.72530904508608,61.98897483584392,-18.44320870990282,-18.567166798892856,-13.061578421075069,-16.658708549200668,-7.769612137569936,-13.58594517944482,-12.655899138391078,-9.996943345364144,-5.8008048316537355,4.964178034528004,4.649249297444825,9.902916180543471,9.225026504953718,15.833368327424921


==> anc/paper_data/5-113-4627-alternative/kklt_basis.dat <==
4,5,6,7,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52,53,54,55,56,57,58,59,60,61,62,63,64,65,66,67,68,69,70,71,72,73,74,75,76,77,78,79,80,81,82,83,84,85,86,87,88,89,90,91,92,93,94,95,96,97,98,99,100,101,102,103,104,105,106,107,108,109,110,111,112,113,114,115,116,117


==> anc/paper_data/5-113-4627-alternative/points.dat <==
0,0,0,0
1,-1,-1,-1
-1,-1,5,9
-1,2,-1,0
-1,-1,-1,-1
-1,-1,-1,3
-1,-1,5,-1
-1,2,-1,-1
-1,2,2,-1
-1,2,2,0
0,-1,2,4
-1,-1,-1,0
-1,-1,-1,1
-1,-1,-1,2
-1,-1,0,-1
-1,-1,0,4
-1,-1,1,-1
-1,-1,1,5
-1,-1,2,-1
-1,-1,2,6
-1,-1,3,-1
-1,-1,3,7
-1,-1,4,-1
-1,-1,4,8
-1,-1,5,0
-1,-1,5,1
-1,-1,5,2
-1,-1,5,3
-1,-1,5,4
-1,-1,5,5
-1,-1,5,6
-1,-1,5,7
-1,-1,5,8
-1,0,-1,-1
-1,0,-1,2
-1,0,3,6
-1,0,4,-1
-1,0,4,6
-1,1,-1,-1
-1,1,-1,1
-1,1,1,3
-1,1,3,-1
-1,1,3,3
-1,2,0,-1
-1,2,0,0
-1,2,1,-1
-1,2,1,0
0,-1,-1,-1
0,-1,-1,1
0,-1,2,-1
-1,-1,0,0
-1,-1,0,1
-1,-1,0,2
-1,-1,0,3
-1,-1,1,0
-1,-1,1,1
-1,-1,1,2
-1,-1,1,3
-1,-1,1,4
-1,-1,2,0
-1,-1,2,1
-1,-1,2,2
-1,-1,2,3
-1,-1,2,4
-1,-1,2,5
-1,-1,3,0
-1,-1,3,1
-1,-1,3,2
-1,-1,3,3
-1,-1,3,4
-1,-1,3,5
-1,-1,3,6
-1,-1,4,0
-1,-1,4,1
-1,-1,4,2
-1,-1,4,3
-1,-1,4,4
-1,-1,4,5
-1,-1,4,6
-1,-1,4,7
-1,0,-1,0
-1,0,-1,1
-1,0,0,-1
-1,0,0,3
-1,0,1,-1
-1,0,1,4
-1,0,2,-1
-1,0,2,5
-1,0,3,-1
-1,0,4,0
-1,0,4,1
-1,0,4,2
-1,0,4,3
-1,0,4,4
-1,0,4,5
-1,1,-1,0
-1,1,0,-1
-1,1,0,2
-1,1,1,-1
-1,1,2,-1
-1,1,2,3
-1,1,3,0
-1,1,3,1
-1,1,3,2
0,-1,-1,0
0,-1,0,-1
0,-1,0,2
0,-1,1,-1
0,-1,1,3
0,-1,2,0
0,-1,2,1
0,-1,2,2
0,-1,2,3
0,0,-1,-1
0,0,-1,0
0,0,0,1
0,0,1,-1
0,0,1,1
-1,0,0,0
-1,0,0,1
-1,0,0,2
-1,0,1,0
-1,0,1,1
-1,0,1,2
-1,0,1,3
-1,0,2,0
-1,0,2,1
-1,0,2,2
-1,0,2,3
-1,0,2,4
-1,0,3,0
-1,0,3,1
-1,0,3,2
-1,0,3,3
-1,0,3,4
-1,0,3,5
-1,1,0,0
-1,1,0,1
-1,1,1,0
-1,1,1,1
-1,1,1,2
-1,1,2,0
-1,1,2,1
-1,1,2,2
0,-1,0,0
0,-1,0,1
0,-1,1,0
0,-1,1,1
0,-1,1,2
0,0,0,-1
0,0,1,0


==> anc/paper_data/5-113-4627-alternative/potent_rays.dat <==
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-3,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,-3,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-3,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-3,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-3,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-3,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-3,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,-3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,-4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,-4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-3,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,-3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-3,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,-4,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,-4,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,-3,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,-3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-4,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,-4,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-4,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,-4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,-4,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,-4,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-3,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-4,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-4,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-3,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,-4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,-4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-4,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-3,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,-3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-3,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-4,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,-4,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-3,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-4,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,-4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,2,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,-4,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-5,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,-3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-3,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-5,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,-3,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,-3,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,2,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-3,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,-5,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-5,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,-5,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-4,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,-6,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,-4,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,-5,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,-5,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,-6,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,-5,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,2,-6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-3,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,-5,1,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-5,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,-5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,-3,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,2,-6,2,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,1,-6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-5,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,1,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-6,1,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,-5,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-6,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,-3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,-6,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-4,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-4,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,1,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,2,-6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-5,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,-5,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-5,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-5,0,2,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,2,-6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,-5,1,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,-6,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-3,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,-4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-5,2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-6,0,2,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,-5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-5,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,-3,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,1,-6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,2,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-5,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,3,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-6,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-3,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,-5,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,2,-6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-5,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,-3,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,-6,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,-4,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-6,0,1,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,-3,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,2,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-7,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,-5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,-6,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,3,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,2,-6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,-3,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,1,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,3,-8,3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,-5,1,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-5,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,-6,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,-5,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-5,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,1,-8,1,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,1,-7,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,-5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-6,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,1,-6,1,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,1,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,1,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-6,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,0,0,3,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-6,2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,-6,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,-3,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,-5,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-4,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,3,-8,3,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,1,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,-6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,-5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,1,-7,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,2,0,-5,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,3,-8,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,3,-8,3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,-5,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-5,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-6,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,-4,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-3,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-3,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,1,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-6,1,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-6,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,-6,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,2,-5,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,1,-6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,-7,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,2,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,-4,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-6,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-6,2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,-7,1,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,-5,2,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,2,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,1,-8,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,4,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,-7,0,2,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,3,-8,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-6,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,1,-6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-6,0,2,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,1,-8,1,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,-6,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,2,-6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,1,-5,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-7,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,-5,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,1,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,4,-10,4,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-5,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-9,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,-4,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,1,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-3,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,1,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,-6,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,3,-7,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,2,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,0,0,0,4,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,-3,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,2,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,3,0,-7,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-7,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,2,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,1,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,-4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,3,-8,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,1,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,3,-8,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-5,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,3,0,0,2,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-6,2,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-7,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,2,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,3,-7,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,-5,1,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,-8,0,3,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-7,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,3,-8,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-4,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,-5,1,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,2,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,1,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-7,0,3,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,-4,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,-7,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,1,-10,1,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,4,-10,4,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,-7,3,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,-5,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,1,-9,0,0,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-9,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-3,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,1,-6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-5,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-5,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-7,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,-5,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,1,-8,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,-8,1,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,3,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,-5,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,-5,1,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-7,2,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,-7,2,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,-6,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-10,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,4,-10,4,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-8,0,1,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-7,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,2,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,3,-8,3,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-7,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-6,0,1,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-7,3,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,1,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,1,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,3,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,3,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,4,0,-9,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,4,0,0,3,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0
-1,3,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,3,-7,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,3,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,1,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-7,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,4,-10,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,5,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,5,-12,5,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-10,1,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,1,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,-9,1,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,2,-8,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,1,-9,0,0,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-5,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,-6,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,4,-10,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,-8,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,-4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,2,0,-4,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-7,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,1,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,-8,0,1,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,-5,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,1,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,-5,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-7,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,-9,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-8,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-7,0,2,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-9,3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,3,-8,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,-8,2,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,-9,1,0,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,3,-8,3,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,3,-8,3,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-8,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,-8,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,1,-10,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,5,-12,5,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,3,-9,4,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,5,0,0,4,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0
-1,4,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,2,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,3,-8,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,-7,1,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,2,0,-5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-8,3,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,3,-10,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,1,-10,1,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,4,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,5,0,-11,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,2,-10,2,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-8,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-5,2,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-6,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,2,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,1,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-6,1,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,-8,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,2,-8,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,-7,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,2,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,2,-10,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,-6,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,3,-7,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,4,-9,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,2,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,3,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,2,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,1,-12,1,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-10,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,-7,3,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,1,-11,0,0,0,0,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,4,-10,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-7,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,1,-8,1,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-11,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,4,-10,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,1,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,3,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,3,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-7,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,-7,1,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,-8,0,3,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,3,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,3,-10,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,3,0,-6,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,2,-7,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-8,0,3,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,1,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-7,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-7,2,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,3,-10,3,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,3,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,3,-10,3,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-5,2,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,2,-10,2,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,1,-8,1,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-12,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,3,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-8,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,6,-14,6,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-5,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,-9,3,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-6,3,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,5,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,5,-12,5,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,2,-10,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,-5,1,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,0,0,0,0,0,0,-9,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,1,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,-10,0,4,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,4,-10,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-10,2,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-9,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-9,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,1,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,1,-8,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,5,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,6,0,-13,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,1,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,3,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-7,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,1,-7,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,-6,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-10,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-10,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,-11,1,0,0,0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,3,-8,3,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,4,-9,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,-8,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-7,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,-10,0,3,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-6,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-4,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,-5,1,0,0,2,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,4,-9,3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,2,0,0,0,0,0,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,3,-10,3,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-12,1,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,6,-14,6,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,4,-11,5,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,5,-12,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,-10,1,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,-9,0,4,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,-8,2,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,1,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-4,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,1,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,-8,2,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,5,-12,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,4,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-10,0,2,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,3,-8,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,3,-10,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,2,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,4,0,-8,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,3,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-6,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,6,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,1,-8,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,1,-6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,1,-10,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,3,-10,3,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,1,-11,0,0,0,0,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,-9,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,3,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,-8,2,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,-8,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,-5,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,1,-6,1,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-10,0,1,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-11,4,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,-8,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,4,-10,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-9,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-10,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,-5,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,1,-5,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,2,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,-9,0,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,3,-10,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,4,-10,4,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,-7,1,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,1,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,-10,2,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,2,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,2,-6,2,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,1,-8,1,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,6,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,7,0,-15,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,2,0,-6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,-9,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,2,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,-7,1,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,1,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,-5,0,0,0,0,0,0,2,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,1,-14,1,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,2,-8,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-7,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,-5,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,3,-10,3,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,1,-12,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,1,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,4,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,2,-10,2,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,1,-12,1,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-9,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,1,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-9,3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,-6,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-14,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,7,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-10,3,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,5,-12,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-3,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,3,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,5,0,-10,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,5,-11,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,1,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-5,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,-10,3,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-12,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,3,-9,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,5,-11,4,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,-7,1,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-9,0,3,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,6,-14,6,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-9,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,3,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-10,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,7,-16,7,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,5,-12,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,3,-10,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,4,-10,4,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,1,-8,1,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-10,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-3,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,-10,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-11,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,2,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,-13,1,0,0,0,1,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-7,3,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,1,-8,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-6,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,3,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-5,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-12,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-10,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,2,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-6,-1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,-10,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,1,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-8,0,1,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,3,-10,3,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,4,-9,3,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-10,4,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,5,-11,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-14,1,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,2,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,-6,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,4,-10,4,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,2,-10,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,3,-9,4,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-10,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,-10,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-10,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-7,3,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,1,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-10,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,2,-7,3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-5,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,6,-14,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,-10,0,4,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-7,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,-12,0,5,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-7,2,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,2,-10,2,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,3,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-8,4,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,2,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-7,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,5,-14,5,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-5,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,1,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,-8,2,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,4,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,5,-12,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,0,0,0,-9,1,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,2,-10,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,2,-10,2,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-10,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,3,-7,2,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-10,1,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-10,2,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,2,-14,2,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-10,3,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,3,0,-7,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,5,-12,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-10,4,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,-12,1,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-10,4,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,2,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,3,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,1,-5,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,-7,1,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-9,0,2,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-6,2,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,-7,1,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-11,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,1,-16,1,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,3,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-9,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,1,-10,1,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,4,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,3,-8,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,1,-10,1,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,3,-10,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-10,4,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,-8,3,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,5,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-8,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-16,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,-11,0,5,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,3,-8,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-16,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,-8,1,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,5,-14,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,3,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,4,-10,4,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,-11,0,1,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,5,-14,5,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,2,-8,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-11,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,0,0,0,0,-9,1,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,7,-16,7,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,4,-11,1,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,1,-8,1,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-9,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,1,-14,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,-11,3,0,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,-12,2,0,0,0,0,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-12,0,1,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,2,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,-8,2,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,-8,2,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,1,-14,1,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,1,-10,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-14,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-6,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,-10,0,3,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,-8,2,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,1,0,-6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,1,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-11,1,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-10,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,-15,1,0,0,0,1,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,6,-13,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,-14,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,3,-8,3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,5,-12,5,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,1,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-16,1,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,2,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-14,2,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-11,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,3,-7,2,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,-14,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,2,-14,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,1,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,2,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,3,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,3,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-10,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-11,0,0,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,6,-14,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,5,-14,5,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,2,-10,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,-8,3,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,4,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,3,-10,3,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,-4,0,2,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-8,4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,1,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,1,0,0,0,0,0,0,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-16,1,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,-8,2,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-11,4,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,3,-14,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,-6,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,2,-14,2,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-6,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,3,-14,3,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-5,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,7,-16,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,1,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,3,0,-8,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,5,-14,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,3,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,-5,-1,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,3,-7,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,5,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-5,2,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,-9,1,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,2,-4,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,4,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-6,3,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,3,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-11,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,4,-14,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,1,-10,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-11,4,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-10,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,1,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-12,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,5,-12,5,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,1,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,3,-10,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,1,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-12,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-9,4,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,5,-12,3,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-10,3,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,4,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,3,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,6,-14,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,3,-14,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,3,0,-8,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,3,-14,3,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,5,-14,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,-11,1,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,2,-10,2,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,4,-12,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,2,-10,2,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,-7,1,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,3,-6,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-10,0,2,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,5,-12,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-9,4,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,-5,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,4,-14,4,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,3,0,0,1,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,2,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-6,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,0,0,0,0,-11,3,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,0,0,0,0,0,0,2,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-9,3,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,1,-7,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,3,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,4,-11,5,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,6,-14,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,-12,0,5,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,1,-10,1,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-14,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,0,0,0,0,0,-9,1,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,4,-14,4,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,3,-8,3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,1,-8,1,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,-11,0,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,5,-14,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,2,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,0,0,0,-11,3,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-12,5,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-14,3,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,-12,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,2,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,4,-8,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,4,-14,4,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,5,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,3,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,5,-12,5,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-12,5,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,1,-10,1,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,1,-7,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-11,0,3,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-12,1,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-12,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,3,-8,3,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,6,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,1,-7,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,2,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-14,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,4,-14,4,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,1,-16,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,3,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,5,-10,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,1,-16,1,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-8,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,-13,3,0,0,0,0,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,-16,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,-1,-6,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,-12,0,0,0,0,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,5,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-12,5,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-13,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,3,-9,4,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,5,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,5,-14,5,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,3,-16,3,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,0,0,0,-11,1,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,2,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,4,-11,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,7,-16,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,-7,2,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-10,0,1,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,3,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0
0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,1,-12,1,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0
-2,0,3,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,5,0,-12,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,4,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,1,-10,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,5,-12,5,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-9,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,4,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,6,-12,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,4,-14,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,3,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,5,-13,2,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,1,-8,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,3,-16,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-5,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,1,-12,1,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,3,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-12,5,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-7,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,4,0,-9,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-7,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,1,-7,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-14,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,6,-14,6,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-10,2,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,-11,3,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,4,-14,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,3,-14,3,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,1,-8,3,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,3,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,0,0,0,0,0,0,2,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-11,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,2,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,7,-16,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,5,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,7,-14,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,5,-16,5,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,3,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-14,4,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,3,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-11,0,2,0,0,0,0,0,0,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,1,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,-8,2,0,0,3,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,0,0,0,0,0,0,-11,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,1,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-7,2,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-7,3,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,3,-16,3,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,5,-16,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,3,0,-8,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,1,-12,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,2,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-16,3,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,0,0,0,0,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-12,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,5,-14,5,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,4,-10,4,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,4,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,6,-14,6,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,5,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,0,0,0,-12,2,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-11,5,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,1,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-13,6,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-16,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-14,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-11,5,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,4,-14,4,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,-8,2,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,5,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,-13,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-10,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,5,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,0,-8,0,0,0,0,0,0,3,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-11,4,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,7,-16,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,-14,0,1,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,5,-14,5,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-14,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-14,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,4,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,0,0,0,0,0,-9,1,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,-9,1,0,0,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,-11,1,0,0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,1,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,4,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,-14,0,6,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,1,-8,1,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,3,-14,3,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-9,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-14,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,5,-14,1,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-8,-2,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,2,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,3,-14,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,3,-8,1,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-14,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-14,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,0,0,0,0,-12,2,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-14,1,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,-15,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,1,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,-13,0,0,0,0,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-10,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,1,0,0,0,0,0,0,0,0,0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,4,-14,4,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,5,-16,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-10,4,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,-14,4,0,0,0,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,3,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,4,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,5,-16,5,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,3,-14,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-14,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,2,-14,2,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,5,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,0,0,0,0,0,0,2,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,-12,4,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,1,-12,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,-14,6,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,0,-7,0,0,0,0,0,0,3,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,6,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,2,-10,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,-13,3,0,0,0,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-12,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-14,5,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,3,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,3,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-10,1,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,1,-10,1,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,-7,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,4,0,-10,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-14,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,-4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,5,-14,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,1,-7,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,3,-14,3,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,2,-8,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-14,1,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-16,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-14,5,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,-14,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-14,2,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,5,-16,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,2,-8,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-1,0,3,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-9,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-14,3,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,6,-14,6,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,2,0,0,0,0,-13,3,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,1,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,2,0,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-8,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,5,-16,5,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-14,4,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,2,-14,2,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,-3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-14,5,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,4,-10,4,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,5,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,-14,6,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,5,-16,5,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,-1,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,3,0,-6,0,0,0,0,0,0,0,0,2,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,-14,0,5,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-14,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,2,0,0,0,0,0,0,-13,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,1,-12,1,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,0,0,0,0,0,-11,3,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,-11,3,0,0,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,6,-14,6,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,0,0,0,0,0,-11,1,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-9,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,1,-14,1,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,4,-11,1,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,3,-10,3,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-14,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,7,-16,7,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,1,-12,1,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,5,0,0,0,-13,1,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,3,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,4,-11,5,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-12,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,1,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,-14,1,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,1,-10,1,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,0,0,0,0,-14,4,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,4,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-10,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,2,-8,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-6,-1,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,0,0,3,-11,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,-9,1,0,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,2,-10,2,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,1,-14,1,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,-14,6,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,1,0,-8,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,-4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,3,-12,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,5,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,4,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,5,-14,5,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,3,-16,3,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-16,3,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,3,-10,3,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-14,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,0,1,-9,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-13,6,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-12,0,1,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-11,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,1,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,7,-16,7,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,3,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,2,-14,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-14,5,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,5,0,-11,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-11,4,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,2,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,-14,0,0,0,0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,4,-10,4,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-16,5,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,-13,5,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,3,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,3,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,0,0,0,1,-9,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,-14,0,4,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,1,-12,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,6,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,-15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,6,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,4,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,3,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,-3,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-6,1,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,5,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,0,0,0,0,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,2,-14,2,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,1,-14,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,-16,0,7,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,3,-8,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,6,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,1,-8,1,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,-9,3,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,2,-8,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-12,5,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,-11,3,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-14,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,4,-14,4,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,5,-12,5,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,5,-16,5,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,-8,1,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,2,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-7,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,-16,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,-16,7,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,3,0,-10,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-11,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,3,-14,3,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-13,5,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-16,0,7,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-10,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,2,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,3,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,3,-16,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,2,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-13,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,2,-10,2,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,3,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,1,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-16,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,4,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,4,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-9,3,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,-14,0,3,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,2,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,1,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,3,-14,3,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,4,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-16,1,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,3,-10,3,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,3,-16,3,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-16,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-14,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-16,3,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,3,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-16,5,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,1,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-14,4,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,3,-16,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,1,-10,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,7,-16,7,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,1,-14,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,-16,7,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,0,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,5,0,-12,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,5,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,1,-9,0,0,0,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,5,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,-14,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,4,-14,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-13,2,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,1,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,4,0,-11,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,7,-16,7,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
-4,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,4,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,6,-17,1,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-13,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,2,-14,2,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,1,-16,1,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-16,0,5,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,2,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,5,0,0,0,0,0,0,0,0,0,0
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,-15,7,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,0,0,0,0,0,0,-14,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,5,-12,5,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,2,-8,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,1,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-13,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,-17,5,0,0,0,0,5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-14,0,2,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,-4,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,-15,6,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-12,1,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,5,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,3,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-13,0,5,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,-16,0,5,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-11,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-11,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-11,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-10,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,2,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,5,0,-13,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,1,-14,1,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,1,-14,1,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,1,-16,1,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,-3,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,-1,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-16,1,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,-16,7,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-13,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,1,-12,1,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,0,0,0,0,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,-14,6,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,0,0,0,0,0,0,0,3,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,0,0,0,0,0,-12,2,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,-12,2,0,0,0,0,0,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,4,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-12,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-12,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,1,-10,1,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-16,3,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,2,0,-10,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,3,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-16,5,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,3,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,5,-16,5,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-16,0,3,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-14,3,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,6,0,-13,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-13,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-16,7,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,1,-12,1,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-14,0,1,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,3,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,1,-16,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,2,0,0,0,0,0,-13,3,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,0,0,-11,0,0,0,0,0,0,4,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,-13,3,0,0,0,0,0,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,5,-16,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,1,0,0,0,0,-17,5,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,2,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,0,0,0,0,0,0,0,3,0,0,0,0
-2,0,-1,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,3,-5,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-16,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,1,-11,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,-6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,2,-10,2,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,0,1,-11,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,5,0,-12,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,1,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-15,6,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-12,5,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,5,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,-11,1,0,0,0,0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-16,5,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-12,3,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,-7,1,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,3,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-13,2,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,0,0,0,0,0,-14,4,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,-14,4,0,0,0,0,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,5,-12,5,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,0,0,0,0,-13,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,3,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,0,0,0,1,-11,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,4,0,-11,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-7,2,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,2,-6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-16,0,1,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,-17,0,0,0,0,1,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-13,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,5,-11,4,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,3,-16,3,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,2,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-9,0,0,0,0,0,0,0,0,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,-16,0,3,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,-15,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,-5,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-14,2,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,5,-14,1,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-12,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-10,3,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,4,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,0,0,0,0,0,0,0,3,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,6,0,-14,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,1,-16,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-15,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,3,-14,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,-16,7,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,3,-16,3,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,-16,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-13,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,0,0,4,-14,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,4,-11,1,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,1,0,-10,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-11,4,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-16,5,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,2,-13,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-13,5,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,6,-14,6,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,0,0,0,0,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,4,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,3,-11,0,0,0,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
-3,5,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,0,0,0,0,0,0,0,3,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,0,0,0,0,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,5,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,7,-20,1,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-14,5,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,3,-11,0,0,0,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-12,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,0,0,0,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-13,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,1,-16,1,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-13,0,6,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,1,-10,1,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,4,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,0,0,0,0,-13,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,5,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,-20,6,0,0,0,0,6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-14,1,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,1,-12,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,0,0,0,0,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,5,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,-15,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,1,-11,0,0,0,0,0,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,6,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-16,0,1,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,-1,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,2,-5,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,-14,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,1,-14,1,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,5,0,-14,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-16,3,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,1,0,0,0,0,0,0,-17,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,3,-7,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,2,-14,2,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,3,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-5,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,1,0,0,0,0,-20,6,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,3,-14,3,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,-16,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,-8,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,4,-14,4,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,1,-12,1,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-11,4,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,5,-14,5,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,5,-14,5,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-11,1,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,3,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-13,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,6,-14,6,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,7,0,-16,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,0,0,0,0,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,5,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,2,-14,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,0,0,0,1,-11,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,-5,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,2,-12,0,0,0,0,0,0,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,0,0,0,0,-11,3,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-11,0,0,0,0,0,0,0,0,0,0,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,1,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,-20,0,0,0,0,1,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,3,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-13,0,0,0,0,0,0,0,0,0,0,0,0,0
0,2,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,1,0,0,0,0,0,-17,5,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,-17,5,0,0,0,0,0,5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,4,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,0,0,-14,0,0,0,0,0,0,5,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,1,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,-13,5,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-8,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,-1,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,3,-6,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,-16,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-14,5,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,4,0,-14,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,1,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-15,6,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,4,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,3,-16,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-13,5,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,0,0,0,0,0,0,0,4,0,0,0,0
-2,0,1,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,5,-10,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,3,-8,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-15,0,7,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-12,3,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-13,2,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,4,-14,4,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-16,1,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,1,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,3,-13,0,0,0,0,0,0,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,-6,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,2,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,2,-7,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,1,0,-12,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-16,7,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,-5,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,1,-14,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-6,0,0,0,0,0,-17,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,5,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,-16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,1,-6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-11,1,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,1,0,0,0,0,0,0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,1,-16,1,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,-4,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,2,-2,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-12,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-10,2,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,1,-14,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,3,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,0,0,0,0,0,0,0,4,0,0,0,0
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,-10,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,1,-13,0,0,0,0,0,0,5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,3,0,-14,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,1,-12,1,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-6,0,0,0,0,0,-17,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,6,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,5,-14,1,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,5,0,-16,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,3,-14,3,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,4,-14,0,0,0,0,0,0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,-15,6,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-10,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,1,0,0,0,0,0,-20,6,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,-20,6,0,0,0,0,0,6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,2,0,-14,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,2,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,-5,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,1,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,-16,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-13,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-17,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,2,-14,2,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,4,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-13,2,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,0,0,0,0,-14,4,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,-6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,-12,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,4,-10,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-14,4,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,1,0,-14,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0
-3,0,-6,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,1,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-7,0,0,0,0,0,-20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,6,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-7,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,3,-9,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,1,-16,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,1,-15,0,0,0,0,0,0,6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,-7,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,-5,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,1,-1,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0
-3,0,-4,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,2,-3,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,3,0,-16,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-7,0,0,0,0,0,-20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,7,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,1,-14,1,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,5,0,0,0,0,0,0,0,5,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,5,-14,1,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-10,1,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,2,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,5,0,0,0,0,0,0,0,5,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,1,-17,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-14,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-16,5,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0
-4,0,-8,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,3,0,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,3,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,5,0,0,0,0,0,0,0,5,0,0,0,0
-4,0,-7,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,1,0,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-6,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,0,0,0,4,-14,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,1,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,-14,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-11,4,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-11,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-15,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,1,0,-16,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,5,-12,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-13,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,4,-11,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,-7,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,3,-10,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,-10,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,-16,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,1,-8,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,1,-8,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,-2,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,4,-8,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,-1,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,5,-10,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-6,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,6,0,0,0,0,0,0,0,6,0,0,0,0
-5,0,-9,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,2,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-10,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,-7,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,1,0,0,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-9,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,1,-20,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-8,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,3,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,-10,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,4,0,0,4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-12,1,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,5,-13,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,-7,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,1,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,-8,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-14,2,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,2,-10,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-14,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,-8,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,1,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,-9,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,2,0,0,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,-7,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,1,-1,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,-8,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,-14,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-16,3,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-16,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-7,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,7,0,0,0,0,0,0,0,7,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-14,5,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,-10,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,3,0,0,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-6,0,-11,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,5,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,6,-15,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-11,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,-8,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,-10,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-6,0,-12,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,5,0,0,5,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,3,-12,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-14,1,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-10,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,1,-10,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,-9,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,1,0,0,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,3,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,-10,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,2,0,0,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-6,0,-11,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,3,0,0,4,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,4,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-14,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,-9,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,1,-11,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,-14,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-13,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-7,0,-14,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,6,0,0,6,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-12,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-11,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,-10,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,1,0,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-6,0,-11,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,2,0,0,3,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-16,1,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,-10,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,-16,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,2,-13,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,1,-12,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-7,0,-14,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,5,0,0,5,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-12,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,4,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-6,0,-11,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,1,0,0,2,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-8,0,-16,0,0,0,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,7,0,0,7,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-14,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-15,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-13,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-16,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,-14,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-7,0,-14,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,4,0,0,4,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-6,0,-11,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,1,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-6,0,-12,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,1,0,0,1,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-7,0,-14,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,3,0,0,3,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,-12,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-14,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-8,0,-16,0,0,0,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,5,0,0,5,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,-14,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-7,0,-14,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,2,0,0,2,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,-16,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-7,0,-14,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,1,0,0,1,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-8,0,-16,0,0,0,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,3,0,0,3,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-16,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,-14,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-8,0,-16,0,0,0,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,1,0,0,1,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,-16,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0


==> anc/paper_data/5-113-4627-alternative/potent_rays_gv.dat <==
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-6,-60,-1598,-62724,-3071604,-173087788,-10749876390,-716994776484,-50503596334676,-3713983618122648
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
4,-12,108,-1808,42005,-1192644,38750866,-1387505216,53475853968,-2183695179370
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-24,675,-33552,2245125,-181226538,16646492121,-1680387288896,182280470330844,-20925482929256630
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
35,-28406,74179224,-315757971760,1760470513373355,-11650868416718897184,86816215608149614021421,-705682651936047322932317440,6130473816106166493763697052159,-56127216585230402815515199001701160
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
5,-140,12960,-1974640,395006375,-93917332260,25163257797825,-7358813078952000,2300966919413063550,-758489068311933667500
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-6,-60,-1598,-62724,-3071604,-173087788,-10749876390,-716994776484,-50503596334676,-3713983618122648
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
35,-28406,74179224,-315757971760,1760470513373355,-11650868416718897184,86816215608149614021421,-705682651936047322932317440,6130473816106166493763697052159,-56127216585230402815515199001701160
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
35,-28406,74179224,-315757971760,1760470513373355,-11650868416718897184,86816215608149614021421,-705682651936047322932317440,6130473816106166493763697052159,-56127216585230402815515199001701160
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
7,-686,203553,-95642288,57799682850,-40961095203294,32399932655365625,-27773642079783410944,25314700569537333025575,-24217036523959703435891740
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
35,-28406,74179224,-315757971760,1760470513373355,-11650868416718897184,86816215608149614021421,-705682651936047322932317440,6130473816106166493763697052159,-56127216585230402815515199001701160
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
35,-28406,74179224,-315757971760,1760470513373355,-11650868416718897184,86816215608149614021421,-705682651936047322932317440,6130473816106166493763697052159,-56127216585230402815515199001701160
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
35,-28406,74179224,-315757971760,1760470513373355,-11650868416718897184,86816215608149614021421,-705682651936047322932317440,6130473816106166493763697052159,-56127216585230402815515199001701160
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
13,-15106,51307425,-271254626240,1828432359578695,-14373643370853656214,125647185868507614681734,-1187072497537310517989713728,11900496132549560532673047969936,-125017254368862730354563514100421570
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
9,-2394,1884303,-2321869392,3657968724465,-6732080016196428,13791961071209454777,-30560944703463172925952,71896376437629182908608267,-177313496101793940752127172860
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
15,-31080,188340930,-1776638448000,21368478849603225,-299737351201854634110,4675295880449094882295020,-78816549319288002452729491200,1409904920508619541910986884786875,-26428934043202866873486301079171996700
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-980,-289440,-136440800,-83626566000,-60640773432480,-49425802686334480,-43901346070515633280,-41649272464314563042490,-41624730630519765810693000
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
135,-1086318,28435372542,-1216181215430064,68193264356625962745,-4540676410166495710647132,340490163529472610366913265415,-27855124236605132343148828462041600,2435626709938924912388859041808692004168,-224454569362480017774496526359833716387775750
-10,-592,-93278,-21974800,-6468722526,-2193265881888,-819982965776552,-329324870853596944,-139709500814726408552,-61887245694724607942304
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-10,-592,-93278,-21974800,-6468722526,-2193265881888,-819982965776552,-329324870853596944,-139709500814726408552,-61887245694724607942304
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
135,-1086318,28435372542,-1216181215430064,68193264356625962745,-4540676410166495710647132,340490163529472610366913265415,-27855124236605132343148828462041600,2435626709938924912388859041808692004168,-224454569362480017774496526359833716387775750
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
13,-15106,51307425,-271254626240,1828432359578695,-14373643370853656214,125647185868507614681734,-1187072497537310517989713728,11900496132549560532673047969936,-125017254368862730354563514100421570
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
135,-1086318,28435372542,-1216181215430064,68193264356625962745,-4540676410166495710647132,340490163529472610366913265415,-27855124236605132343148828462041600,2435626709938924912388859041808692004168,-224454569362480017774496526359833716387775750
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
135,-1086318,28435372542,-1216181215430064,68193264356625962745,-4540676410166495710647132,340490163529472610366913265415,-27855124236605132343148828462041600,2435626709938924912388859041808692004168,-224454569362480017774496526359833716387775750
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
135,-1086318,28435372542,-1216181215430064,68193264356625962745,-4540676410166495710647132,340490163529472610366913265415,-27855124236605132343148828462041600,2435626709938924912388859041808692004168,-224454569362480017774496526359833716387775750
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
15,-31080,188340930,-1776638448000,21368478849603225,-299737351201854634110,4675295880449094882295020,-78816549319288002452729491200,1409904920508619541910986884786875,-26428934043202866873486301079171996700
13,-15106,51307425,-271254626240,1828432359578695,-14373643370853656214,125647185868507614681734,-1187072497537310517989713728,11900496132549560532673047969936,-125017254368862730354563514100421570
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-12,-5992,-11327904,-37112339072,-163904432929780,-873622555045204752,-5299201234883295958988,-35324992258971585169628416,-253037152862603049386960562024,-1918108918509380713024160178848440
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
35,-28406,74179224,-315757971760,1760470513373355,-11650868416718897184,86816215608149614021421,-705682651936047322932317440,6130473816106166493763697052159,-56127216585230402815515199001701160
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
1100,-170043918,86365428540336,-71838454516523660944,78403186062130112440833620,-101648177120185847694176049580032,148437625872264365592152701069642428121,-236506078931015483804484010772373952363408512,402777338413712001134432144698310500659696285548916,-722952076786207916249243700469302650844723843223693474250
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
13,-15106,51307425,-271254626240,1828432359578695,-14373643370853656214,125647185868507614681734,-1187072497537310517989713728,11900496132549560532673047969936,-125017254368862730354563514100421570
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
35,-28406,74179224,-315757971760,1760470513373355,-11650868416718897184,86816215608149614021421,-705682651936047322932317440,6130473816106166493763697052159,-56127216585230402815515199001701160
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
385,-17580486,2620703590362,-638788569842133568,204176447261185580220545,-77505428104525151008199020440,33134605275186960153312426015858026,-15454534580218734969862363374333701756352,7704389012232828096310002231159693308911208121,-4047931672129877448647991522995966575706283057852010
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
64,-166720,1282295808,-15481449996544,239730267467335520,-4347730323522060594048,87955066299132537056172418,-1927684953108931181165625754624,44914798702844830049237717076466560,-1098283483327764936646058973996137677440
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
13,-15106,51307425,-271254626240,1828432359578695,-14373643370853656214,125647185868507614681734,-1187072497537310517989713728,11900496132549560532673047969936,-125017254368862730354563514100421570
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
13,-15106,51307425,-271254626240,1828432359578695,-14373643370853656214,125647185868507614681734,-1187072497537310517989713728,11900496132549560532673047969936,-125017254368862730354563514100421570
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
15,-31080,188340930,-1776638448000,21368478849603225,-299737351201854634110,4675295880449094882295020,-78816549319288002452729491200,1409904920508619541910986884786875,-26428934043202866873486301079171996700
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
91,-443394,7482057534,-213773336036288,8157795060549660250,-373751873316048425961798,19421906112029139563204580374,-1106562064686475101697438063861952,67631768101645980619753265798360732193,-4368663322146894583121801857104104229073190
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
135,-1086318,28435372542,-1216181215430064,68193264356625962745,-4540676410166495710647132,340490163529472610366913265415,-27855124236605132343148828462041600,2435626709938924912388859041808692004168,-224454569362480017774496526359833716387775750
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
13,-15106,51307425,-271254626240,1828432359578695,-14373643370853656214,125647185868507614681734,-1187072497537310517989713728,11900496132549560532673047969936,-125017254368862730354563514100421570
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
13,-15106,51307425,-271254626240,1828432359578695,-14373643370853656214,125647185868507614681734,-1187072497537310517989713728,11900496132549560532673047969936,-125017254368862730354563514100421570
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
13,-15106,51307425,-271254626240,1828432359578695,-14373643370853656214,125647185868507614681734,-1187072497537310517989713728,11900496132549560532673047969936,-125017254368862730354563514100421570
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
15,-31080,188340930,-1776638448000,21368478849603225,-299737351201854634110,4675295880449094882295020,-78816549319288002452729491200,1409904920508619541910986884786875,-26428934043202866873486301079171996700
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
13,-15106,51307425,-271254626240,1828432359578695,-14373643370853656214,125647185868507614681734,-1187072497537310517989713728,11900496132549560532673047969936,-125017254368862730354563514100421570
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
35870,-436925483986,15424053219882815895,-844137069694693221335490352,58774958525193043683835489936194835,-4766137747218393852667658082899091634877256,429373282923844569395041897039579647887692892329788,-41778236332455110390654346553578807843887706877309201737856,4311301341911283473080320478974740828629580779829658044769635148441,-466028215531967666279399871481007764132438299270808479720220544871600445120
13,-15106,51307425,-271254626240,1828432359578695,-14373643370853656214,125647185868507614681734,-1187072497537310517989713728,11900496132549560532673047969936,-125017254368862730354563514100421570
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
15,-31080,188340930,-1776638448000,21368478849603225,-299737351201854634110,4675295880449094882295020,-78816549319288002452729491200,1409904920508619541910986884786875,-26428934043202866873486301079171996700
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
35870,-436925483986,15424053219882815895,-844137069694693221335490352,58774958525193043683835489936194835,-4766137747218393852667658082899091634877256,429373282923844569395041897039579647887692892329788,-41778236332455110390654346553578807843887706877309201737856,4311301341911283473080320478974740828629580779829658044769635148441,-466028215531967666279399871481007764132438299270808479720220544871600445120
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
15,-31080,188340930,-1776638448000,21368478849603225,-299737351201854634110,4675295880449094882295020,-78816549319288002452729491200,1409904920508619541910986884786875,-26428934043202866873486301079171996700
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
385,-17580486,2620703590362,-638788569842133568,204176447261185580220545,-77505428104525151008199020440,33134605275186960153312426015858026,-15454534580218734969862363374333701756352,7704389012232828096310002231159693308911208121,-4047931672129877448647991522995966575706283057852010
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-6,-96,-6102,-715296,-117661530,-23902453728,-5610460243066,-1463145973815936,-413432652136287294,-124431680402865395840
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
13,-15106,51307425,-271254626240,1828432359578695,-14373643370853656214,125647185868507614681734,-1187072497537310517989713728,11900496132549560532673047969936,-125017254368862730354563514100421570
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-572,-35737460,-6544718678718,-1870143469823410496,-682528784575522548009390,-290855531610981527356071995364,-137945197636105689007261899584255564,-70754123031928270748863163832850208431872,-38527547511156453125793230386149709601334670926,-21992401747051096567600566770471308430150328182119440
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
13,-15106,51307425,-271254626240,1828432359578695,-14373643370853656214,125647185868507614681734,-1187072497537310517989713728,11900496132549560532673047969936,-125017254368862730354563514100421570
13,-15106,51307425,-271254626240,1828432359578695,-14373643370853656214,125647185868507614681734,-1187072497537310517989713728,11900496132549560532673047969936,-125017254368862730354563514100421570
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
35870,-436925483986,15424053219882815895,-844137069694693221335490352,58774958525193043683835489936194835,-4766137747218393852667658082899091634877256,429373282923844569395041897039579647887692892329788,-41778236332455110390654346553578807843887706877309201737856,4311301341911283473080320478974740828629580779829658044769635148441,-466028215531967666279399871481007764132438299270808479720220544871600445120
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-10,-1600,-1047600,-1229766080,-1989722284050,-3944128661547120,-8994128453981940220,-22724069342685581797120,-62086494538840649517795852,-180426302482724289387843630400
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
15,-31080,188340930,-1776638448000,21368478849603225,-299737351201854634110,4675295880449094882295020,-78816549319288002452729491200,1409904920508619541910986884786875,-26428934043202866873486301079171996700
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
35,-28406,74179224,-315757971760,1760470513373355,-11650868416718897184,86816215608149614021421,-705682651936047322932317440,6130473816106166493763697052159,-56127216585230402815515199001701160
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
35870,-436925483986,15424053219882815895,-844137069694693221335490352,58774958525193043683835489936194835,-4766137747218393852667658082899091634877256,429373282923844569395041897039579647887692892329788,-41778236332455110390654346553578807843887706877309201737856,4311301341911283473080320478974740828629580779829658044769635148441,-466028215531967666279399871481007764132438299270808479720220544871600445120
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
15,-31080,188340930,-1776638448000,21368478849603225,-299737351201854634110,4675295880449094882295020,-78816549319288002452729491200,1409904920508619541910986884786875,-26428934043202866873486301079171996700
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
15,-31080,188340930,-1776638448000,21368478849603225,-299737351201854634110,4675295880449094882295020,-78816549319288002452729491200,1409904920508619541910986884786875,-26428934043202866873486301079171996700
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
13,-15106,51307425,-271254626240,1828432359578695,-14373643370853656214,125647185868507614681734,-1187072497537310517989713728,11900496132549560532673047969936,-125017254368862730354563514100421570
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
-454880,-122096175440640,-94910547364807981361760,-114334641138012476624164143360000,-175187622243831984047629455465583688119200,-312576864635976508075519836926882636611992445854720,-619523110952145931491855608074135734681655926781196658663840,-1326081975809156271714093842106348848759489130381957543726792962252800,-3010232886070476358294897805576967468380844161117115517701100665203490692858400,-7157389687735810749830765950391065852670432336810808936523823569649095917050136383225600
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
13,-15106,51307425,-271254626240,1828432359578695,-14373643370853656214,125647185868507614681734,-1187072497537310517989713728,11900496132549560532673047969936,-125017254368862730354563514100421570
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-454880,-122096175440640,-94910547364807981361760,-114334641138012476624164143360000,-175187622243831984047629455465583688119200,-312576864635976508075519836926882636611992445854720,-619523110952145931491855608074135734681655926781196658663840,-1326081975809156271714093842106348848759489130381957543726792962252800,-3010232886070476358294897805576967468380844161117115517701100665203490692858400,-7157389687735810749830765950391065852670432336810808936523823569649095917050136383225600
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
15,-31080,188340930,-1776638448000,21368478849603225,-299737351201854634110,4675295880449094882295020,-78816549319288002452729491200,1409904920508619541910986884786875,-26428934043202866873486301079171996700
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
35870,-436925483986,15424053219882815895,-844137069694693221335490352,58774958525193043683835489936194835,-4766137747218393852667658082899091634877256,429373282923844569395041897039579647887692892329788,-41778236332455110390654346553578807843887706877309201737856,4311301341911283473080320478974740828629580779829658044769635148441,-466028215531967666279399871481007764132438299270808479720220544871600445120
35,-28406,74179224,-315757971760,1760470513373355,-11650868416718897184,86816215608149614021421,-705682651936047322932317440,6130473816106166493763697052159,-56127216585230402815515199001701160
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-454880,-122096175440640,-94910547364807981361760,-114334641138012476624164143360000,-175187622243831984047629455465583688119200,-312576864635976508075519836926882636611992445854720,-619523110952145931491855608074135734681655926781196658663840,-1326081975809156271714093842106348848759489130381957543726792962252800,-3010232886070476358294897805576967468380844161117115517701100665203490692858400,-7157389687735810749830765950391065852670432336810808936523823569649095917050136383225600
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
13,-15106,51307425,-271254626240,1828432359578695,-14373643370853656214,125647185868507614681734,-1187072497537310517989713728,11900496132549560532673047969936,-125017254368862730354563514100421570
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
6076,-8599208436,35527703005917612,-228397797462406422915568,1871947891182861756179424959275,-17892305087152275832165807327604921412,190161531153364774211753141377101495442525124,-2184254822020617247901267555612103718772309809110464,26621520403131429370054662957046978372319509048846470794949,-339989280926366237632934930920599414877629178608102087669873361370
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-454880,-122096175440640,-94910547364807981361760,-114334641138012476624164143360000,-175187622243831984047629455465583688119200,-312576864635976508075519836926882636611992445854720,-619523110952145931491855608074135734681655926781196658663840,-1326081975809156271714093842106348848759489130381957543726792962252800,-3010232886070476358294897805576967468380844161117115517701100665203490692858400,-7157389687735810749830765950391065852670432336810808936523823569649095917050136383225600
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
35870,-436925483986,15424053219882815895,-844137069694693221335490352,58774958525193043683835489936194835,-4766137747218393852667658082899091634877256,429373282923844569395041897039579647887692892329788,-41778236332455110390654346553578807843887706877309201737856,4311301341911283473080320478974740828629580779829658044769635148441,-466028215531967666279399871481007764132438299270808479720220544871600445120
35870,-436925483986,15424053219882815895,-844137069694693221335490352,58774958525193043683835489936194835,-4766137747218393852667658082899091634877256,429373282923844569395041897039579647887692892329788,-41778236332455110390654346553578807843887706877309201737856,4311301341911283473080320478974740828629580779829658044769635148441,-466028215531967666279399871481007764132438299270808479720220544871600445120
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
13,-15106,51307425,-271254626240,1828432359578695,-14373643370853656214,125647185868507614681734,-1187072497537310517989713728,11900496132549560532673047969936,-125017254368862730354563514100421570
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
15,-31080,188340930,-1776638448000,21368478849603225,-299737351201854634110,4675295880449094882295020,-78816549319288002452729491200,1409904920508619541910986884786875,-26428934043202866873486301079171996700
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
15,-31080,188340930,-1776638448000,21368478849603225,-299737351201854634110,4675295880449094882295020,-78816549319288002452729491200,1409904920508619541910986884786875,-26428934043202866873486301079171996700
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-10,-1280,-559170,-411764000,-406461780350,-484056363214080,-656809446404632430,-980977606421868457600,-1576936582585191401779350,-2686703380711957489575506800
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
35870,-436925483986,15424053219882815895,-844137069694693221335490352,58774958525193043683835489936194835,-4766137747218393852667658082899091634877256,429373282923844569395041897039579647887692892329788,-41778236332455110390654346553578807843887706877309201737856,4311301341911283473080320478974740828629580779829658044769635148441,-466028215531967666279399871481007764132438299270808479720220544871600445120
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-12,-2368,-2130408,-3544863488,-8208423803490,-23401527311955456,-76978386885397168920,-281100214092736000150528,-1111559317548034719393709956,-4679867402777429009483468283680
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
13,-15106,51307425,-271254626240,1828432359578695,-14373643370853656214,125647185868507614681734,-1187072497537310517989713728,11900496132549560532673047969936,-125017254368862730354563514100421570
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
35870,-436925483986,15424053219882815895,-844137069694693221335490352,58774958525193043683835489936194835,-4766137747218393852667658082899091634877256,429373282923844569395041897039579647887692892329788,-41778236332455110390654346553578807843887706877309201737856,4311301341911283473080320478974740828629580779829658044769635148441,-466028215531967666279399871481007764132438299270808479720220544871600445120
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
15,-31080,188340930,-1776638448000,21368478849603225,-299737351201854634110,4675295880449094882295020,-78816549319288002452729491200,1409904920508619541910986884786875,-26428934043202866873486301079171996700
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-454880,-122096175440640,-94910547364807981361760,-114334641138012476624164143360000,-175187622243831984047629455465583688119200,-312576864635976508075519836926882636611992445854720,-619523110952145931491855608074135734681655926781196658663840,-1326081975809156271714093842106348848759489130381957543726792962252800,-3010232886070476358294897805576967468380844161117115517701100665203490692858400,-7157389687735810749830765950391065852670432336810808936523823569649095917050136383225600
-454880,-122096175440640,-94910547364807981361760,-114334641138012476624164143360000,-175187622243831984047629455465583688119200,-312576864635976508075519836926882636611992445854720,-619523110952145931491855608074135734681655926781196658663840,-1326081975809156271714093842106348848759489130381957543726792962252800,-3010232886070476358294897805576967468380844161117115517701100665203490692858400,-7157389687735810749830765950391065852670432336810808936523823569649095917050136383225600
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
13,-15106,51307425,-271254626240,1828432359578695,-14373643370853656214,125647185868507614681734,-1187072497537310517989713728,11900496132549560532673047969936,-125017254368862730354563514100421570
35870,-436925483986,15424053219882815895,-844137069694693221335490352,58774958525193043683835489936194835,-4766137747218393852667658082899091634877256,429373282923844569395041897039579647887692892329788,-41778236332455110390654346553578807843887706877309201737856,4311301341911283473080320478974740828629580779829658044769635148441,-466028215531967666279399871481007764132438299270808479720220544871600445120
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-454880,-122096175440640,-94910547364807981361760,-114334641138012476624164143360000,-175187622243831984047629455465583688119200,-312576864635976508075519836926882636611992445854720,-619523110952145931491855608074135734681655926781196658663840,-1326081975809156271714093842106348848759489130381957543726792962252800,-3010232886070476358294897805576967468380844161117115517701100665203490692858400,-7157389687735810749830765950391065852670432336810808936523823569649095917050136383225600
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
15,-31080,188340930,-1776638448000,21368478849603225,-299737351201854634110,4675295880449094882295020,-78816549319288002452729491200,1409904920508619541910986884786875,-26428934043202866873486301079171996700
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-10,-1280,-685530,-680423200,-944161886600,-1616219556590160,-3195487824306216390,-7017911937847342085760,-16696755289324589811292170,-42306469452060981499568908800
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-12,-7008,-18775692,-92497740672,-634824221008620,-5368765672855973952,-52419479992556614841568,-568421866183177108711329280,-6676922154213288971627154178050,-83527377211826044322268870220190880
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-454880,-122096175440640,-94910547364807981361760,-114334641138012476624164143360000,-175187622243831984047629455465583688119200,-312576864635976508075519836926882636611992445854720,-619523110952145931491855608074135734681655926781196658663840,-1326081975809156271714093842106348848759489130381957543726792962252800,-3010232886070476358294897805576967468380844161117115517701100665203490692858400,-7157389687735810749830765950391065852670432336810808936523823569649095917050136383225600
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
35870,-436925483986,15424053219882815895,-844137069694693221335490352,58774958525193043683835489936194835,-4766137747218393852667658082899091634877256,429373282923844569395041897039579647887692892329788,-41778236332455110390654346553578807843887706877309201737856,4311301341911283473080320478974740828629580779829658044769635148441,-466028215531967666279399871481007764132438299270808479720220544871600445120
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-14,-6944,-11474568,-31371781952,-113379747351570,-489399447090127392,-2389030885529642465482,-12763912568104261835290880,-73069758796225247390403224190,-441749373344130032769843379902400
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
15,-31080,188340930,-1776638448000,21368478849603225,-299737351201854634110,4675295880449094882295020,-78816549319288002452729491200,1409904920508619541910986884786875,-26428934043202866873486301079171996700
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
35,-28406,74179224,-315757971760,1760470513373355,-11650868416718897184,86816215608149614021421,-705682651936047322932317440,6130473816106166493763697052159,-56127216585230402815515199001701160
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-70,-214256,-2303078274,-42215032280736,-1041439689450160490,-31049519443105550752512,-1055616261858725126884983638,-39520997726728971955264675475584,-1592931393963831441900654516927131118,-68058818922709450062784386145040040091440
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-454880,-122096175440640,-94910547364807981361760,-114334641138012476624164143360000,-175187622243831984047629455465583688119200,-312576864635976508075519836926882636611992445854720,-619523110952145931491855608074135734681655926781196658663840,-1326081975809156271714093842106348848759489130381957543726792962252800,-3010232886070476358294897805576967468380844161117115517701100665203490692858400,-7157389687735810749830765950391065852670432336810808936523823569649095917050136383225600
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
13,-15106,51307425,-271254626240,1828432359578695,-14373643370853656214,125647185868507614681734,-1187072497537310517989713728,11900496132549560532673047969936,-125017254368862730354563514100421570
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
135,-1086318,28435372542,-1216181215430064,68193264356625962745,-4540676410166495710647132,340490163529472610366913265415,-27855124236605132343148828462041600,2435626709938924912388859041808692004168,-224454569362480017774496526359833716387775750
-14,-6944,-14655438,-57272507712,-312685540751570,-2105623300386079152,-16375732673492965927042,-141458907680492018685341952,-1323716018103272386816721154972,-13191533671440222696958546588955840
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
15,-31080,188340930,-1776638448000,21368478849603225,-299737351201854634110,4675295880449094882295020,-78816549319288002452729491200,1409904920508619541910986884786875,-26428934043202866873486301079171996700
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
135,-1086318,28435372542,-1216181215430064,68193264356625962745,-4540676410166495710647132,340490163529472610366913265415,-27855124236605132343148828462041600,2435626709938924912388859041808692004168,-224454569362480017774496526359833716387775750
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
385,-17580486,2620703590362,-638788569842133568,204176447261185580220545,-77505428104525151008199020440,33134605275186960153312426015858026,-15454534580218734969862363374333701756352,7704389012232828096310002231159693308911208121,-4047931672129877448647991522995966575706283057852010
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
13,-15106,51307425,-271254626240,1828432359578695,-14373643370853656214,125647185868507614681734,-1187072497537310517989713728,11900496132549560532673047969936,-125017254368862730354563514100421570
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
1100,-170043918,86365428540336,-71838454516523660944,78403186062130112440833620,-101648177120185847694176049580032,148437625872264365592152701069642428121,-236506078931015483804484010772373952363408512,402777338413712001134432144698310500659696285548916,-722952076786207916249243700469302650844723843223693474250
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
385,-17580486,2620703590362,-638788569842133568,204176447261185580220545,-77505428104525151008199020440,33134605275186960153312426015858026,-15454534580218734969862363374333701756352,7704389012232828096310002231159693308911208121,-4047931672129877448647991522995966575706283057852010
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
15,-31080,188340930,-1776638448000,21368478849603225,-299737351201854634110,4675295880449094882295020,-78816549319288002452729491200,1409904920508619541910986884786875,-26428934043202866873486301079171996700
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600


==> anc/paper_data/5-113-4627-alternative/potent_rays_rank.dat <==
101


==> anc/paper_data/5-113-4627-alternative/potent_rays_vols.dat <==
0.9910885168179107,1.0148608725475299,1.04556322781945,1.055085235402231,1.0635368939058054,1.0731004289818884,1.0735829480611585,1.0948259797640958,1.1001012186836192,1.1035835265030443,1.1074301055221696,1.1155160820424186,1.116299124109446,1.120607897866762,1.1231962147118963,1.1287706439306078,1.1440846327234908,1.1474230818923985,1.155281040251758,1.1616515270849561,1.162449668380333,1.1661738015948515,1.170126491748988,1.1789999904875827,1.1800282170695482,1.1865962141982607,1.1931639463648196,1.194303277539305,1.2029266806531282,1.2065941822825152,1.2086282081721293,1.2145916797416163,1.21771324981502,1.2207284472605977,1.2210121537297027,1.2362387536387018,1.2473215559017632,1.2493388762881352,1.2618805599847676,1.274282169637381,1.2823971648616066,1.29833600670554,1.314998111570219,1.3196528479508345,1.322969066510943,1.3240831532131097,1.3348438967203151,1.3358576446659214,1.3544774744887604,1.3627735558007714,1.3643313989548176,1.3644700675273995,1.3768447408020847,1.3847585992605502,1.3970627709456522,1.4039735464867533,1.4224903662109938,1.4372227827197577,1.4586010632644388,1.4727471048428527,1.4775730188938212,1.4825720463537664,1.4858225074397922,1.4981096682878956,1.5055322603245713,1.5090913386985108,1.5362983804189554,1.5439907954248753,1.5502334745527833,1.5507432244231296,1.557711744547639,1.561747331758994,1.5664167359014343,1.5664167359014343,1.5695653878011342,1.5758865959704167,1.5793043261266462,1.5793466245758623,1.5858674232307521,1.5865460798162871,1.5982243495229156,1.5995300580412106,1.60721088670158,1.6151911284777327,1.6194609072318542,1.621082110223682,1.629516059110557,1.6366801557245054,1.637545330471724,1.6386011007534478,1.6407563480296687,1.6474200548443605,1.6515092461778238,1.6516108256685698,1.6542671156896915,1.655432116875744,1.6567595636103931,1.6587165549808915,1.6603182899403635,1.66330831784623,1.6637703207443053,1.6662978040165513,1.6730839769001875,1.6792930309842404,1.6795424294253891,1.6955184687461085,1.7055512576849878,1.7142035467385313,1.7247151507964986,1.7269816717293764,1.7322493457257053,1.7322519325868768,1.7391224058897592,1.7421354095120165,1.7438340167352067,1.7438417299439521,1.7470966158957708,1.7505848438770215,1.7525057661609367,1.7547562979558506,1.7650533107736237,1.77199009008757,1.781797747456011,1.783132081776131,1.7931330659736489,1.7941145976486297,1.799785493871184,1.80477369006897,1.8103659574656206,1.8128288039536997,1.81795062188408,1.8275268801848483,1.8279983998899922,1.8297032406794074,1.8331884890352228,1.8395262382330486,1.839526248971282,1.840356293923179,1.8407342508511988,1.843462716455349,1.844254289094863,1.8453624154781778,1.8483115497888036,1.851205205487787,1.8571592856962411,1.868652211833293,1.875086924676424,1.8756114387090292,1.8766185842555885,1.8841975647537197,1.8845517202759368,1.8850348449271621,1.8882832434791936,1.8894257000821426,1.8931901953478274,1.8937201177297354,1.9044513199903292,1.9084903798931236,1.9143199638661201,1.9162036430819853,1.916625477371042,1.9180814587134023,1.9226465548883311,1.9278601885652051,1.9308551277450476,1.9472583802873942,1.9514856541936183,1.9596109430414614,1.9623784982189534,1.9769211715890833,1.9783825427455781,1.979841998118502,1.9835236914751846,1.9881817174885583,1.996368565405831,2.008514351807321,2.0093658306377336,2.010398897380469,2.0125893889864415,2.0187503416305717,2.0216185340240997,2.0229323232545084,2.025954995389043,2.033656280721871,2.050403910048985,2.0524375950602405,2.0584221858700076,2.0594889516918755,2.0643564002430708,2.0767178062527165,2.081790026457071,2.090123211208194,2.101777368334183,2.102856482609866,2.1040337412227643,2.1041787511400685,2.1080690886950606,2.108128883320049,2.1112894435729572,2.1113970061466887,2.1114390816404125,2.11318033818673,2.126526829456921,2.1291563775074493,2.12980921792834,2.130130613003189,2.131988107654905,2.135523222176616,2.1423510811744677,2.1423604297845316,2.1495215000451253,2.1516978605396844,2.1521084999727975,2.152824136750098,2.1620925303441254,2.163437357410217,2.16449220682577,2.1677461371675903,2.1689181294329956,2.173424753426218,2.1859973166964295,2.194158830199342,2.195847646917912,2.2007939512167525,2.2021377057262157,2.203539464839224,2.2072044810192466,2.2079593519372906,2.209399393321206,2.2133494110257175,2.2135966804369787,2.21584940125382,2.21679161832661,2.2174473633118055,2.2191865301702904,2.219795464597496,2.2225893110310864,2.2377348292407078,2.2468301586119708,2.2486528469896427,2.253113209130163,2.253957693427452,2.2579583591304697,2.2606976734257387,2.2699002963340718,2.2779547099366937,2.2801499645773333,2.28128823761719,2.2865780080124267,2.2975742798662964,2.3013596152501066,2.302615062538422,2.304623760900313,2.306659321509187,2.307393470949762,2.3122639413926436,2.324046883044815,2.327071578728294,2.3273914030471445,2.331657361708608,2.341403278488258,2.344283286022005,2.3493422284067833,2.35414180046007,2.355388426462241,2.3591718829470807,2.3610597398955235,2.3612906534819444,2.362575794436907,2.362995086801959,2.364038231150545,2.3646514662727895,2.3703821984828153,2.3704938324881653,2.374220722547875,2.3825245519176974,2.383866654401487,2.3887671009837774,2.3914034361918652,2.3980228293966945,2.401145826531689,2.402640825001484,2.4039537576597922,2.405399514657418,2.4057382908995066,2.4058686344579243,2.4079484804208633,2.4091632466816577,2.4094134560491796,2.4104484706489657,2.4199572289891194,2.4207339251182276,2.4264670007463423,2.4281153080598585,2.428742111009825,2.429713621654429,2.4349451154039343,2.4389344889981146,2.4396487141316356,2.4411772315605162,2.446228659663916,2.4491542004110443,2.45749548801669,2.465462747414449,2.4694762667422765,2.4700210568950496,2.47096177786986,2.4712917609874125,2.4715161199054023,2.4736924803999614,2.4775369568526173,2.4803768026303032,2.481379676606764,2.4890876475861887,2.4903445691108956,2.495089024100423,2.49614902012614,2.4980954075700197,2.4987559007336415,2.5111789281500307,2.518851106962444,2.5223347765948745,2.525852610824174,2.534914948036544,2.535833170438252,2.5380151149530548,2.539345339541569,2.5444857523401367,2.546818246948071,2.5490167854205765,2.5508685842264356,2.5618142567649898,2.5627942862687902,2.567641883498112,2.5678524556469995,2.571173858865265,2.5717887109540385,2.5737687719966686,2.5760314187683093,2.5782327571182293,2.579754399784747,2.581637961963665,2.5842264967020014,2.5865344589564927,2.5894392777689745,2.5905334808175553,2.5968865947734656,2.5980194472830362,2.598413315791163,2.602547549816002,2.6050475400441044,2.6085440984340664,2.6187175661546576,2.627815679303062,2.6291434050659888,2.6304537438793716,2.6306149795512965,2.634479662923951,2.6392221006788077,2.642360709598421,2.644685884666785,2.6525728879460644,2.658429078785616,2.6597263237609354,2.663066951947016,2.6714869053232206,2.671516386312021,2.6783595428663602,2.6890699007888657,2.7034420433709556,2.705550760795319,2.7075382250653774,2.7140883249782917,2.717357501680965,2.7176775649206206,2.7290418790753534,2.7297432149107124,2.737353268805464,2.741140410207379,2.741308191756616,2.746859464132953,2.747459058971174,2.750206329417871,2.752500982625861,2.7596065064273887,2.7602978982107516,2.763545539955345,2.768513270949427,2.7695307414649903,2.7707384233683996,2.775064742494351,2.777337378450568,2.77903498392034,2.7841089226395326,2.785577116234535,2.7873345811279364,2.7894940187284476,2.7917544362942976,2.7935107397656793,2.7956871002602384,2.797146619211148,2.7996466094392503,2.805352361568765,2.805672303417822,2.8117663426986113,2.8119717547735945,2.8169821347237303,2.8175779678395116,2.8180836283552253,2.8185845956903677,2.820440917284543,2.822571172147832,2.8264444330995104,2.826643981051774,2.830830349431153,2.8381442672826864,2.838217317178362,2.8390276879047462,2.846162224356192,2.848565778925149,2.8490185566794963,2.8490471340921246,2.854870729273415,2.855105647185894,2.8562876795196246,2.856314350568468,2.86427746049867,2.866816069851666,2.8680009260653208,2.8767331090842276,2.878110581619538,2.881763185867868,2.8881897669995737,2.8883125709561597,2.891228725976802,2.8921796119258403,2.9009156177119664,2.9011878266372975,2.901264653568731,2.9043843486094403,2.914231699636616,2.915490479777276,2.9180171511861133,2.918365862431621,2.918464071559356,2.9219037099042566,2.926441736871851,2.9288407975906523,2.9337410125285146,2.9343522179971444,2.9347547707066326,2.9351798025226117,2.93580696252603,2.9373698733953972,2.9408390219228124,2.942917092800812,2.944247415836344,2.9453886189893126,2.945708083067501,2.9488583227924607,2.94994683237411,2.9518087720944663,2.9534958694737554,2.955481141761794,2.957399028730876,2.9598797934507104,2.9621476217807583,2.9624181664145794,2.963934980695683,2.965176523618638,2.967529744640615,2.9698561469586906,2.9708043767798813,2.973458409805687,2.9770821937194114,2.9771078279409267,2.9798128805327337,2.980456155709412,2.991761305607895,2.994245678834396,2.996432195030131,3.0008291434753858,3.0104280906897145,3.0112094449466156,3.011703897748646,3.0132408811437017,3.014063367174515,3.0144883671652565,3.016958522470105,3.0199009943375756,3.020493905607367,3.021519570751366,3.0304940130248212,3.0430181580064755,3.048310312458483,3.0505549397968537,3.0515873049197637,3.054475550407858,3.061628332496241,3.063570195407465,3.068747141513768,3.0689317446578883,3.0691131691258207,3.070539525890638,3.0713168986906965,3.0763064956313997,3.0786779134555218,3.080614174699363,3.081663610169656,3.084188454345586,3.0851000892132276,3.087478400929065,3.087946307049549,3.0888651252594173,3.089519219033832,3.091078103264408,3.0930222265946554,3.0936932046009247,3.0973731013466335,3.0993324407244387,3.106250219647535,3.1077818750894437,3.109298128974217,3.1155053596259563,3.1176817201205154,3.1185470579742116,3.1190904711289633,3.1208500939033,3.126151804759928,3.1290486395462693,3.131472526797836,3.1359616008526814,3.138333097491227,3.1388047317269425,3.147304949178306,3.153143162460168,3.153204418702046,3.156976493950012,3.157829256181259,3.1600091418740135,3.173139513266392,3.17341973629766,3.1742348366896067,3.176140892072681,3.1857447777087486,3.1865514501311623,3.188247718270361,3.188844748229542,3.193135864072616,3.198205851855562,3.200415264094886,3.2049967735779603,3.2075095504474262,3.2097038140348957,3.214007040458341,3.214961484076582,3.215013392829732,3.2175789916532835,3.2191835712689567,3.2215943117264487,3.2257330581961554,3.2267933871031005,3.232402780998541,3.2355032733903215,3.237701867679874,3.2392257745239306,3.2392309048427137,3.241088651782988,3.246079535065462,3.2461601835605904,3.2467032432736005,3.2469411153333567,3.247801799521554,3.2493662438819797,3.2503872265602496,3.252099875569762,3.254709651969769,3.257298392233338,3.2600558048917065,3.266712772410969,3.276718549451118,3.2775053533066156,3.2801504481623738,3.2813255588092076,3.2825066677162056,3.287348029281958,3.2873933615051953,3.2883735825324436,3.2892354898052645,3.2945081794293856,3.29830461835256,3.300800331824007,3.3105704462437586,3.313067462864268,3.3138175040368196,3.3244278245670955,3.330904722150933,3.331294073486987,3.332332577929165,3.3330591405094196,3.3348560255989526,3.3384756148256542,3.3388796088698314,3.352003771192962,3.358564336283237,3.360798892109358,3.363566041507937,3.3660497515842493,3.3685177761148566,3.3686039167355375,3.370003566652784,3.3734726092581013,3.379794496794773,3.3834438176246877,3.388623806057268,3.390466253556667,3.392046470556437,3.3983312839828272,3.3988243103141826,3.4014508536060077,3.4024666318402126,3.4044261531183366,3.40640638924026,3.412575450918638,3.4130641344401553,3.413879209282385,3.4140940644707527,3.4237533998565937,3.424234597300824,3.4249562324607723,3.430070103791472,3.430165667914302,3.431908495294465,3.4362942521979534,3.4374229863977064,3.4374999794862333,3.4471451828441957,3.4482010056587455,3.4499410845206313,3.4504846481793834,3.4650570127283657,3.4671204912463054,3.4739735828794096,3.47442094477924,3.4857635729438243,3.487219254052974,3.4946050203246273,3.4974918548401774,3.5002322021447867,3.50117946213075,3.501502025637791,3.502972727650956,3.504355540761054,3.5056081764901705,3.5064792376650757,3.510737077739634,3.5133908905839917,3.5135631689837226,3.526524107433758,3.5274292913660474,3.530561931691267,3.5341041594899423,3.535358003225838,3.5370046070046044,3.5453516660398066,3.549016682219829,3.550371255289349,3.5584381294263068,3.561656079992389,3.5660233700023696,3.568236303039612,3.570250515420298,3.571849279873234,3.5722907508921082,3.5797863422435086,3.5812616858540096,3.5824447460360602,3.585927723621211,3.586466682903108,3.595232876277578,3.595541570146054,3.598083255661038,3.599117537220245,3.600735564125017,3.6015280792682915,3.604213319571784,3.6100883670207224,3.610283532658684,3.611031946192952,3.6125723914365153,3.618175149690451,3.6222319577338453,3.6226498451650855,3.6272620529628625,3.6294989156121176,3.6296815188666187,3.629993368414148,3.6300216526470876,3.6307424747222967,3.639004026989653,3.639841984683045,3.640008993922038,3.640728265737465,3.640762247558982,3.6453313398086635,3.6514554014869987,3.6544489325725635,3.656887643964552,3.667158460990862,3.6694907911828523,3.673541056059605,3.679919969159542,3.690194468154658,3.691750433788684,3.701296954658858,3.702169661611464,3.705872993894758,3.706847880249711,3.7158475769824264,3.717977144133272,3.7203700493335816,3.720510829301297,3.721305301256109,3.721552755417349,3.72231738984172,3.724163856726875,3.7242132045943777,3.7261267924288006,3.7339553138026957,3.734562612590537,3.736172829078157,3.7393254640214195,3.743502861438202,3.7466085136550475,3.7509018989894116,3.7581706652583478,3.7594129363619686,3.7665801064559616,3.771493889367548,3.772625732608546,3.7773618209088795,3.778595566230848,3.786220332102772,3.7868408621054073,3.787420224530649,3.7887846168096644,3.792722767612119,3.7931326708801976,3.7957022953745536,3.796627545474223,3.7975733830351004,3.804155337392231,3.8109362168666223,3.824674846253558,3.8389134429573772,3.8413027654372627,3.8424198165301675,3.843035569376184,3.84999539102796,3.863708012552813,3.8692091973236273,3.87260754125316,3.87766254879989,3.8779576149036075,3.878168528890569,3.8824948480165205,3.885944890708089,3.8867400955256244,3.892492589441815,3.8938228140303295,3.8945575004186423,3.8952152579022368,3.896658153485305,3.8990884955817364,3.89947966504036,3.8996108718091875,3.899778294824955,3.9033935076206774,3.9067204589081257,3.907556627133431,3.909955964675646,3.9214347199250312,3.9223898765762186,3.923170077812557,3.923254092597176,3.9252126511683443,3.927482371344297,3.9289857421664607,3.9321396766060275,3.9323829089604487,3.9346927525888873,3.934970052807671,3.942314184642491,3.9474410948893137,3.9504752855365837,3.9542041046746306,3.955454996415938,3.9561427390805477,3.95687422572621,3.9616420496157616,3.9618288780443436,3.9657010894187863,3.9671910164998394,3.9672726208978304,3.96784862881654,3.9699812948329907,3.9770483802299736,3.980049217979982,3.9809115315402153,3.9814011012190917,3.9889650034998,3.995852038671586,4.00142315331621,4.013919642103815,4.018522150865692,4.020400182382616,4.022748611030522,4.024691350269258,4.02917819776124,4.030450594445654,4.034956190968728,4.037162851889448,4.039957943368506,4.046772475454816,4.047762768476844,4.048327965789866,4.050674353834864,4.056671045040588,4.058603465122076,4.06832431659609,4.071275963484311,4.0754279747922055,4.078537157180108,4.0797397704566265,4.080955300305334,4.082952303193196,4.085743498246131,4.088366609461389,4.089757533915133,4.0921106548379385,4.092630060723366,4.094674842631292,4.105852837650019,4.106697084216677,4.108317018208538,4.108581805197986,4.110863728239579,4.112405226836586,4.114712095125995,4.115239466368024,4.1208471851209225,4.124436388670745,4.128737611875941,4.134548104285329,4.142660225399524,4.148663866258076,4.157379676376763,4.162869334630244,4.163919544637508,4.165510895614176,4.170524086260343,4.174044120109642,4.1757149432097265,4.176601892284566,4.176673229167221,4.179768203360254,4.1829435739877,4.183129407263991,4.187548739950941,4.187986293942004,4.188098650062699,4.194602161113437,4.196778521607996,4.197656265671583,4.1976936643500835,4.2014160338187025,4.208998385110533,4.2097524023586175,4.210958374556924,4.219279588715644,4.232099752656289,4.23365502286407,4.236478745068439,4.237099733112494,4.240754184784635,4.247449494855459,4.253675517923739,4.25838485784972,4.259190063758723,4.262217136613771,4.262726616458451,4.263000023291028,4.265385685239366,4.271811658101342,4.277416277984798,4.277468951773926,4.2837199792247205,4.286095546549291,4.290405081582193,4.290773135826669,4.290950542432242,4.291541666309399,4.2940857719787004,4.298183690944313,4.299298291013102,4.29958875218766,4.303916735612972,4.308601812552496,4.308619633693041,4.309569033097034,4.32237355483106,4.326138739042619,4.328734270709958,4.329349460890853,4.332260165945684,4.335090961178494,4.3546345088528255,4.359589637106936,4.361321165216452,4.372384092859079,4.374437128531014,4.379245441230296,4.381805199050518,4.3819674049067885,4.383006447187199,4.384934490338452,4.386278331007887,4.387264569445641,4.38978336003305,4.39031949895773,4.402268081722674,4.413521810175837,4.41362498175009,4.420991142415687,4.421059204208262,4.421481800522486,4.425777753551472,4.430550664554048,4.430865309027297,4.431461953195594,4.43404674121463,4.437361167896533,4.4399109551917775,4.442213033310679,4.442889552243628,4.445102763534436,4.450728480174682,4.451540425407586,4.451548138718664,4.453376870211002,4.454173361952655,4.45446270137068,4.455026101114697,4.455178732979277,4.457486470387408,4.464978906301866,4.4676603263932435,4.468251645145465,4.479020884790849,4.479661989824848,4.488552074788885,4.4938640891786505,4.4957764568909795,4.497060413519023,4.497376659339466,4.5024895111976235,4.506080621175556,4.512733279657283,4.513297490782122,4.513622057421685,4.5266470646148065,4.530067096277207,4.533394567947937,4.535913069067163,4.546404687976747,4.547807712929838,4.5575311372278975,4.563223214675901,4.573552183750309,4.574770294009284,4.574851164878474,4.575054556156658,4.585084860195423,4.588270765498493,4.590622154544121,4.5952933348089005,4.602733370048782,4.6055587193103875,4.607584257772672,4.609861945141745,4.612076163775384,4.613697642836797,4.613884331177729,4.614739427706255,4.615528795807464,4.6166393570611035,4.6253379749610986,4.626297871902786,4.634570037621529,4.636811621531194,4.637908721275352,4.642215246324525,4.6453073353733885,4.6529174974769845,4.661875938045824,4.672863418418274,4.68063786018422,4.681089239728095,4.683640727469026,4.695597450869549,4.697377387086306,4.69856868690573,4.707890505329594,4.710212336518111,4.711425952431284,4.715761367495659,4.726045163292355,4.734618309661926,4.73884321088471,4.760102259920359,4.760641976641125,4.762602250148461,4.762950163597395,4.773756270724242,4.7804774880453635,4.784425216797956,4.790121639716986,4.791753285721214,4.792185229290851,4.793142492597525,4.795290034173796,4.798392001084125,4.81178662510257,4.8162450300072805,4.820599932043422,4.822511930190728,4.8302072412698465,4.831530087317958,4.8366450168092,4.838591400833991,4.842944121823109,4.850250424288703,4.858075537368279,4.862634131141675,4.864721354253994,4.871224836910585,4.878538142834401,4.884519164927781,4.887163867240389,4.8888555275890155,4.889610857457299,4.897505051932399,4.903934562637524,4.905090395881643,4.909081069647186,4.909138311798955,4.911194954416622,4.919270699214799,4.9214837943689815,4.922307632663774,4.92290619395925,4.926904350403618,4.927570503006734,4.928753144719366,4.930385466866369,4.930573035362187,4.932746091229433,4.934597033925613,4.935250159890813,4.936622149846926,4.939102304828282,4.94211979300411,4.945731753381409,4.948670441250044,4.949014473644752,4.95742549655013,4.965041200077877,4.966611218098869,4.9693683853602835,4.972030121205002,4.975545386136417,4.978752481024571,4.979172032268991,4.9800933628082475,4.982574448759564,4.9835054707320126,4.985105160978776,4.985598634412739,4.994792998938678,5.000972070437271,5.0035018215382365,5.003519894730516,5.008418089832205,5.008489073639815,5.015496010693077,5.016493738347222,5.0234981723444605,5.026791041584886,5.030192500803686,5.031177895367335,5.031394340890785,5.032964014713812,5.038259003542009,5.041810101223575,5.042724609124491,5.047725329392961,5.055804345645981,5.056145181717454,5.0603070123195835,5.063647040006856,5.064785313046713,5.065998429052485,5.067821706019657,5.067986780794968,5.070890356715097,5.0779591362394285,5.0779850302787395,5.078428665155286,5.089106504811355,5.095664823097195,5.10725453776044,5.112981336712352,5.1177072360385765,5.124004177525336,5.12722532220711,5.129634748807405,5.134401088809142,5.135505235147605,5.138568846133751,5.142823901140957,5.144405658319357,5.14560683266653,5.146288160902458,5.147329994340637,5.150667173570369,5.155819300985627,5.158150033700537,5.158912155401197,5.160586020694268,5.162941572997511,5.173395611797915,5.177247613207101,5.179444997765472,5.179594985092564,5.181465294289751,5.189747251412783,5.196248397187617,5.199073215327189,5.201365338983791,5.2066838860535825,5.220988986500146,5.234623481580627,5.2404789763909605,5.245302784754529,5.246970063930576,5.24830028851909,5.249138791837382,5.254387826397419,5.258113942651107,5.26880619331709,5.279801241857157,5.2841362063276165,5.285904787452431,5.286182773378883,5.293433869732226,5.296494296368891,5.305338259183941,5.311968946568356,5.323885785644038,5.323918024601255,5.329155108939517,5.330552489156389,5.3417069002532855,5.3439088505906085,5.34831660745823,5.357315729901018,5.358142324914013,5.367926859189538,5.375211823376333,5.38031616207229,5.393479195363746,5.403093816101901,5.404782901135178,5.410756784028877,5.415418088419557,5.4159922560371,5.423245039920118,5.424886143920276,5.439793065251564,5.440835493116737,5.442126982401156,5.444750235127572,5.445251490474206,5.447249123556901,5.448306419986295,5.454061789525383,5.454548306777355,5.455920872982631,5.459724827804621,5.462659386321505,5.466086720101487,5.47109057400931,5.4727334420891225,5.479947354429385,5.48011514717615,5.4825580297090255,5.48274013219654,5.486860953260077,5.4933317622353215,5.497023785584666,5.498535342251728,5.5016954890365355,5.506885963503677,5.5139970787155335,5.5172315665399765,5.519071779041042,5.522888574082316,5.524785905367679,5.52744842117778,5.5371696122206515,5.54113320417099,5.541175511475842,5.548206809953001,5.556915757075899,5.566120253131345,5.568269329626446,5.5712021434574694,5.573342580361043,5.57772472802867,5.578381526565977,5.582471163867183,5.583595251304729,5.586245777999238,5.595405455081902,5.60043611519518,5.603623305317676,5.606678234829765,5.614393114417538,5.615575813104726,5.622915699792173,5.626077821523452,5.6325321943960915,5.641368062251615,5.6534805493598554,5.658450529940225,5.661612611182022,5.665455319549125,5.675119643239327,5.677557358371331,5.68055694604962,5.681197990310693,5.685370858678652,5.690354467473014,5.700134421438008,5.715239064551682,5.7272648295561766,5.748960058236719,5.751346615704257,5.755157256599347,5.780250102829399,5.781790018839416,5.783847195857277,5.787454166856833,5.79805330418062,5.803908992476522,5.811306317063725,5.816663473438943,5.817154571581938,5.8189411393983335,5.824024675594572,5.824158269559689,5.824228895675446,5.833846429002392,5.841028183086252,5.842948876000378,5.844301712398206,5.848701429813289,5.8562392435717925,5.856409536011938,5.870808791260231,5.874335007276358,5.887524994605741,5.895022531000734,5.9016500139139225,5.907641831466464,5.913707200654358,5.918675842593359,5.918682975674159,5.92824057749624,5.935070351574339,5.938679326480383,5.94094865565657,5.946451090156813,5.947443196134202,5.9553236289377764,5.957702124507406,5.959387205032101,5.962068129743521,5.964112780247433,5.967736593320552,5.969453598825453,5.970991008906708,5.971630519059957,5.978957716045144,5.979632459872789,5.996282985135238,6.000263122900819,6.015925596954801,6.017932214161618,6.0351228754365565,6.035601305422418,6.044403541647071,6.045010315323452,6.064403809354367,6.072502361462497,6.076593491732808,6.07740647164448,6.082135986346856,6.085461636805576,6.085956767528899,6.0894621063311405,6.091446224126628,6.093028739934908,6.115237364122834,6.123213230459498,6.132166141162486,6.156153694876025,6.163067749825473,6.16673948896522,6.176669690323706,6.179760836386521,6.183371075188234,6.183967719356531,6.193308869917395,6.1937338456648945,6.1990221262150556,6.207622298234156,6.227878953050606,6.2313364673253275,6.23445542046818,6.23512599788495,6.235808928140216,6.236428707862331,6.237885033805071,6.239682822181749,6.245522209951162,6.246046465230677,6.258350064971175,6.259567870370404,6.263558544135947,6.273398920671497,6.275714538951291,6.282572862438144,6.283169506606441,6.283558185386937,6.290081179051128,6.30474328830482,6.315247155775893,6.330226090278636,6.344353429962041,6.345969683151111,6.350969663607316,6.355023921618667,6.361542253737966,6.3646182430975955,6.369272554314648,6.3817746496880545,6.398625680872954,6.399693821281851,6.41332015666373,6.415991641385062,6.426099116849656,6.43050770439487,6.431138090155429,6.4331681535718985,6.435907719535436,6.451338956112778,6.452949134366321,6.458951532735853,6.465821875498136,6.478399372322663,6.496268618128084,6.501472932140416,6.504432457711005,6.50629334101486,6.513268709432452,6.523167396520876,6.52654356646584,6.550401663598791,6.560092655560084,6.56367674129126,6.563853802536585,6.5660454890352185,6.573082791319166,6.590096413191418,6.59221350843444,6.598758668770991,6.601447538419336,6.60277776300785,6.6067830017236915,6.634362384066151,6.634634883890385,6.635766598527198,6.6524957281731645,6.657264864550257,6.667542017530877,6.678390595206224,6.67868096582886,6.69625844288845,6.705457386645584,6.713382521456701,6.738417324177377,6.758916051594696,6.7749578540814355,6.775468992469371,6.775926421468313,6.785415600137128,6.787651427618357,6.810560643601832,6.816099622276113,6.8162655478723195,6.8178570613278,6.842147273156613,6.84464882882304,6.853860480616305,6.854919413135107,6.864582829926007,6.869240482971662,6.876517117356627,6.883672061902303,6.8899665569528565,6.890257595656706,6.911510203795288,6.916023476417365,6.924115717930988,6.9254364415482925,6.9571175612946945,6.964439744342968,6.9870549978205645,6.989457979321401,7.0237475578296085,7.024930935229747,7.025041531419703,7.0367463425517585,7.0534092365770675,7.055914626714809,7.059819879041044,7.062086756772402,7.066027676400438,7.076928974057751,7.104349840164332,7.109224851893657,7.121810726736086,7.134014619770056,7.164333652792948,7.1659160394216315,7.168012101556286,7.17489649506615,7.17607475661967,7.194143177166751,7.200458845457078,7.222005538581698,7.222879816741738,7.232938461650946,7.2565030441060685,7.293257940316579,7.293878363417491,7.307628426393478,7.3160410400154205,7.316276318643645,7.372092006550105,7.372655041134863,7.373246017839165,7.4334004957275965,7.437399921880996,7.438797250079745,7.440835391882189,7.457680742310416,7.464021258449179,7.464967592327639,7.466894585607406,7.484567808560314,7.509453037420876,7.531439948484717,7.54165121763026,7.54799497062163,7.558769061634948,7.561225332531336,7.576519150511814,7.586953608243732,7.612997627641796,7.640212020370257,7.646741537672199,7.648732322113403,7.6509415610320275,7.6647699227522565,7.6784973373463,7.698409778982381,7.702467338662231,7.716542217862717,7.717353641646568,7.733974028708303,7.758286585305058,7.761429066531463,7.7912668062060675,7.809502077017271,7.848812905114244,7.870364855915739,7.875818341699414,7.888184759341215,7.899185123541578,7.934337096609966,7.936837086838068,7.93933707706617,7.9559250129080965,7.957255237496611,7.995338265960925,7.997554826056863,8.015754883845531,8.020138309550873,8.029745775877814,8.034209409657642,8.049191238788524,8.059574229066811,8.06132895228717,8.0787983655797,8.083393688075319,8.124319109812944,8.140263566638765,8.17236071281198,8.181431295766423,8.229600192746346,8.269273239879624,8.279600396829842,8.283399763917714,8.28879440961748,8.305961109796584,8.307008042549839,8.30896798947225,8.312425142742654,8.356852393336112,8.376929753129332,8.381584770213067,8.384508497523768,8.388470451657412,8.398055242029614,8.43281334744242,8.469484887461817,8.488754198752645,8.49642126494922,8.505634448765818,8.506319604183375,8.51203661521015,8.525569747178679,8.57455984084254,8.579806675442036,8.594306565911126,8.606758103110337,8.608334032374671,8.643056103285744,8.650608961676824,8.658275303136918,8.668798535620134,8.672434284347048,8.67269487499874,8.702766117701515,8.731395963648083,8.776450409771257,8.885704756913128,8.892944648006448,8.972718887960582,8.973908724453281,9.042948847989521,9.142982377766991,9.220058172582355,9.274809180292664,9.287364200192627,9.310402487396857,9.311732711985371,9.322138547327711,9.364191848833741,9.41012477334823,9.417861369716206,9.475480942652297,9.527704490525025,9.586005853479875,9.635392306163908,9.641662301365415,9.688579643551385,9.700068096595146,9.746503835970884,9.748617352158647,9.751899371895092,9.757914960450364,9.899198224028737,9.911550265928724,9.94151097695385,9.959007406228565,9.959796302126335,9.985131193854727,9.988891650537141,10.004873770105235,10.00845905644087,10.023292665957257,10.02934870998206,10.07079734408154,10.097043961280178,10.167693232357578,10.20895672870563,10.211463747212974,10.259022456125024,10.296875887874535,10.30085072868851,10.315548710544817,10.375590162588821,10.483360862025847,10.495449798083655,10.515000279403552,10.519872584707514,10.542020918054675,10.583487092820036,10.645803764588038,10.6900488674788,10.75771653201349,10.791384023051279,10.815259700074478,10.840152305604306,10.84339563655368,10.9819245966641,11.048227172766417,11.11607190398388,11.450208606465253,11.509602038439994,11.595757739098474,11.618862870852126,11.6714200404125,11.733352812713008,11.746377376001192,11.917465188177516,11.928876312656996,11.964899040825458,11.98315271356239,12.033404959887491,12.145317727312943,12.322101060547205,12.33209261114581,12.336189405092512,12.355884514920433,12.358339228344448,12.468096322580209,12.524366110041285,12.620079882785546,12.814676497013124,12.907099031652308,12.946583414500822,13.229266685263383,13.272042736743458,13.30337485807928,13.357708886970272,13.577054066626772,13.593556527973647,13.600947919335283,13.847049157249955,13.93271530747677,13.958961924675407,14.077015415904668,14.088426540384148,14.207524718752722,14.223479621542708,14.320924865646873,14.343351392405872,14.432409244843484,14.507721727983267,14.59338787821008,14.83967049967464,14.931318875055183,14.95833158330123,15.162496092007984,15.168394298716578,15.18570666964797,15.409805966975796,15.436959849548202,15.440735679946101,15.533338003807728,15.786674053271895,16.108344424314225,16.19401057454104,16.265161145192508,16.682023253963052,17.133960700138687,17.142146654032558,17.333457444214616,17.394541427530157,17.429689565780848,17.546524987735495,17.698508547940833,17.708967120645184,17.794633270871998,17.87302851945077,18.407526995838452,18.418938120317932,18.752550468443815,18.898318646329813,19.030312262111806,19.140566886383397,19.23715870145128,19.395255967202957,19.690984832845118,19.76309858859082,19.85776398000513,20.161731100415807,20.385630290798247,20.578488348045084,20.630934958442765,20.995878663533915,21.570885084040412,22.231557654773724,22.738038575772237,22.84417392321859,22.892230225507035,23.823519251875553,23.832180351104682,24.90899992797887,25.43280304743564,26.093475618168952,26.547780960053785,27.06855015570602,29.29472101083087,31.399061735639805


==> anc/paper_data/5-113-4627-alternative/small_curves.dat <==
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,1,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,-1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,-1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,-1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0
0,0,0,0,1,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,-1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,-1,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,-1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0
0,0,-1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0
0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,-1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0
-1,0,0,1,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-1,-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-1,-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,-1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-1,-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,-1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,-1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,1,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,-1,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-1,-1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-2,1,0,0,0,0,0
-1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1
0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-2,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-2,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-2,1,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,-1,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-1,-1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-1,-1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0
-1,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0


==> anc/paper_data/5-113-4627-alternative/small_curves_cutoff.dat <==
2.0


==> anc/paper_data/5-113-4627-alternative/small_curves_gv.dat <==
1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,-2,1,1,1,1,1,1,1,1,1,1,1,-2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,-2,1,1,1,1,1,1,-2,1,1,1,-2,1,1,1,1,1,-2,1,1,1,1,-2,1,1,1,1,1,1,1,1,1,1,1,1,1,-2,1,-2,1,1,1,-2,1,-2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,-2,1,1,1,1,1,-2,-2,-2,1,1,-2,1,1,1,1,1,-2,1,1,1,1,1,1,1,-2,1,1,1,-2,-2,1,1,1,-2,1,1,1,1,1,1,1,1,1,1,-2,1,1,1,1,-2,3,-2,-2,1,-2,-2,1,-2,-2,1,1,1,1,1,1,1,1,1,-2,-2,3,1


==> anc/paper_data/5-113-4627-alternative/small_curves_vols.dat <==
0.009949398986748292,-0.01238370685297241,0.03925345366843658,0.02220614466519777,0.049344274457723714,0.10926083241213291,0.007015048805783408,0.03225188428947234,0.048581853071084424,0.001816329883297385,0.009085041642890701,-0.008381960959013668,0.03837640153408728,-0.0024999902281024333,-0.08086827384204298,-0.008248396622200005,-0.009980827260335445,-0.014324930632824362,0.06478530089322021,0.09860514308161328,-0.06780358491153038,0.03586043384802906,0.15366902281245132,0.016369621673611334,0.18554451772178027,0.07460031054974081,0.013826605881384069,0.08564230922331717,0.03638000809272768,0.02912792284545418,0.0743019506815017,-0.026873534268339938,0.0703382913406756,0.09226338978429993,0.06931145975698882,0.11114694553151594,0.08152841230298691,0.07747227119767786,0.09907559769919771,0.10659951973300963,0.11205964291881543,0.10504955196222454,0.11500888178756696,0.22878803381621537,0.07960866205434058,0.0749824298702606,0.1361801062967345,0.12837369881503946,0.0446785510039831,0.1380150835468612,0.13550767867204172,0.10233567961084589,0.1414597692148689,0.10531434075587498,0.14544310454362375,0.17424744197819564,0.15238501042432517,0.11191276742545142,0.16547114654969164,0.17735918939228412,0.13931117235745916,-0.04144786722599747,0.17416042214054528,0.177400886463829,0.07448479564561694,0.16138270720728087,0.1510547858358109,0.202596743618642,0.13990345803466653,0.0885360887641582,0.13173167445137324,0.20116662253400364,0.17874749258178468,0.16441161273246507,0.1709398340244661,0.19709905962324825,0.14880952480132947,0.16631235739379946,0.18531278283711572,0.19215473959255291,0.1728812112530136,0.20231151384388824,0.16960960943595182,0.19324167702023942,0.11898186835134084,0.17575592822697672,0.17623844730624683,0.1680297092169667,0.19258301694454616,0.22765920902327252,0.05222673541578615,0.21758321508792733,0.11388032406819093,0.23336671061741043,0.22497701726931751,0.1972212821584165,0.20947206120416695,0.1332966196814951,0.24032870709119436,0.12086891447847847,0.24231495047621365,0.10473802355755879,0.2696183285817355,0.15692341198359827,0.22803111730834758,0.2642176539378056,0.14360295169421988,0.2299540543883296,0.2567368169055726,0.27429409127740456,0.27740583869149305,0.15423453394487296,0.2347426780366959,0.31054837922492595,0.28870380603109425,0.19119250677920263,0.29304083313026297,0.3366815680921036,0.31765577023208635,0.2925182126246,0.321812894965376,0.33242194327414154,0.3205451347314181,0.31890683970794953,0.18843456277352288,0.32703838902833127,0.25175979157640427,0.3345623110621432,0.15784242407204374,0.31038497693327827,0.36677913339019597,0.40059897557858903,0.4132768791356014,0.35012572129514297,0.362636535303821,0.3849383782995943,0.2195585205564754,0.38356262849120526,0.4092297380724119,0.38850254188150757,0.42088785093842773,0.4206176898755771,0.2770778234198019,0.44975884740625816,0.2223089308802173,0.4369175664362075,0.46388951004911405,0.2865642180298096,0.4286137975487776,0.25513268397062916,0.5013038827683545,0.4329766878283863,0.2714150600623384,0.4829130562987416,0.4833955753780117,0.26477879796902926,0.2779827922288973,0.2636949719606605,0.29761550514734836,0.41265124117671803,0.5038481356362183,0.32589264835337417,0.2573944005759472,0.568826754979284,0.32939911568325897,0.5187346165172784,0.33634378953814803,0.32417098035483605,0.520416749171261,0.2470698482116518,0.33251341157971126,0.3970249057346109,0.2788060095788296,0.43342400960457184,0.3524444493177157,0.38911267393922344,0.6780804875000115,0.37792112507875686,0.41766186944062156,0.5539736782623095,0.3831189535995918,0.37174323393554687,0.7371874826501141,0.4220401514912737,0.5750064205064973,0.4139489253769,0.3532748189630297,0.4144314444561701,0.3906868120385809,0.7455715446999704,0.46817112621488377,0.43940253224349135,0.4814073308256752,0.4936487316820717,0.48809331409484,0.4361376942809301,0.5186860477250121,0.502096953310911,0.4753762745083634,0.6544069487258071,0.5552563582747894,0.8212395151754208,0.5292500502023358,0.5212098197138175,0.5515518931981092,0.5495421118139632,0.5275437297704002,0.533414711091261,0.583168649157777,0.5666161578352416,0.622531702207425,0.5795229179070134,0.6175788727625147,0.5800946254072414,0.6229414510028235,0.7399291704520294,0.8158090231629771,0.8667208082254376,1.085480676103316,0.6894918175367195,0.8059952067039262,0.7245206679794478,0.7190724041004444,0.8476982759270584,0.9044547641726695,0.7026166327530916,0.686858888146503,0.714835781823929,0.6911110986687277,0.721643131490417,0.733042096796396,0.729167053524229,0.7635355860796054,0.7539927440217795,0.9315304983570059,0.7877403572337016,1.0651060729109147,0.7992933701132898


==> anc/paper_data/5-113-4627-alternative/target_volumes.dat <==
6,6,6,1,1,1,1,6,1,1,1,6,6,1,1,6,6,1,1,1,6,1,6,1,6,1,6,1,1,1,1,1,1,6,6,6,6,6,1,1,1,1,1,1,1,1,1,1,1,1,6,1,6,1,1,1,1,1,1,1,1,6,1,6,1,6,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,6,1,1,1,6,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1


==> anc/paper_data/5-113-4627-main/K_vec.dat <==
8,-15,11,-2,13


==> anc/paper_data/5-113-4627-main/M_vec.dat <==
0,2,4,11,-8


==> anc/paper_data/5-113-4627-main/W_0.dat <==
6.45964e-62


==> anc/paper_data/5-113-4627-main/basis.dat <==
1,2,3,4,5,6,7,8,9,13,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52,53,54,55,56,57,58,59,60,61,62,63,64,65,66,67,68,69,70,71,72,73,74,75,76,77,78,79,80,81,82,83,84,85,86,87,88,89,90,91,92,93,94,95,96,97,98,99,100,101,102,103,104,105,106,107,108,109,110,111,112,113,114,115,116,117


==> anc/paper_data/5-113-4627-main/c_tau.dat <==
4.01065


==> anc/paper_data/5-113-4627-main/corrected_cy_vol.dat <==
944.9435691492068


==> anc/paper_data/5-113-4627-main/corrected_heights.dat <==
0.0,0.0,-24.841058525603906,0.0,108.85196551568582,55.3879541488591,80.2367683362061,16.548807535696895,0.0,-5.549030791447284,-12.502341181776584,94.44019625915519,80.44173645666767,67.71008448550187,102.48513839234197,36.34839375596296,96.46188694926762,17.690103206457408,91.51457636616,0.0,86.87595914120006,-8.915624068263043,83.36243446265671,-17.019703456004727,66.25167065739541,52.65152763939085,40.19158960814671,28.059048602887085,17.083322327968794,6.503255961637797,-2.619429749682361,-11.23906360587767,-18.311777802124542,77.31842084625568,36.56587640921693,-17.21211255775921,53.11269337825786,-19.092872636644646,46.11684783857518,17.971696905801164,-9.138456403574663,26.227778158171564,-13.026278674366806,10.774805242821097,-2.0361664832863844,5.2968730774311785,-3.92052376618698,54.31914274298364,27.58576970076587,40.0089556828875,87.53526719274817,73.45449248567367,60.27044778976247,47.848824406029934,81.48734990948057,67.00381858793999,53.78189312979613,40.90021095716528,29.097444300584364,76.37727586895883,62.06612537338305,48.645472676802726,35.84858878000477,23.579551872917,11.668947632353083,72.00885512499684,57.6280546601073,44.474806542238525,31.64190328442543,19.822420421326903,8.337643301682215,-1.2430481078093039,68.6207575710357,54.805986233712055,41.77870554363306,29.47332788906333,17.896174145741433,7.2207886934954315,-2.181439906740146,-10.318964368787908,62.50523271636948,48.9144862035037,70.81740255599976,17.551151066514503,65.09484919880148,-0.05114737357540107,60.20878867544917,-9.27574698809524,56.171807053523956,39.13674780245445,26.299024224026343,14.536596866329434,3.9028660659574035,-5.08302467223246,-12.687628425702451,31.097736466690996,40.040123208312075,-0.04554705761260217,34.29082536804487,29.79950360014612,-11.282360500460996,12.986203260879408,1.5913581998387054,-6.522271813860973,40.06869966289116,48.05147501006426,8.672068632594593,43.265330820265554,-4.653324768930718,26.155876415008027,13.861018952900569,3.1151974501005175,-5.745349282225016,22.938529639933567,8.755530837994733,-4.72976906443985,12.890252345289632,-6.647437562299805


==> anc/paper_data/5-113-4627-main/corrected_kahler_param.dat <==
-42.26236561548376,42.425989453432976,71.75540384116971,0.4133094540431159,2.943137297166487,7.519218290367803,74.3057515743792,75.61749704658416,84.06692605762476,1.2668078313216995,3.8555543760585493,-0.06973377377360634,5.149241298341195,0.93647331241948,7.411115563672297,2.2513737567603016,18.44746896719738,4.691366747517577,30.29536705124383,7.532580414044787,7.930897198527646,9.4694189697708,11.335337766998919,14.358071294568163,17.77646473072457,22.652238821891842,28.03106476818425,34.95681037442478,24.278298151387872,25.521133121811687,51.551054041988436,29.840159029893698,55.623811632404,48.47525851048243,48.32702718268348,61.12082881688434,52.40025950728216,69.14004188469323,74.4852669508042,75.67275502718383,74.96085245471465,79.74191541358425,-21.03136809557975,-19.76782153282238,-17.481002147773495,-0.9514113971062841,-1.033726301693278,-0.2193111951169584,1.3575252236380635,-1.0458110110731127,-1.5308825301262061,-0.7543481857825611,0.362429444074138,2.5581225899807407,-0.20236738229414186,-0.5150580753823419,0.06274903052474201,1.2643249362143933,2.993747831614087,5.081603393537762,1.3827295430445474,1.0003888806425607,1.8456005652613499,3.0111571099357093,5.19013404932474,7.7038167321675814,12.121585125163449,3.9481496583841817,4.13183812354805,5.103017235956713,6.796099383874321,9.21740544303998,12.54047979328152,17.136710995533463,22.997646335973286,23.463569823989275,23.871283113610986,23.730797530432824,26.45838525089755,23.961761842535168,28.808064282596035,25.02921898848365,39.535442139864244,26.945755035859293,29.862673256577864,31.02340948063727,33.25944192542795,36.62417092754333,41.636739991840955,48.030596040858995,47.45460694108584,48.352051549519956,50.26176069105804,48.556271378553674,50.018467279955416,64.93044238929872,53.15714441247735,55.760759153923686,61.6455889427117,-21.283351373184473,-21.34551815919818,-18.72954512920532,-20.178144679696246,-12.102961058942398,-17.335621613165472,-15.632019272785442,-12.379380973097938,-7.241467902935952,2.986552168145309,2.8020131686940033,9.268690738047667,4.845310212102859,13.304539909488469


==> anc/paper_data/5-113-4627-main/corrected_target_volumes.dat <==
1.759466443725465,1.779677241449053,1.755963707110134,1.762785411392758,0.48062786403949553,0.423389257940293,0.48804538375502565,0.4914768719752479,1.7834333628888155,0.516842140672515,0.4874219100518329,0.5117826171990675,1.7812942568840353,1.706214649065053,0.4837407039199383,1.7740902925231972,1.6986128581892237,0.5006175915357246,0.4953098278820882,0.5110129617799861,1.7807471837239772,0.48072703074370693,1.7783674753223315,0.5141237818379545,1.7569150915714369,0.5097457083640724,1.8007433128890733,0.5391300411893727,0.5063333570007172,0.47551530479785264,0.5380628732300101,0.47192105026039766,0.5066759396523921,1.7501008900952357,1.6881073339596986,1.6984530293956606,1.7181912712617629,1.7902058312829319,0.4409313832284382,0.39338033235877945,0.38881863530068184,0.46103016231267063,0.48757191314759996,0.48226391204320235,0.4847023191052615,0.5189427048476608,0.47705326962152295,0.5169686136493178,0.4933264933474521,0.4601823353219841,1.7930734499565173,0.45933727822182907,1.8227509850664305,0.48455026646493404,0.5456847320701981,0.44491288534607704,0.5426644982639598,0.4459973120030807,0.4313268492519404,0.4739314119536875,0.4688687999822006,1.7853531623099266,0.4644356555139053,1.8204695591078481,0.4799740982719252,1.7254952243923332,0.46998584214959654,0.4981262206271549,0.49477002872755854,0.5004992738923634,0.5049985686802682,0.49560898562146205,0.4879322912889943,0.47774088789108266,0.5043630850152643,0.48111437571697246,0.5326393367483014,0.5486057084610634,0.5703253699933754,0.46908143271122,0.47156027895013813,0.5023094973746922,0.5661087985054981,0.5296092379163433,0.5344024027894122,0.4835439903293802,0.52545973862036,0.4652351894734252,0.5078304782013451,0.49512268609112675,0.46922332465374933,0.4495415922830436,0.3362573444927381,1.8371770176215547,0.45252115587944025,0.5239651423624769,0.4570508234726131,1.7044661501242109,0.4564705585050294,0.47524083678532414,0.48891662415507975,0.4505521965252952,0.4842804597809611,0.46099271315165535,0.4838304135922538,0.4824403447012652,0.46632240168505057,0.4525217861615263,0.447355928037718,0.4736718086042607,0.4447814993563864,0.4711711376591281,0.4494216052704554


==> anc/paper_data/5-113-4627-main/cy_vol.dat <==
945.1755540972863


==> anc/paper_data/5-113-4627-main/dual_curves.dat <==
0,0,1,0,0,-1,0,-1,1,0
0,1,1,0,0,0,0,0,0,-2
-3,0,-2,1,0,1,0,0,0,3
0,0,0,1,0,0,-1,-1,1,0
-3,1,-1,1,0,1,0,0,0,1
-3,0,-1,1,0,0,0,-1,1,3
-1,0,-2,0,1,0,0,1,0,1
-3,1,0,0,0,0,1,0,0,1
-3,1,0,1,0,0,0,-1,1,1
-3,2,1,0,0,0,1,0,0,-1
-3,2,0,1,0,1,0,0,0,-1
-1,1,-1,0,1,0,0,1,0,-1
-4,0,-4,1,1,1,0,1,0,4
-1,0,-1,0,1,-1,0,0,1,1
-6,2,-1,1,0,1,1,0,0,2
-6,3,0,0,0,1,2,1,-1,0
-6,2,0,0,0,0,2,0,0,2
-3,3,1,1,0,1,0,0,0,-3
-3,2,1,1,0,0,0,-1,1,-1
-7,0,-6,2,1,2,0,1,0,7
-1,1,0,0,1,-1,0,0,1,-1
-4,1,-3,1,1,1,0,1,0,2
-4,0,-3,1,1,0,0,0,1,4
-7,0,-5,2,1,1,0,0,1,7
-4,2,-2,1,1,1,0,1,0,0
-6,2,-1,2,0,1,0,-1,1,2
-6,3,1,0,0,0,2,0,0,0
-7,1,-5,2,1,2,0,1,0,5
-3,3,2,1,0,0,0,-1,1,-3
-5,0,-6,1,2,1,0,2,0,5
-6,3,0,1,0,1,1,0,0,0
-4,1,-2,1,1,0,0,0,1,2
-10,0,-8,3,1,3,0,1,0,10
-6,2,0,1,0,0,1,-1,1,2
-6,3,-1,2,0,2,0,0,0,0
-4,2,-1,0,1,0,1,1,0,0
-7,2,-3,1,1,1,1,1,0,3
-10,0,-7,3,1,2,0,0,1,10
-10,1,-7,3,1,3,0,1,0,8
-6,2,0,2,0,0,0,-2,2,2
-4,3,-1,1,1,1,0,1,0,-2
-6,4,2,0,0,0,2,0,0,-2
-6,4,1,1,0,1,1,0,0,-2
-13,0,-10,4,1,4,0,1,0,13
-4,2,0,0,1,-1,1,0,1,0
-7,2,-4,2,1,2,0,1,0,3
-6,3,1,1,0,0,1,-1,1,0
-7,1,-4,2,1,1,0,0,1,5
-6,3,0,2,0,1,0,-1,1,0
-5,0,-5,1,2,0,0,1,1,5
-4,2,-1,1,1,0,0,0,1,0
-5,1,-5,1,2,1,0,2,0,3
-9,3,-1,1,0,1,2,0,0,3
-8,0,-8,2,2,2,0,2,0,8
-7,3,-3,2,1,2,0,1,0,1
-10,1,-6,3,1,2,0,0,1,8
-5,1,-4,1,2,0,0,1,1,3
-9,3,0,1,0,0,2,-1,1,3
-9,3,-2,3,0,2,0,-1,1,3
-8,1,-7,2,2,2,0,2,0,6
-7,3,-1,0,1,0,2,1,0,1
-6,3,1,2,0,0,0,-2,2,0
-7,3,-2,1,1,1,1,1,0,1
-9,3,-1,2,0,1,1,-1,1,3
-11,0,-10,3,2,3,0,2,0,11
-7,2,-2,1,1,0,1,0,1,3
-6,4,2,1,0,0,1,-1,1,-2
-9,4,-1,2,0,2,1,0,0,1
-5,2,-4,1,2,1,0,2,0,1
-8,0,-7,2,2,1,0,1,1,8
-13,1,-9,4,1,4,0,1,0,11
-9,4,0,1,0,1,2,0,0,1
-4,3,0,1,1,0,0,0,1,-2
-9,4,1,0,0,0,3,0,0,1
-13,0,-9,4,1,3,0,0,1,13
-7,2,-3,2,1,1,0,0,1,3
-6,0,-8,1,3,1,0,3,0,6
-10,2,-6,3,1,3,0,1,0,6
-6,4,1,2,0,1,0,-1,1,-2
-4,4,0,1,1,1,0,1,0,-4
-16,0,-12,5,1,5,0,1,0,16
-10,2,-5,2,1,2,1,1,0,6
-9,5,0,2,0,2,1,0,0,-1
-7,3,0,0,1,-1,2,0,1,1
-9,3,-1,3,0,1,0,-2,2,3
-9,5,1,1,0,1,2,0,0,-1
-14,0,-12,4,2,4,0,2,0,14
-4,4,1,1,1,0,0,0,1,-4
-6,0,-7,1,3,0,0,2,1,6
-16,1,-11,5,1,5,0,1,0,14
-7,4,-2,2,1,2,0,1,0,-1
-10,2,-5,3,1,2,0,0,1,6
-12,4,-2,2,0,2,2,0,0,4
-9,0,-10,2,3,2,0,3,0,9
-5,3,-3,1,2,1,0,2,0,-1
-10,3,-5,3,1,3,0,1,0,4
-9,3,0,2,0,0,1,-2,2,3
-5,2,-3,1,2,0,0,1,1,1
-8,2,-6,2,2,2,0,2,0,4
-7,3,-2,2,1,1,0,0,1,1
-9,4,1,1,0,0,2,-1,1,1
-7,4,0,0,1,0,2,1,0,-1
-11,1,-9,3,2,3,0,2,0,9
-13,2,-7,3,1,3,1,1,0,9
-7,4,-1,1,1,1,1,1,0,-1
-11,0,-9,3,2,2,0,1,1,11
-12,6,0,0,0,2,4,2,-2,0
-6,1,-7,1,3,1,0,3,0,4
-10,3,-3,1,1,1,2,1,0,4
-13,2,-8,4,1,4,0,1,0,9
-8,0,-6,2,2,0,0,0,2,8
-12,4,-1,1,0,1,3,0,0,4
-13,1,-8,4,1,3,0,0,1,11
-9,5,2,0,0,0,3,0,0,-1
-10,2,-4,2,1,1,1,0,1,6
-7,2,-2,2,1,0,0,-1,2,3
-9,4,0,2,0,1,1,-1,1,1
-8,2,-5,1,2,1,1,2,0,4
-16,0,-11,5,1,4,0,0,1,16
-7,3,-1,1,1,0,1,0,1,1
-9,4,-1,3,0,2,0,-1,1,1
-6,4,2,2,0,0,0,-2,2,-2
-10,3,-4,2,1,2,1,1,0,4
-19,0,-14,6,1,6,0,1,0,19
-8,1,-6,2,2,1,0,1,1,6
-7,5,-1,2,1,2,0,1,0,-3
-8,1,-5,2,2,0,0,0,2,6
-9,1,-9,2,3,2,0,3,0,7
-10,3,-4,3,1,2,0,0,1,4
-7,5,0,1,1,1,1,1,0,-3
-13,3,-6,3,1,3,1,1,0,7
-10,4,-4,3,1,3,0,1,0,2
-9,5,0,3,0,2,0,-1,1,-1
-11,2,-8,3,2,3,0,2,0,7
-19,0,-13,6,1,5,0,0,1,19
-5,3,-2,1,2,0,0,1,1,-1
-13,2,-6,3,1,2,1,0,1,9
-9,3,0,3,0,0,0,-3,3,3
-10,4,-3,2,1,2,1,1,0,2
-12,4,-2,3,0,2,1,-1,1,4
-11,1,-8,3,2,2,0,1,1,9
-9,0,-9,2,3,1,0,2,1,9
-17,0,-14,5,2,5,0,2,0,17
-8,2,-4,1,2,0,1,1,1,4
-13,2,-7,4,1,3,0,0,1,9
-9,5,2,1,0,0,2,-1,1,-1
-9,5,1,2,0,1,1,-1,1,-1
-9,6,2,1,0,1,2,0,0,-3
-12,6,1,0,0,1,4,1,-1,0
-12,0,-12,3,3,3,0,3,0,12
-12,6,0,1,0,2,3,1,-1,0
-7,4,1,0,1,-1,2,0,1,-1
-7,4,-1,2,1,1,0,0,1,-1
-7,0,-10,1,4,1,0,4,0,7
-19,1,-13,6,1,6,0,1,0,17
-13,3,-7,4,1,4,0,1,0,7
-10,3,-3,2,1,1,1,0,1,4
-13,3,-5,2,1,2,2,1,0,7
-11,2,-7,2,2,2,1,2,0,7
-6,1,-6,1,3,0,0,2,1,4
-16,2,-9,4,1,4,1,1,0,12
-14,1,-11,4,2,4,0,2,0,12
-12,5,1,0,0,0,4,0,0,2
-16,2,-10,5,1,5,0,1,0,12
-5,4,-2,1,2,1,0,2,0,-3
-22,0,-16,7,1,7,0,1,0,22
-14,0,-11,4,2,3,0,1,1,14
-12,4,-1,2,0,1,2,-1,1,4
-10,4,-2,1,1,1,2,1,0,2
-9,4,1,2,0,0,1,-2,2,1
-8,3,-4,1,2,1,1,2,0,2
-7,4,0,1,1,0,1,0,1,-1
-12,5,-1,2,0,2,2,0,0,2
-8,2,-5,2,2,1,0,1,1,4
-9,4,0,3,0,1,0,-2,2,1
-10,3,-2,1,1,0,2,0,1,4
-10,2,-4,3,1,1,0,-1,2,6
-11,0,-8,3,2,1,0,0,2,11
-8,3,-5,2,2,2,0,2,0,2
-7,3,-1,2,1,0,0,-1,2,1
-12,5,0,1,0,1,3,0,0,2
-16,1,-10,5,1,4,0,0,1,14
-10,4,-1,0,1,0,3,1,0,2
-6,2,-6,1,3,1,0,3,0,2
-12,4,0,1,0,0,3,-1,1,4
-5,5,-1,1,2,1,0,2,0,-5
-10,4,-1,1,1,0,2,0,1,2
-9,6,3,1,0,0,2,-1,1,-3
-6,2,-5,1,3,0,0,2,1,2
-17,1,-13,5,2,5,0,2,0,15
-9,2,-7,1,3,1,1,3,0,5
-8,2,-4,2,2,0,0,0,2,4
-11,2,-7,3,2,2,0,1,1,7
-7,0,-9,1,4,0,0,3,1,7
-9,5,2,2,0,0,1,-2,2,-1
-10,3,-3,3,1,1,0,-1,2,4
-15,5,-2,2,0,2,3,0,0,5
-14,2,-9,3,2,3,1,2,0,10
-19,1,-12,6,1,5,0,0,1,17
-11,1,-7,3,2,1,0,0,2,9
-16,2,-8,4,1,3,1,0,1,12
-14,0,-10,4,2,2,0,0,2,14
-9,5,1,3,0,1,0,-2,2,-1
-10,3,-2,2,1,0,1,-1,2,4
-11,2,-6,2,2,1,1,1,1,7
-8,3,-3,1,2,0,1,1,1,2
-13,3,-6,4,1,3,0,0,1,7
-11,3,-6,2,2,2,1,2,0,5
-12,5,1,1,0,0,3,-1,1,2
-16,2,-9,5,1,4,0,0,1,12
-16,3,-7,3,1,3,2,1,0,10
-13,4,-3,1,1,1,3,1,0,5
-22,1,-15,7,1,7,0,1,0,20
-7,5,1,1,1,0,1,0,1,-3
-10,4,-3,3,1,2,0,0,1,2
-6,3,-5,1,3,1,0,3,0,0
-14,2,-10,4,2,4,0,2,0,10
-19,2,-11,5,1,5,1,1,0,15
-10,5,-3,3,1,3,0,1,0,0
-11,3,-5,1,2,1,2,2,0,5
-15,5,-1,1,0,1,4,0,0,5
-11,3,-7,3,2,3,0,2,0,5
-12,4,-1,3,0,1,1,-2,2,4
-8,4,-4,2,2,2,0,2,0,0
-10,4,-2,2,1,1,1,0,1,2
-12,6,2,0,0,0,4,0,0,0
-10,5,0,0,1,0,3,1,0,0
-19,2,-12,6,1,6,0,1,0,15
-13,4,-4,2,1,2,2,1,0,5
-14,1,-10,4,2,3,0,1,1,12
-12,5,0,2,0,1,2,-1,1,2
-13,4,-5,3,1,3,1,1,0,5
-10,5,-1,1,1,1,2,1,0,0
-7,1,-9,1,4,1,0,4,0,5
-25,0,-18,8,1,8,0,1,0,25
-10,0,-12,2,4,2,0,4,0,10
-13,4,-6,4,1,4,0,1,0,5
-13,3,-4,2,1,1,2,0,1,7
-17,0,-13,5,2,4,0,1,1,17
-10,4,0,0,1,-1,3,0,1,2
-15,6,-1,1,0,2,4,1,-1,3
-9,6,2,2,0,1,1,-1,1,-3
-7,5,0,2,1,1,0,0,1,-3
-13,2,-6,4,1,2,0,-1,2,9
-16,3,-9,5,1,5,0,1,0,10
-8,4,-2,0,2,0,2,2,0,0
-22,0,-15,7,1,6,0,0,1,22
-13,3,-5,3,1,2,1,0,1,7
-9,4,1,3,0,0,0,-3,3,1
-12,5,-1,3,0,2,1,-1,1,2
-15,0,-14,4,3,4,0,3,0,15
-12,6,0,2,0,2,2,0,0,0
-9,0,-8,2,3,0,0,1,2,9
-20,0,-16,6,2,6,0,2,0,20
-9,2,-8,2,3,2,0,3,0,5
-8,4,-3,1,2,1,1,2,0,0
-7,6,0,2,1,2,0,1,0,-5
-12,4,0,2,0,0,2,-2,2,4
-12,6,1,1,0,1,3,0,0,0
-12,1,-11,3,3,3,0,3,0,10
-9,1,-8,2,3,1,0,2,1,7
-9,6,1,3,0,2,0,-1,1,-3
-16,3,-8,4,1,4,1,1,0,10
-7,4,0,2,1,0,0,-1,2,-1
-12,0,-11,3,3,2,0,2,1,12
-5,4,-1,1,2,0,0,1,1,-3
-12,4,-2,4,0,2,0,-2,2,4
-8,3,-4,2,2,1,0,1,1,2
-10,5,-2,2,1,2,1,1,0,0
-10,6,1,0,1,0,3,1,0,-2
-10,4,-2,3,1,1,0,-1,2,2
-12,1,-10,3,3,2,0,2,1,10
-12,6,1,2,0,1,2,-1,1,0
-11,4,-6,3,2,3,0,2,0,3
-8,4,-2,1,2,0,1,1,1,0
-16,4,-7,4,1,4,1,1,0,8
-11,3,-4,1,2,0,2,1,1,5
-12,6,2,1,0,0,3,-1,1,0
-12,5,-1,4,0,2,0,-2,2,2
-11,2,-6,3,2,1,0,0,2,7
-11,3,-5,2,2,1,1,1,1,5
-17,0,-12,5,2,3,0,0,2,17
-12,5,1,2,0,0,2,-2,2,2
-13,5,-4,3,1,3,1,1,0,3
-12,6,0,3,0,2,1,-1,1,0
-12,2,-9,2,3,2,1,3,0,8
-10,0,-11,2,4,1,0,3,1,10
-22,2,-14,7,1,7,0,1,0,18
-7,7,1,2,1,2,0,1,0,-7
-16,4,-6,3,1,3,2,1,0,8
-20,0,-15,6,2,5,0,1,1,20
-13,0,-14,3,4,3,0,4,0,13
-10,5,-2,3,1,2,0,0,1,0
-11,3,-6,3,2,2,0,1,1,5
-23,0,-18,7,2,7,0,2,0,23
-17,1,-12,5,2,4,0,1,1,15
-10,5,-1,2,1,1,1,0,1,0
-17,2,-11,4,2,4,1,2,0,13
-10,6,-2,3,1,3,0,1,0,-2
-12,7,3,0,0,0,4,0,0,-2
-13,5,-1,0,1,0,4,1,0,3
-11,4,-5,2,2,2,1,2,0,3
-8,4,-1,0,2,-1,2,1,1,0
-13,5,-5,4,1,4,0,1,0,3
-8,0,-12,1,5,1,0,5,0,8
-12,7,2,1,0,1,3,0,0,-2
-14,2,-8,3,2,2,1,1,1,10
-19,2,-11,6,1,5,0,0,1,15
-7,6,1,2,1,1,0,0,1,-5
-8,5,-3,2,2,2,0,2,0,-2
-14,3,-9,4,2,4,0,2,0,8
-13,5,-3,2,1,2,2,1,0,3
-13,3,-4,3,1,1,1,-1,2,7
-9,5,2,3,0,0,0,-3,3,-1
-7,5,1,2,1,0,0,-1,2,-3
-15,5,-2,3,0,2,2,-1,1,5
-15,5,0,1,0,0,4,-1,1,5
-15,5,-1,2,0,1,3,-1,1,5
-19,3,-11,6,1,6,0,1,0,13
-10,4,-1,2,1,0,1,-1,2,2
-9,3,-6,1,3,1,1,3,0,3
-12,4,-1,4,0,1,0,-3,3,4
-12,4,0,3,0,0,1,-3,3,4
-13,6,-1,0,1,1,4,2,-1,1
-15,0,-13,4,3,3,0,2,1,15
-9,2,-7,2,3,1,0,2,1,5
-15,7,0,1,0,2,4,1,-1,1
-10,1,-11,2,4,2,0,4,0,8
-12,5,0,3,0,1,1,-2,2,2
-18,0,-16,5,3,5,0,3,0,18
-9,3,-7,2,3,2,0,3,0,3
-22,1,-14,7,1,6,0,0,1,20
-10,6,-1,2,1,2,1,1,0,-2
-10,3,-2,3,1,0,0,-2,3,4
-15,6,0,1,0,1,4,0,0,3
-16,3,-6,3,1,2,2,0,1,10
-13,4,-4,3,1,2,1,0,1,5
-13,4,-3,2,1,1,2,0,1,5
-13,4,-2,1,1,0,3,0,1,5
-16,3,-8,5,1,4,0,0,1,10
-15,6,-2,3,0,3,2,0,0,3
-17,2,-12,5,2,5,0,2,0,13
-25,1,-17,8,1,8,0,1,0,23
-22,2,-13,6,1,6,1,1,0,18
-12,2,-10,3,3,3,0,3,0,8
-6,3,-4,1,3,0,0,2,1,0
-28,0,-20,9,1,9,0,1,0,28
-7,1,-8,1,4,0,0,3,1,5
-8,3,-3,2,2,0,0,0,2,2
-5,5,0,1,2,0,0,1,1,-5
-19,3,-9,4,1,4,2,1,0,13
-8,5,-2,1,2,1,1,2,0,-2
-6,4,-4,1,3,1,0,3,0,-2
-15,1,-13,4,3,4,0,3,0,13
-13,3,-5,4,1,2,0,-1,2,7
-10,5,1,0,1,-1,3,0,1,0
-14,1,-9,4,2,2,0,0,2,12
-9,2,-6,1,3,0,1,2,1,5
-9,6,2,3,0,1,0,-2,2,-3
-12,7,1,2,0,2,2,0,0,-2
-8,4,-3,2,2,1,0,1,1,0
-12,6,-1,4,0,3,0,-1,1,0
-10,6,0,1,1,1,2,1,0,-2
-12,0,-10,3,3,1,0,1,2,12
-19,2,-10,5,1,4,1,0,1,15
-14,3,-8,3,2,3,1,2,0,8
-14,3,-7,2,2,2,2,2,0,8
-9,1,-7,2,3,0,0,1,2,7
-16,4,-5,2,1,2,3,1,0,8
-15,6,-1,2,0,2,3,0,0,3
-16,4,-8,5,1,5,0,1,0,8
-19,3,-10,5,1,5,1,1,0,13
-16,2,-8,5,1,3,0,-1,2,12
-25,0,-17,8,1,7,0,0,1,25
-13,4,-5,4,1,3,0,0,1,5
-9,6,3,2,0,0,1,-2,2,-3
-11,4,-4,1,2,1,2,2,0,3
-20,1,-15,6,2,6,0,2,0,18
-16,3,-7,4,1,3,1,0,1,10
-7,2,-8,1,4,1,0,4,0,3
-13,5,-2,1,1,1,3,1,0,3
-10,5,0,1,1,0,2,0,1,0
-14,2,-9,4,2,3,0,1,1,10
-11,2,-5,2,2,0,1,0,2,7
-17,2,-11,5,2,4,0,1,1,13
-16,5,-5,3,1,3,2,1,0,6
-11,0,-14,2,5,2,0,5,0,11
-15,6,-2,4,0,3,1,-1,1,3
-31,0,-22,10,1,10,0,1,0,31
-14,3,-8,4,2,3,0,1,1,8
-10,2,-9,1,4,1,1,4,0,6
-15,7,2,0,0,0,5,0,0,1
-15,6,1,1,0,0,4,-1,1,3
-13,4,-3,3,1,1,1,-1,2,5
-14,4,-6,2,2,2,2,2,0,6
-12,6,2,2,0,0,2,-2,2,0
-20,2,-13,5,2,5,1,2,0,16
-16,4,-6,4,1,3,1,0,1,8
-16,4,-4,2,1,1,3,0,1,8
-8,6,-2,2,2,2,0,2,0,-4
-10,0,-10,2,4,0,0,2,2,10
-12,1,-9,3,3,1,0,1,2,10
-14,4,-8,4,2,4,0,2,0,6
-11,5,-4,2,2,2,1,2,0,1
-8,4,0,0,2,-2,2,0,2,0
-19,3,-10,6,1,5,0,0,1,13
-17,2,-10,4,2,3,1,1,1,13
-12,5,0,4,0,1,0,-3,3,2
-18,9,0,0,0,3,6,3,-3,0
-15,0,-12,4,3,2,0,1,2,15
-18,1,-15,5,3,5,0,3,0,16
-16,5,-4,2,1,2,3,1,0,6
-13,0,-13,3,4,2,0,3,1,13
-12,0,-9,3,3,0,0,0,3,12
-6,5,-3,1,3,1,0,3,0,-4
-13,1,-13,3,4,3,0,4,0,11
-11,4,-5,3,2,2,0,1,1,3
-11,5,-2,0,2,0,3,2,0,1
-13,6,-2,2,1,2,2,1,0,1
-15,2,-12,4,3,4,0,3,0,11
-15,6,-1,3,0,2,2,-1,1,3
-13,5,-4,4,1,3,0,0,1,3
-7,2,-7,1,4,0,0,3,1,3
-12,7,1,3,0,2,1,-1,1,-2
-21,0,-18,6,3,6,0,3,0,21
-16,0,-16,4,4,4,0,4,0,16
-15,1,-12,4,3,3,0,2,1,13
-12,8,2,2,0,2,2,0,0,-4
-17,3,-11,5,2,5,0,2,0,11
-10,6,-1,3,1,2,0,0,1,-2
-15,6,0,2,0,1,3,-1,1,3
-15,5,-1,3,0,1,2,-2,2,5
-16,4,-5,3,1,2,2,0,1,8
-20,0,-14,6,2,4,0,0,2,20
-7,7,2,2,1,1,0,0,1,-7
-22,3,-11,5,1,5,2,1,0,16
-12,8,3,1,0,1,3,0,0,-4
-28,1,-19,9,1,9,0,1,0,26
-20,2,-14,6,2,6,0,2,0,16
-17,3,-10,4,2,4,1,2,0,11
-19,4,-8,4,1,4,2,1,0,11
-8,6,-1,1,2,1,1,2,0,-4
-19,2,-10,6,1,4,0,-1,2,15
-18,6,-2,2,0,2,4,0,0,6
-12,6,0,4,0,2,0,-2,2,0
-9,6,3,3,0,0,0,-3,3,-3
-10,7,-1,3,1,3,0,1,0,-4
-19,3,-8,4,1,3,2,0,1,13
-16,3,-7,5,1,3,0,-1,2,10
-23,1,-17,7,2,7,0,2,0,21
-16,6,-3,1,1,2,4,2,-1,4
-22,3,-13,7,1,7,0,1,0,16
-12,3,-7,1,3,1,2,3,0,6
-13,5,-2,2,1,1,2,0,1,3
-13,6,-3,3,1,3,1,1,0,1
-17,3,-9,3,2,3,2,2,0,11
-25,2,-16,8,1,8,0,1,0,21
-15,8,1,1,0,2,4,1,-1,-1
-22,2,-13,7,1,6,0,0,1,18
-13,5,-1,1,1,0,3,0,1,3
-17,1,-11,5,2,3,0,0,2,15
-15,2,-11,3,3,3,1,3,0,11
-11,5,-3,1,2,1,2,2,0,1
-16,5,-6,4,1,4,1,1,0,6
-15,7,-1,3,0,3,2,0,0,1
-15,7,1,1,0,1,4,0,0,1
-22,3,-12,6,1,6,1,1,0,16
-20,1,-14,6,2,5,0,1,1,18
-13,4,-2,2,1,0,2,-1,2,5
-8,5,-1,1,2,0,1,1,1,-2
-28,0,-19,9,1,8,0,0,1,28
-10,7,1,1,1,1,2,1,0,-4
-12,6,1,3,0,1,1,-2,2,0
-19,4,-7,3,1,3,3,1,0,11
-7,3,-7,1,4,1,0,4,0,1
-13,7,0,0,1,1,4,2,-1,-1
-23,0,-17,7,2,6,0,1,1,23
-14,4,-7,3,2,3,1,2,0,6
-11,4,-3,1,2,0,2,1,1,3
-9,3,-5,1,3,0,1,2,1,3
-18,0,-15,5,3,4,0,2,1,18
-11,2,-5,3,2,0,0,-1,3,7
-12,5,1,3,0,0,1,-3,3,2
-16,3,-6,4,1,2,1,-1,2,10
-13,6,-1,1,1,1,3,1,0,1
-14,3,-7,3,2,2,1,1,1,8
-16,5,-3,1,1,1,4,1,0,6
-10,1,-10,2,4,1,0,3,1,8
-15,7,0,2,0,2,3,0,0,1
-8,0,-11,1,5,0,0,4,1,8
-19,4,-10,6,1,6,0,1,0,11
-12,3,-8,2,3,2,1,3,0,6
-10,7,0,2,1,2,1,1,0,-4
-14,2,-8,4,2,2,0,0,2,10
-16,4,-7,5,1,4,0,0,1,8
-8,5,-2,2,2,1,0,1,1,-2
-13,5,0,0,1,-1,4,0,1,3
-19,4,-9,5,1,5,1,1,0,11
-13,6,0,0,1,0,4,1,0,1
-10,4,-1,3,1,0,0,-2,3,2
-9,2,-6,2,3,0,0,1,2,5
-10,2,-10,2,4,2,0,4,0,6
-9,4,-6,2,3,2,0,3,0,1
-12,4,0,4,0,0,0,-4,4,4
-13,5,-3,3,1,2,1,0,1,3
-11,4,-4,2,2,1,1,1,1,3
-19,3,-9,5,1,4,1,0,1,13
-13,6,-4,4,1,4,0,1,0,1
-9,4,-5,1,3,1,1,3,0,1
-16,5,-7,5,1,5,0,1,0,6
-12,2,-9,3,3,2,0,2,1,8
-9,3,-6,2,3,1,0,2,1,3
-11,3,-5,3,2,1,0,0,2,5
-14,2,-7,3,2,1,1,0,2,10
-25,2,-15,7,1,7,1,1,0,21
-10,6,2,0,1,-1,3,0,1,-2
-11,3,-4,2,2,0,1,0,2,5
-10,6,1,1,1,0,2,0,1,-2
-6,4,-3,1,3,0,0,2,1,-2
-10,5,0,2,1,0,1,-1,2,0
-11,5,-5,3,2,3,0,2,0,1
-13,3,-4,4,1,1,0,-2,3,7
-15,5,0,2,0,0,3,-2,2,5
-22,2,-12,6,1,5,1,0,1,18
-25,1,-16,8,1,7,0,0,1,23
-15,5,-2,4,0,2,1,-2,2,5
-13,4,-4,4,1,2,0,-1,2,5
-8,4,-2,2,2,0,0,0,2,0
-14,3,-6,2,2,1,2,1,1,8
-10,6,0,2,1,1,1,0,1,-2
-8,1,-11,1,5,1,0,5,0,6
-12,3,-9,3,3,3,0,3,0,6
-12,7,2,2,0,1,2,-1,1,-2
-26,0,-20,8,2,8,0,2,0,26
-12,2,-8,2,3,1,1,2,1,8
-10,5,-1,3,1,1,0,-1,2,0
-12,7,3,1,0,0,3,-1,1,-2
-14,4,-5,1,2,1,3,2,0,6
-10,3,-9,2,4,2,0,4,0,4
-15,7,2,1,0,0,4,-1,1,1
-23,0,-16,7,2,5,0,0,2,23
-14,3,-7,4,2,2,0,0,2,8
-17,3,-10,5,2,4,0,1,1,11
-14,3,-6,3,2,1,1,0,2,8
-11,1,-13,2,5,2,0,5,0,9
-13,6,-1,2,1,1,2,0,1,1
-13,0,-12,3,4,1,0,2,2,13
-22,4,-9,4,1,4,3,1,0,14
-11,6,-2,1,2,1,2,2,0,-1
-8,5,-1,2,2,0,0,0,2,-2
-13,7,0,1,1,1,3,1,0,-1
-15,6,-1,4,0,2,1,-2,2,3
-12,3,-7,2,3,1,1,2,1,6
-13,6,-3,4,1,3,0,0,1,1
-11,6,-1,0,2,0,3,2,0,-1
-11,5,-4,3,2,2,0,1,1,1
-13,6,-2,3,1,2,1,0,1,1
-9,0,-14,1,6,1,0,6,0,9
-12,4,-6,1,3,1,2,3,0,4
-15,6,-2,5,0,3,0,-2,2,3
-12,2,-7,2,3,0,1,1,2,8
-17,3,-9,4,2,3,1,1,1,11
-12,3,-8,3,3,2,0,2,1,6
-18,2,-14,5,3,5,0,3,0,14
-12,6,1,4,0,1,0,-3,3,0
-22,2,-12,7,1,5,0,-1,2,18
-13,2,-11,2,4,2,1,4,0,9
-9,3,-5,2,3,0,0,1,2,3
-10,6,1,2,1,0,1,-1,2,-2
-22,3,-12,7,1,6,0,0,1,16
-8,7,-1,2,2,2,0,2,0,-6
-15,7,0,3,0,2,2,-1,1,1
-26,1,-19,8,2,8,0,2,0,24
-18,6,-3,4,0,3,2,-1,1,6
-19,3,-8,5,1,3,1,-1,2,13
-13,7,-3,4,1,4,0,1,0,-1
-22,4,-11,6,1,6,1,1,0,14
-22,4,-12,7,1,7,0,1,0,14
-15,5,0,3,0,0,2,-3,3,5
-20,2,-12,5,2,4,1,1,1,16
-22,3,-11,6,1,5,1,0,1,16
-20,3,-12,5,2,5,1,2,0,14
-18,6,0,1,0,0,5,-1,1,6
-12,5,1,4,0,0,0,-4,4,2
-13,7,1,0,1,0,4,1,0,-1
-13,6,1,0,1,-1,4,0,1,1
-10,7,2,1,1,0,2,0,1,-4
-12,2,-8,3,3,1,0,1,2,8
-15,3,-9,2,3,2,2,3,0,9
-13,2,-12,3,4,3,0,4,0,9
-8,6,0,1,2,0,1,1,1,-4
-12,7,3,2,0,0,2,-2,2,-2
-18,0,-14,5,3,3,0,1,2,18
-9,5,-5,2,3,2,0,3,0,-1
-19,5,-6,3,1,3,3,1,0,9
-10,7,0,3,1,2,0,0,1,-4
-11,0,-13,2,5,1,0,4,1,11
-14,4,-4,1,2,0,3,1,1,6
-21,1,-17,6,3,6,0,3,0,19
-18,7,-1,2,0,2,4,0,0,4
-13,4,-3,4,1,1,0,-2,3,5
-18,7,0,1,0,1,5,0,0,4
-11,5,-1,0,2,-1,3,1,1,1
-10,7,1,2,1,1,1,0,1,-4
-11,6,-4,3,2,3,0,2,0,-1
-10,2,-8,1,4,0,1,3,1,6
-12,7,1,4,0,2,0,-2,2,-2
-13,7,-2,3,1,3,1,1,0,-1
-18,6,-1,2,0,1,4,-1,1,6
-16,1,-15,4,4,4,0,4,0,14
-16,5,-5,4,1,3,1,0,1,6
-7,4,-6,1,4,1,0,4,0,-1
-19,5,-7,4,1,4,2,1,0,9
-16,4,-5,4,1,2,1,-1,2,8
-16,5,-3,2,1,1,3,0,1,6
-12,7,2,3,0,1,1,-2,2,-2
-17,4,-7,2,2,2,3,2,0,9
-15,5,-1,4,0,1,1,-3,3,5
-16,6,-4,3,1,3,2,1,0,4
-20,3,-13,6,2,6,0,2,0,14
-15,8,0,3,0,3,2,0,0,-1
-13,6,0,1,1,0,3,0,1,1
-15,8,3,0,0,0,5,0,0,-1
-16,5,-4,3,1,2,2,0,1,6
-17,3,-8,3,2,2,2,1,1,11
-16,6,-6,5,1,5,0,1,0,4
-28,2,-18,9,1,9,0,1,0,24
-16,5,-6,5,1,4,0,0,1,6
-23,2,-15,6,2,6,1,2,0,19
-25,3,-14,7,1,7,1,1,0,19
-25,3,-13,6,1,6,2,1,0,19
-19,4,-9,6,1,5,0,0,1,11
-14,5,-7,4,2,4,0,2,0,4
-10,3,-8,1,4,1,1,4,0,4
-28,1,-18,9,1,8,0,0,1,26
-14,4,-5,2,2,1,2,1,1,6
-14,4,-7,4,2,3,0,1,1,6
-10,1,-9,2,4,0,0,2,2,8
-10,8,0,3,1,3,0,1,0,-6
-19,4,-8,5,1,4,1,0,1,11
-15,6,1,2,0,0,3,-2,2,3
-12,3,-6,1,3,0,2,2,1,6
-14,5,-6,3,2,3,1,2,0,4
-8,6,-1,2,2,1,0,1,1,-4
-13,5,-3,4,1,2,0,-1,2,3
-15,2,-10,3,3,2,1,2,1,11
-13,1,-12,3,4,2,0,3,1,11
-15,8,1,2,0,2,3,0,0,-1
-6,6,-2,1,3,1,0,3,0,-6
-18,2,-13,4,3,4,1,3,0,14
-16,3,-6,5,1,2,0,-2,3,10
-29,0,-22,9,2,9,0,2,0,29
-25,3,-15,8,1,8,0,1,0,19
-15,3,-10,3,3,3,1,3,0,9
-10,8,1,2,1,2,1,1,0,-6
-15,3,-11,4,3,4,0,3,0,9
-14,2,-7,4,2,1,0,-1,3,10
-8,2,-10,1,5,1,0,5,0,4
-11,3,-4,3,2,0,0,-1,3,5
-16,6,-5,4,1,4,1,1,0,4
-28,2,-17,8,1,8,1,1,0,24
-15,1,-11,4,3,2,0,1,2,13
-11,5,-2,1,2,0,2,1,1,1
-15,5,-2,5,0,2,0,-3,3,5
-20,2,-13,6,2,5,0,1,1,16
-14,5,-4,1,2,1,3,2,0,4
-19,0,-18,5,4,5,0,4,0,19
-7,3,-6,1,4,0,0,3,1,1
-14,4,-6,3,2,2,1,1,1,6
-24,0,-20,7,3,7,0,3,0,24
-17,2,-9,4,2,2,1,0,2,13
-6,5,-2,1,3,0,0,2,1,-4
-19,3,-9,6,1,4,0,-1,2,13
-16,6,-2,1,1,1,4,1,0,4
-14,3,-5,2,2,0,2,0,2,8
-10,6,0,3,1,1,0,-1,2,-2
-31,1,-21,10,1,10,0,1,0,29
-15,7,1,2,0,1,3,-1,1,1
-13,7,-1,2,1,2,2,1,0,-1
-12,4,-8,3,3,3,0,3,0,4
-18,1,-14,5,3,4,0,2,1,16
-20,3,-11,4,2,4,2,2,0,14
-11,4,-3,2,2,0,1,0,2,3
-26,0,-19,8,2,7,0,1,1,26
-15,8,2,1,0,1,4,0,0,-1
-14,0,-16,3,5,3,0,5,0,14
-20,1,-13,6,2,4,0,0,2,18
-12,1,-8,3,3,0,0,0,3,10
-18,8,0,1,0,2,5,1,-1,2
-17,4,-10,5,2,5,0,2,0,9
-11,4,-4,3,2,1,0,0,2,3
-22,3,-10,5,1,4,2,0,1,16
-9,4,-4,1,3,0,1,2,1,1
-16,4,-6,5,1,3,0,-1,2,8
-15,7,-1,4,0,3,1,-1,1,1
-11,6,-3,2,2,2,1,2,0,-1
-16,4,-4,3,1,1,2,-1,2,8
-34,0,-24,11,1,11,0,1,0,34
-19,5,-9,6,1,6,0,1,0,9
-18,9,1,0,0,2,6,2,-2,0
-15,9,2,1,0,2,4,1,-1,-3
-19,5,-5,2,1,2,4,1,0,9
-12,8,4,1,0,0,3,-1,1,-4
-16,5,-2,1,1,0,4,0,1,6
-25,2,-15,8,1,7,0,0,1,21
-17,2,-10,5,2,3,0,0,2,13
-10,5,0,3,1,0,0,-2,3,0
-12,8,3,2,0,1,2,-1,1,-4
-13,5,-2,3,1,1,1,-1,2,3
-18,7,-2,3,0,3,3,0,0,4
-23,1,-16,7,2,6,0,1,1,21
-18,8,-1,2,0,3,4,1,-1,2
-16,6,-3,2,1,2,3,1,0,4
-12,4,-7,2,3,2,1,3,0,4
-12,6,2,3,0,0,1,-3,3,0
-21,0,-17,6,3,5,0,2,1,21
-15,6,0,3,0,1,2,-2,2,3
-9,5,-4,1,3,1,1,3,0,-1
-19,5,-8,5,1,5,1,1,0,9
-14,5,-5,2,2,2,2,2,0,4
-15,2,-11,4,3,3,0,2,1,11
-16,0,-15,4,4,3,0,3,1,16
-25,2,-14,7,1,6,1,0,1,21
-11,4,-2,1,2,-1,2,0,2,3
-23,2,-16,7,2,7,0,2,0,19
-15,0,-11,4,3,1,0,0,3,15
-16,7,-2,1,1,2,4,2,-1,2
-13,4,-2,3,1,0,1,-2,3,5
-22,4,-10,5,1,5,2,1,0,14
-8,1,-10,1,5,0,0,4,1,6
-31,0,-21,10,1,9,0,0,1,31
-17,4,-9,4,2,4,1,2,0,9
-18,6,-2,3,0,2,3,-1,1,6
-18,9,0,1,0,3,5,2,-2,0
-13,5,-1,2,1,0,2,-1,2,3
-19,4,-7,4,1,3,2,0,1,11
-11,5,-3,2,2,1,1,1,1,1
-17,4,-8,3,2,3,2,2,0,9
-19,4,-6,3,1,2,3,0,1,11
-10,2,-9,2,4,1,0,3,1,6
-12,8,2,3,0,2,1,-1,1,-4
-9,4,-5,2,3,1,0,2,1,1
-19,6,-5,2,1,3,4,2,-1,7
-23,2,-15,7,2,6,0,1,1,19
-11,2,-12,2,5,2,0,5,0,7
-15,2,-9,3,3,1,1,1,2,11
-12,2,-7,3,3,0,0,0,3,8
-22,3,-11,7,1,5,0,-1,2,16
-19,6,-6,4,1,4,2,1,0,7
-15,9,2,2,0,2,3,0,0,-3
-17,2,-9,5,2,2,0,-1,3,13
-22,5,-11,7,1,7,0,1,0,12
-13,3,-9,1,4,1,2,4,0,7
-11,5,-2,2,2,0,1,0,2,1
-19,3,-8,6,1,3,0,-2,3,13
-10,4,-8,2,4,2,0,4,0,2
-14,1,-15,3,5,3,0,5,0,12
-11,5,-1,1,2,-1,2,0,2,1
-18,8,1,1,0,1,5,0,0,2
-12,8,3,3,0,1,1,-2,2,-4
-20,4,-11,5,2,5,1,2,0,12
-16,6,-1,1,1,0,4,0,1,4
-15,4,-8,2,3,2,2,3,0,7
-34,0,-23,11,1,10,0,0,1,34
-13,8,1,1,1,1,3,1,0,-3
-21,0,-16,6,3,4,0,1,2,21
-15,6,1,3,0,0,2,-3,3,3
-18,7,-2,4,0,3,2,-1,1,4
-8,7,0,2,2,1,0,1,1,-6
-16,7,-1,1,1,1,4,1,0,2
-19,5,-4,2,1,1,4,0,1,9
-15,4,-10,4,3,4,0,3,0,7
-16,5,-4,4,1,2,1,-1,2,6
-10,9,1,3,1,3,0,1,0,-8
-19,6,-8,6,1,6,0,1,0,7
-11,7,-3,3,2,3,0,2,0,-3
-10,2,-8,2,4,0,0,2,2,6
-17,5,-9,5,2,5,0,2,0,7
-15,8,3,1,0,0,4,-1,1,-1
-10,7,2,2,1,0,1,-1,2,-4
-17,4,-8,4,2,3,1,1,1,9
-13,8,0,2,1,2,2,1,0,-3
-8,2,-9,1,5,0,0,4,1,4
-16,0,-14,4,4,2,0,2,2,16
-25,3,-14,8,1,7,0,0,1,19
-14,3,-6,4,2,1,0,-1,3,8
-28,2,-17,9,1,8,0,0,1,24
-14,5,-6,4,2,3,0,1,1,4
-15,8,0,4,0,3,1,-1,1,-1
-29,1,-21,9,2,9,0,2,0,27
-18,2,-12,4,3,3,1,2,1,14
-16,1,-14,4,4,3,0,3,1,14
-11,5,0,0,2,-2,3,0,2,1
-16,5,-3,3,1,1,2,-1,2,6
-9,6,-3,1,3,1,1,3,0,-3
-9,0,-13,1,6,0,0,5,1,9
-19,0,-17,5,4,4,0,3,1,19
-15,9,1,3,0,3,2,0,0,-3
-9,5,-3,1,3,0,1,2,1,-1
-13,1,-11,3,4,1,0,2,2,11
-12,4,-6,2,3,1,1,2,1,4
-16,7,0,0,1,0,5,1,0,2
-20,3,-12,6,2,5,0,1,1,14
-18,6,0,2,0,0,4,-2,2,6
-15,9,3,1,0,1,4,0,0,-3
-18,1,-13,5,3,3,0,1,2,16
-13,6,-2,4,1,2,0,-1,2,1
-22,4,-9,5,1,4,2,0,1,14
-11,4,-3,3,2,0,0,-1,3,3
-18,6,-3,5,0,3,1,-2,2,6
-15,3,-9,3,3,2,1,2,1,9
-17,5,-6,2,2,2,3,2,0,7
-16,7,-3,3,1,3,2,1,0,2
-16,6,-3,3,1,2,2,0,1,4
-23,3,-13,5,2,5,2,2,0,17
-18,9,1,1,0,2,5,1,-1,0
-15,5,-1,5,0,1,0,-4,4,5
-10,3,-7,1,4,0,1,3,1,4
-13,8,2,0,1,0,4,1,0,-3
-20,2,-11,5,2,3,1,0,2,16
-14,3,-5,3,2,0,1,-1,3,8
-10,4,-7,1,4,1,1,4,0,2
-16,2,-14,4,4,4,0,4,0,12
-17,3,-8,4,2,2,1,0,2,11
-13,6,-1,3,1,1,1,-1,2,1
-15,8,2,2,0,1,3,-1,1,-1
-23,3,-15,7,2,7,0,2,0,17
-15,3,-10,4,3,3,0,2,1,9
-19,5,-8,6,1,5,0,0,1,9
-15,4,-9,3,3,3,1,3,0,7
-8,8,0,2,2,2,0,2,0,-8
-17,3,-9,5,2,3,0,0,2,11
-17,5,-7,3,2,3,2,2,0,7
-6,7,-1,1,3,1,0,3,0,-8
-16,8,-1,1,1,2,4,2,-1,0
-18,9,0,2,0,3,4,1,-1,0
-13,8,-1,3,1,3,1,1,0,-3
-15,6,0,4,0,1,1,-3,3,3
-16,8,0,0,1,1,5,2,-1,0
-14,4,-6,4,2,2,0,0,2,6
-22,0,-20,6,4,6,0,4,0,22
-21,7,-3,3,0,3,4,0,0,7
-13,3,-10,2,4,2,1,4,0,7
-10,3,-8,2,4,1,0,3,1,4
-25,4,-11,5,1,5,3,1,0,17
-18,8,2,0,0,0,6,0,0,2
-13,8,-2,4,1,4,0,1,0,-3
-11,6,-2,2,2,1,1,1,1,-1
-17,4,-9,5,2,4,0,1,1,9
-16,6,-4,4,1,3,1,0,1,4
-22,5,-10,6,1,6,1,1,0,12
-18,8,0,2,0,2,4,0,0,2
-14,5,-3,1,2,0,3,1,1,4
-12,3,-7,3,3,1,0,1,2,6
-20,3,-11,5,2,4,1,1,1,14
-11,6,0,0,2,-1,3,1,1,-1
-16,4,-4,4,1,1,1,-2,3,8
-19,1,-17,5,4,5,0,4,0,17
-21,7,-2,2,0,2,5,0,0,7
-22,5,-7,3,1,3,4,1,0,12
-19,4,-6,4,1,2,2,-1,2,11
-22,3,-10,6,1,4,1,-1,2,16
-21,1,-16,6,3,5,0,2,1,19
-37,0,-26,12,1,12,0,1,0,37
-6,6,-1,1,3,0,0,2,1,-6
-21,9,-1,1,0,3,6,2,-2,3
-26,1,-18,8,2,7,0,1,1,24
-32,0,-24,10,2,10,0,2,0,32
-12,7,3,3,0,0,1,-3,3,-2
-21,2,-16,6,3,6,0,3,0,17
-18,3,-11,3,3,3,2,3,0,12
-16,7,-5,5,1,5,0,1,0,2
-19,7,-4,2,1,3,4,2,-1,5
-15,7,0,4,0,2,1,-2,2,1
-19,4,-8,6,1,4,0,-1,2,11
-12,8,4,2,0,0,2,-2,2,-4
-14,0,-15,3,5,2,0,4,1,14
-20,4,-10,4,2,4,2,2,0,12
-15,2,-10,4,3,2,0,1,2,11
-17,3,-7,3,2,1,2,0,2,11
-14,6,-6,4,2,4,0,2,0,2
-10,8,1,3,1,2,0,0,1,-6
-15,3,-8,2,3,1,2,2,1,9
-27,0,-22,8,3,8,0,3,0,27
-34,1,-23,11,1,11,0,1,0,32
-12,5,-6,2,3,2,1,3,0,2
-14,6,-2,0,2,0,4,2,0,2
-7,5,-5,1,4,1,0,4,0,-3
-22,5,-9,5,1,5,2,1,0,12
-17,5,-8,4,2,4,1,2,0,7
-26,2,-18,8,2,8,0,2,0,22
-11,5,-3,3,2,1,0,0,2,1
-16,6,-5,5,1,4,0,0,1,4
-17,4,-6,2,2,1,3,1,1,9
-18,0,-13,5,3,2,0,0,3,18
-13,2,-10,2,4,1,1,3,1,9
-16,7,-4,4,1,4,1,1,0,2
-11,6,-3,3,2,2,0,1,1,-1
-13,3,-11,3,4,3,0,4,0,7
-9,6,-4,2,3,2,0,3,0,-3
-9,1,-13,1,6,1,0,6,0,7
-13,7,2,0,1,-1,4,0,1,-1
-16,2,-13,3,4,3,1,4,0,12
-13,7,-2,4,1,3,0,0,1,-1
-13,6,0,2,1,0,2,-1,2,1
-19,6,-5,3,1,3,3,1,0,7
-20,2,-12,6,2,4,0,0,2,16
-14,5,-5,3,2,2,1,1,1,4
-19,4,-7,5,1,3,1,-1,2,11
-13,4,-2,4,1,0,0,-3,4,5
-14,4,-4,2,2,0,2,0,2,6
-17,4,-7,3,2,2,2,1,1,9
-12,7,2,4,0,1,0,-3,3,-2
-13,7,-1,3,1,2,1,0,1,-1
-16,7,-2,2,1,2,3,1,0,2
-12,8,2,4,0,2,0,-2,2,-4
-12,3,-6,2,3,0,1,1,2,6
-28,2,-16,8,1,7,1,0,1,24
-14,4,-5,3,2,1,1,0,2,6
-9,4,-4,2,3,0,0,1,2,1
-14,6,-3,1,2,1,3,2,0,2
-12,4,-5,1,3,0,2,2,1,4
-17,6,-5,1,2,2,4,3,-1,5
-26,2,-17,7,2,7,1,2,0,22
-22,4,-8,4,1,3,3,0,1,14
-8,6,0,2,2,0,0,0,2,-4
-12,5,-7,3,3,3,0,3,0,2
-14,5,-4,2,2,1,2,1,1,4
-25,3,-12,6,1,5,2,0,1,19
-24,0,-19,7,3,6,0,2,1,24
-16,6,-2,2,1,1,3,0,1,4
-23,3,-14,6,2,6,1,2,0,17
-13,0,-11,3,4,0,0,1,3,13
-15,7,-1,5,0,3,0,-2,2,1
-11,7,-2,2,2,2,1,2,0,-3
-12,4,-7,3,3,2,0,2,1,4
-15,1,-10,4,3,1,0,0,3,13
-19,5,-7,5,1,4,1,0,1,9
-15,8,1,3,0,2,2,-1,1,-1
-18,3,-12,4,3,4,1,3,0,12
-17,0,-18,4,5,4,0,5,0,17
-18,6,-2,4,0,2,2,-2,2,6
-15,5,0,4,0,0,1,-4,4,5
-25,3,-13,7,1,6,1,0,1,19
-13,7,1,1,1,0,3,0,1,-1
-25,4,-13,7,1,7,1,1,0,17
-31,1,-20,10,1,9,0,0,1,29
-21,2,-15,5,3,5,1,3,0,17
-28,3,-15,7,1,7,2,1,0,22
-18,7,1,1,0,0,5,-1,1,4
-22,4,-11,7,1,6,0,0,1,14
-23,2,-14,6,2,5,1,1,1,19
-23,1,-15,7,2,5,0,0,2,21
-19,6,-7,5,1,5,1,1,0,7
-18,7,0,2,0,1,4,-1,1,4
-11,7,-1,1,2,1,2,2,0,-3
-22,5,-8,4,1,4,3,1,0,12
-10,7,1,3,1,1,0,-1,2,-4
-18,3,-13,5,3,5,0,3,0,12
-18,8,-1,3,0,3,3,0,0,2
-11,1,-12,2,5,1,0,4,1,9
-17,5,-5,1,2,1,4,2,0,7
-31,2,-19,9,1,9,1,1,0,27
-25,2,-14,8,1,6,0,-1,2,21
-13,2,-11,3,4,2,0,3,1,9
-15,4,-7,1,3,1,3,3,0,7
-15,6,-1,5,0,2,0,-3,3,3
-19,5,-6,4,1,3,2,0,1,9
-8,3,-9,1,5,1,0,5,0,2
-24,1,-19,7,3,7,0,3,0,22
-20,4,-9,3,2,3,3,2,0,12
-28,3,-16,8,1,8,1,1,0,22
-18,9,2,0,0,1,6,1,-1,0
-13,5,-2,4,1,1,0,-2,3,3
-25,4,-14,8,1,8,0,1,0,17
-10,8,2,2,1,1,1,0,1,-6
-11,6,-1,1,2,0,2,1,1,-1
-20,3,-10,4,2,3,2,1,1,14
-11,0,-12,2,5,0,0,3,2,11
-29,0,-21,9,2,8,0,1,1,29
-25,4,-12,6,1,6,2,1,0,17
-12,6,2,4,0,0,0,-4,4,0
-14,6,-4,2,2,2,2,2,0,2
-18,8,-2,4,0,4,2,0,0,2
-19,6,-4,2,1,2,4,1,0,7
-18,7,-1,3,0,2,3,-1,1,4
-16,4,-5,5,1,2,0,-2,3,8
-19,5,-5,3,1,2,3,0,1,9
-15,7,1,3,0,1,2,-2,2,1
-7,4,-5,1,4,0,0,3,1,-1
-22,6,-7,3,1,4,4,2,-1,10
-12,5,-5,1,3,1,2,3,0,2
-20,4,-12,6,2,6,0,2,0,12
-28,3,-17,9,1,9,0,1,0,22
-16,5,-5,5,1,3,0,-1,2,6
-22,4,-10,6,1,5,1,0,1,14
-18,2,-13,5,3,4,0,2,1,14
-10,6,1,3,1,0,0,-2,3,-2
-15,7,2,2,0,0,3,-2,2,1
-9,5,-4,2,3,1,0,2,1,-1
-11,2,-11,1,5,1,1,5,0,7
-14,6,-5,3,2,3,1,2,0,2
-13,7,0,2,1,1,2,0,1,-1
-18,6,-1,3,0,1,3,-2,2,6
-16,5,-2,2,1,0,3,-1,2,6
-31,2,-20,10,1,10,0,1,0,27
-13,5,-1,3,1,0,1,-2,3,3
-26,0,-18,8,2,6,0,0,2,26
-12,0,-16,2,6,2,0,6,0,12


==> anc/paper_data/5-113-4627-main/dual_curves_gv.dat <==
1,-2,-2,2,-2,1,-2,104,27,104,-2,-2,-4,1,104,252,-2,-2,27,-6,1,-6,3,5,-6,27,216,-10,1,-6,1752,4,-8,54,-2,104,312,7,-14,-54,-6,-2,104,-10,56,-12,168,8,84,5,30,-10,216,-32,-18,12,8,86,1,-70,216,-164,416,168,-110,-208,54,104,-12,35,-18,18544,4,104,9,90,-8,-18,27,-4,-12,520,104,138,-164,18544,-288,3,7,-22,-18,150,-2,-110,-12,-30,-328,9,-96,128,594,216,-270,728,416,135,-9252,-14,648,-24,-6,104,16,104,-416,-54,1080,520,11,-40,27,-54,832,-14,72,-12,-10,-270,256,312,1248,-36,27,-416,13,9,-624,243,1248,54,320,135,-644,-416,210,594,1080,216,5130,-756,10260,138,128,-10,-26,-42,-120,1080,3640,12,936,-770,-2,-30,-10,-16,385,594,-9864,-1944,832,-40,18544,230,-972,-432,-108,-32,-120,-222,65608,20,104,-18,54,-6,5664,86,15,-1820,728,-120,1421,9,-1944,-666,104,14040,24,-70,-832,-110,-972,-336,-3744,-624,384,7488,1080,270,1512,312,-30,-208,375,-20,-1280,1144,-36,1080,-2,-588,-1944,-128,-5344,216,50976,-36,-19728,1000,13500,2080,8464,-18,-18,-288,-54,-864,910,56,5130,168,90,-162,-54,-2,15,-200,1377,1080,-3556,94164,-32,-1280,-416,936,-10,-1080,286880,-2200,320,1,1664,-222,1100,8,-54,344,1664,104,-2022,3100,35064,-720,-570,2912,-864,2450,-972,-1068,-6440,-288,-11016,3328,2448,14040,385,-42,-6,-29592,1890,-3556,480,2691,-2340,2520,-5056,40040,-36,-2,-2,10400,138,-60,-12,65608,-16640,330,8,-120,-1980,25392,-672,1377,-54,594,27,1080,-66,312,1248,1377,2754,5130,5772,665,138510,-770,-18144,-13072,-532,28,1248,328,94164,-1296,-10688,16578,-208,512,216,-3204,-34,1352,-3850,16,-20,16,-186,5,1944,832,-20,-11544,-1110,1248,-270,-624,-164,18544,387,1,-9864,-400,-1040,33280,7560,-70,520,286880,-72,2080,-216,17,625,-328,-19728,-3780,-280,-24,-43680,153712,5265,520,14740,42320,-644,168,-22,11456,936,104,1392,936,-178086,-22224,94640,-16032,-416,-96,-110,-1062,-2656,12480,-272,640,-52000,11988,848628,-2592,-45900,-87360,5772,27,-18,-11544,3675,104,24680,-22176,35064,960,21,1080,-40338,-27264,18240,-2,-5280,375,65400,-11016,27630,-644,5,2376,104,-38,-6944,104000,-39456,520,-270,216,-2112,243,-30,-1728,-1554,-7140,15390,-78,1512,-56408,3744,29160,-48,138510,390,24168,-770,114400,-30240,4992,18544,1493778,2496,5488,-1188,-624,19,648,-36000,728,-28,5130,3570,53144,15210,-1040,22950,135,23976,-1008,426136,-31976,-6,1000,3801336,11,-90,33280,832,-4736,875,344,1,3744,163584,2272,-258,-1280,-600,-1728,-14544,-18592,-360,-72,1560,-84,8901,936,-2930,3640,1560,56,160,5664,15,4416,-780,656,-1944,-1248,32,-1944,-4044,-248,-7776,-5344,-22,-5562,13500,-4000,-16640,-2988,1080,520,-1728,6561,-1280,-16604,35125,1440,-1820,110588,-2592,936,-30240,-186,426136,-36000,-36680,1101,104,4308,-23264,-14,-29592,-164,3640,-108360,16384,-94668,23337,-324,40040,-400,312,768,-70,189918,-12540,86,-1344,-72,4576,-108,14742,-131040,-440,262080,2,-14040,163584,2358,-432,-6016,29160,-22176,-416,-11016,-11760,-620,-131040,256,910,-416,-150348,1493778,6816,65608,1248,-120,-780,-832,-972,3744,1392,-100500,-24240,-30,59248,1560,68760,-18144,3640,23976,49360,-12012,18544,2469032,104,-112816,-34560,-108,-54,1440,196560,2912,2808,1125,-3150,1664,36,176720,17878,-270,-18,-21376,-36328,-1296,74880,230,-8802,-161200,18240,3801336,-14,600288,984,-6490,-90,322400,520,-35200,945,-30,886,6240,1768,-7832,21306,1377,34489,-87360,-153324,24,-141678,-109120,14040,12,-1998,-76612,1080,-2022,-42,358992,24680,-7008,78792,83160,7704,6270,1493778,-13072,-1820,64,277020,-7580,-6396,-2160,-1248,-6066,1080,12480,-2376,-24,-108,-673760,5130,-10,54,4,450,-14780,3888,594,9744,65608,10752,138510,1278096,50232,46674,75174,-197424,1664,6656,-263120,63811,50250,-1456,-276,-13568,286,20520,3888,-49320,20,21,182520,2450,-1347520,8724,38682,-26520,-791936,-624,1863,54,1100,25650,71190,-3204,55224,1036,-2442,74040,286880,3645,-132,1944,9496,1312,-2048,-45900,-276,3801336,-1944,491920,36926,-791936,23,-43680,-42240,193230,13500,72,2696094,8,-48600,19488,-14,-144,-720,-632,-9594,6561,-336,-597760,25392,27,-28406,896,7944,510,24432,1080,-20790,-948480,180712,-2272,26172,1560,13,309638,216,-1248,-7832,-68448,50976,87624,-2440,94164,-39000,-13170,49734,2952,-328,-415368,-790920,72096,314772,196560,1754640,-14040,-1456,-2,40040,840,2184,-214256,6400,27864,358992,-24360,139400,1920,560664,-32,-59580,-1206800,-8,153900,986840,3328,293112,287280,-46764,-690400,-2,104000,2592,1144,-2,-60,-26520,60102,-46528,8320,47071912,69264,-13664,-289960,1248,7776,-619276,104,-14,-3564,-1680,274944,-26,7,-673760,19440,-10080,23976,-327936,237600,-120,41040,-127656,-8088,-1080,22950,-2475690,-55850,7560,-3504,150,-34560,-266266,-46,62400,216,-30,76176,286208,-24480,-8484,1835,-3744,1651,-52000,7488,4308,-33770,-592,-26,2358,600288,1101,95112,2130160,-37224,-253840,2184,-2754,-22652,922460,11988,-23264,-1628992,-54,6480,-1664,81800,-480,417768,25350,25650,371280,-832,-120,-7980,172960,-2592,213180,-1029832,570752,286,-972,10400,23037,800,-33936,189918,1896960,-153324,-22224,-28080,-520,2469032,5408,40,2386800,3240,1080,1375,-285376,-3780,8736,203796,-19728,-174720,-666,-161694,3801336,2520,-10,1976,-378,44506,728,23337,-169224,-36,-426360,14040,3328,54760,30792,-126,-416,21306,-108000,-288,10395,-59184,-26896,-340360,-2,-153224,358992,11360,114600,-760104,25,35910,-50400,-18144,-102,-14670,-26720,314730,2272,-129600,1136,1144,88920,110588,-36328,-2160,-60,23120,-2340,-1280


==> anc/paper_data/5-113-4627-main/dual_points.dat <==
0,0,0,0
1,0,0,0
-3,-2,0,0
-3,-1,-1,0
0,0,0,1
0,0,1,0
0,1,0,0
-5,-3,0,-1
-2,-1,1,-1
-1,-1,0,0
-2,-1,0,0
-1,0,0,0


==> anc/paper_data/5-113-4627-main/dual_simplices.dat <==
0,1,3,4,6
0,1,3,4,9
0,1,3,6,7
0,1,3,7,9
0,1,4,5,6
0,1,4,5,9
0,1,5,6,8
0,1,5,7,8
0,1,5,7,9
0,1,6,7,8
0,2,3,4,5
0,2,3,4,9
0,2,3,5,7
0,2,3,7,9
0,2,4,5,9
0,2,5,7,9
0,3,4,5,6
0,3,5,6,7
0,5,6,7,8


==> anc/paper_data/5-113-4627-main/g_s.dat <==
0.0111191


==> anc/paper_data/5-113-4627-main/heights.dat <==
0.0,0.0,-41.730593642919196,0.0,181.3486168995029,92.13352681155236,133.61444228487127,27.684494891807205,0.0,-9.223800719471392,-20.95966485083992,157.44747956357725,134.00604886667583,112.8506789303495,170.83907109354837,60.5323937755119,160.71298024749697,29.346390410516587,152.55283226441674,0.0,144.73762525178364,-15.050545462111529,138.96328280990807,-28.548411886545352,110.44953538001742,87.7009005663745,67.00769670973659,46.68349422599588,28.45837187605772,10.667666528442753,-4.388814827883302,-18.886170891104193,-30.59881427585881,128.8681587592728,60.84663270819638,-28.81484983454648,88.47602147768328,-31.998148340154067,76.7434910760162,29.823234351837606,-15.422909432917722,43.61409670984662,-21.917042886772567,18.045520692825882,-3.3616458172071666,8.86858503518,-6.474724474216137,90.54793873632592,45.93961299392252,66.67895572813484,146.00809236327095,122.48989583719057,100.55179310673758,79.76553385128436,135.87020624054452,111.60865926674744,89.64684740690062,68.08694026951623,48.4841206053378,127.452937892347,103.49701753050172,81.23075293348482,59.838711865877166,39.379303328761374,19.51842383151908,120.06879647812414,95.97721232143971,74.1330936257393,52.662717131239646,33.01683935333583,13.75487760379218,-2.0127665777128447,114.43385515353073,91.43785880413404,69.73949786305039,49.217510617667564,29.86012463080781,11.98870424117108,-3.5878956284839445,-17.24225841929293,104.2851123097506,81.58826846004186,118.15230598955785,29.284509008706102,108.5572790268319,-0.07165480789391424,100.45825880408688,-15.49529765094253,93.7279493947021,65.31926086533385,43.95127221941324,24.279663930346135,6.421949420553688,-8.480836830181518,-21.1370951416139,51.92313882393942,66.7131598449002,-0.07153166823392858,57.071272851499,49.739073312323356,-18.887045231805725,21.74407169090152,2.5194068731775388,-10.84023959909917,66.81379569243235,80.13898860746524,14.451929692725146,72.15754349973061,-7.77345213591907,43.641233879252184,23.135029915903846,5.168556141725907,-9.604192570713106,38.22241669831556,14.619640684333449,-7.916646104957653,21.521641035093634,-11.128571784167304


==> anc/paper_data/5-113-4627-main/kahler_param.dat <==
-71.9051020084371,72.0938380671978,121.2697292483017,0.45970663902423325,5.010339338679387,13.024567025974193,125.51279344320756,127.97781605219143,142.19544602962105,2.286060760575083,6.900476166470497,-0.07625167912112829,9.205742665307014,1.81343950472899,13.350622118622141,4.048071659026277,31.791346520342472,8.323568384081,51.784749959740566,13.301090818021748,13.993886701280417,16.74211354154386,19.859341754704474,25.075650101667634,30.726375450954265,39.111324791529796,48.055399425210226,59.78418673735723,40.88498476942044,43.18775080904828,87.49134772163234,50.74204332248246,94.35788838295503,81.66605335679026,81.62865802641466,103.36505396932262,88.73601565834201,116.9705988493281,125.92365841115634,127.9579225980251,126.79656192044081,134.8946831079454,-35.84906739813209,-33.57453174673253,-29.568532905532265,-1.3895480333760304,-1.4663138625549266,0.03701410389342641,2.69218554534163,-1.4775949891721325,-2.297711266067836,-0.8180924290132339,1.0634311305038295,4.902042163226781,0.15497582956049882,-0.3595138353832681,0.8156522645012956,2.865041893795137,5.847064053580652,9.427615253239765,2.820673582268114,2.1705201224850725,3.7678321236860484,5.738886326087709,9.534439245085537,13.713908192443228,21.387694707839387,7.235571424604814,7.681005772109643,9.424075527927698,12.343518979446117,16.427563689487442,21.997573996752408,29.86240482399853,39.649472730091475,39.74336901679982,40.487955863992454,40.218971166635924,45.11689697338966,40.67378337084017,49.252003020621146,42.62460231502541,67.31963004140448,45.94413207257094,51.02671340703478,53.100155458015024,56.86997786584948,62.453694052958326,70.9923384991248,81.777510884594,80.28713180161469,81.68556129260469,85.22516187017504,82.09351346613334,84.81115309388815,109.95075733736485,90.30742133629815,94.52418721547542,104.60597144010057,-36.14177974512427,-36.20817836006262,-31.57094518409832,-34.13978430086692,-20.30505714891089,-29.164824057513556,-26.22959732396049,-20.754640401236998,-12.085958416774616,4.731146834483837,4.5698015174031354,15.524784591943757,8.130049505122514,22.362698079664398


==> anc/paper_data/5-113-4627-main/kklt_basis.dat <==
2,4,5,6,7,9,10,11,12,13,14,15,16,17,18,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52,53,54,55,56,57,58,59,60,61,62,63,64,65,66,67,68,69,70,71,72,73,74,75,76,77,78,79,80,81,82,83,84,85,86,87,88,89,90,91,92,93,94,95,96,97,98,99,100,101,102,103,104,105,106,107,108,109,110,111,112,113,114,115,116,117


==> anc/paper_data/5-113-4627-main/points.dat <==
0,0,0,0
1,-1,-1,-1
-1,-1,5,9
-1,2,-1,0
-1,-1,-1,-1
-1,-1,-1,3
-1,-1,5,-1
-1,2,-1,-1
-1,2,2,-1
-1,2,2,0
0,-1,2,4
-1,-1,-1,0
-1,-1,-1,1
-1,-1,-1,2
-1,-1,0,-1
-1,-1,0,4
-1,-1,1,-1
-1,-1,1,5
-1,-1,2,-1
-1,-1,2,6
-1,-1,3,-1
-1,-1,3,7
-1,-1,4,-1
-1,-1,4,8
-1,-1,5,0
-1,-1,5,1
-1,-1,5,2
-1,-1,5,3
-1,-1,5,4
-1,-1,5,5
-1,-1,5,6
-1,-1,5,7
-1,-1,5,8
-1,0,-1,-1
-1,0,-1,2
-1,0,3,6
-1,0,4,-1
-1,0,4,6
-1,1,-1,-1
-1,1,-1,1
-1,1,1,3
-1,1,3,-1
-1,1,3,3
-1,2,0,-1
-1,2,0,0
-1,2,1,-1
-1,2,1,0
0,-1,-1,-1
0,-1,-1,1
0,-1,2,-1
-1,-1,0,0
-1,-1,0,1
-1,-1,0,2
-1,-1,0,3
-1,-1,1,0
-1,-1,1,1
-1,-1,1,2
-1,-1,1,3
-1,-1,1,4
-1,-1,2,0
-1,-1,2,1
-1,-1,2,2
-1,-1,2,3
-1,-1,2,4
-1,-1,2,5
-1,-1,3,0
-1,-1,3,1
-1,-1,3,2
-1,-1,3,3
-1,-1,3,4
-1,-1,3,5
-1,-1,3,6
-1,-1,4,0
-1,-1,4,1
-1,-1,4,2
-1,-1,4,3
-1,-1,4,4
-1,-1,4,5
-1,-1,4,6
-1,-1,4,7
-1,0,-1,0
-1,0,-1,1
-1,0,0,-1
-1,0,0,3
-1,0,1,-1
-1,0,1,4
-1,0,2,-1
-1,0,2,5
-1,0,3,-1
-1,0,4,0
-1,0,4,1
-1,0,4,2
-1,0,4,3
-1,0,4,4
-1,0,4,5
-1,1,-1,0
-1,1,0,-1
-1,1,0,2
-1,1,1,-1
-1,1,2,-1
-1,1,2,3
-1,1,3,0
-1,1,3,1
-1,1,3,2
0,-1,-1,0
0,-1,0,-1
0,-1,0,2
0,-1,1,-1
0,-1,1,3
0,-1,2,0
0,-1,2,1
0,-1,2,2
0,-1,2,3
0,0,-1,-1
0,0,-1,0
0,0,0,1
0,0,1,-1
0,0,1,1
-1,0,0,0
-1,0,0,1
-1,0,0,2
-1,0,1,0
-1,0,1,1
-1,0,1,2
-1,0,1,3
-1,0,2,0
-1,0,2,1
-1,0,2,2
-1,0,2,3
-1,0,2,4
-1,0,3,0
-1,0,3,1
-1,0,3,2
-1,0,3,3
-1,0,3,4
-1,0,3,5
-1,1,0,0
-1,1,0,1
-1,1,1,0
-1,1,1,1
-1,1,1,2
-1,1,2,0
-1,1,2,1
-1,1,2,2
0,-1,0,0
0,-1,0,1
0,-1,1,0
0,-1,1,1
0,-1,1,2
0,0,0,-1
0,0,1,0


==> anc/paper_data/5-113-4627-main/potent_rays.dat <==
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-3,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-3,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,-4,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,-4,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-4,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-3,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-4,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,-4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-3,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-3,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,-4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-3,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,-3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-4,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,-4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-3,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-3,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-4,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,-4,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-3,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-3,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,-3,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-3,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,-4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,-4,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-4,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,-4,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-4,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-3,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,-4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-3,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,2,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,-4,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-5,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,-3,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,-4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,-3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,2,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-3,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,-6,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-3,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,-6,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,-5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-3,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,-5,2,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,-3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,-5,1,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-6,0,1,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-6,1,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,-5,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,1,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,-3,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,-3,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,-4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-5,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-5,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,-3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-5,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-5,2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,-5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,2,-6,2,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-5,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-5,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,-5,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,1,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-3,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,1,-6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-6,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,-5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,-3,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,-6,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,-4,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,1,-6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-5,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-4,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,2,-5,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-5,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,1,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,-3,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,2,-4,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,-5,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,-4,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-5,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-5,0,2,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-5,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,2,-6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-4,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,-6,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,-6,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,2,0,-4,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,3,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-6,0,2,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,1,-6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,2,-6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,1,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-5,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,-3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,-5,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,1,-6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,-6,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,-5,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,-6,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,3,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-5,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-5,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-6,2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-5,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,-5,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,1,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,1,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,3,-8,3,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,1,-8,1,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-7,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,2,0,-5,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-6,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,3,-8,3,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-6,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,3,-8,3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,2,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,2,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,2,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,-7,3,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,1,-5,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,1,-8,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-6,2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,-6,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,-3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,-5,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,-6,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,3,0,-6,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,1,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-7,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-5,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-6,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-6,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-3,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-8,0,1,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,-5,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,1,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,2,-6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,-6,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,1,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,-7,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,-3,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,-7,3,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-6,0,2,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,-3,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-3,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
-1,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-6,0,1,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,1,-7,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-6,1,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,-5,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,2,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,3,0,-7,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,4,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0
-1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,0,0,3,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,2,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,-5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,3,-6,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,1,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,4,-10,4,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-4,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-7,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,-4,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-5,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,3,-7,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,1,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,-5,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,1,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,3,-7,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,4,-10,4,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,1,-8,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,-4,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-7,2,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-7,3,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,2,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,4,0,-8,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,1,-8,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-3,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,1,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,-7,2,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,3,-8,3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,3,-8,3,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,3,-8,3,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,2,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-7,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,1,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,2,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-7,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,1,-10,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,3,-7,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,1,-10,1,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-5,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,-3,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,3,0,0,2,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,1,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,2,-6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,0,0,0,4,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,2,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,3,-9,4,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-4,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,3,-8,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,1,-6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,2,-6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-7,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,4,-10,4,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,3,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,4,0,-9,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,-9,1,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-7,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,-6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,-3,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-9,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-5,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,1,-8,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,3,-9,4,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-9,3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,-5,1,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,3,-7,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,-7,0,2,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-3,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,2,-6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,3,-8,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,1,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-10,1,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-7,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,1,-6,1,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-7,0,3,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,-8,1,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,-4,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-7,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,5,-12,5,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,3,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,3,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,1,-8,1,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,-5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,1,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,-4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,3,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,5,0,-10,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,-8,0,3,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,5,-12,5,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,2,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-10,0,1,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-7,0,2,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,4,0,0,3,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,1,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,3,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-10,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,5,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,1,-6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,-5,1,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,1,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,-8,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,1,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-7,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-7,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,1,-9,0,0,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,4,-10,4,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,3,-8,3,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-6,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,-9,3,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,-5,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,4,-10,4,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-8,3,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,3,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,3,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-7,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,1,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,3,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,2,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,2,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,4,-8,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,4,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,5,0,-11,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,-5,1,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,-9,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-7,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,4,-11,5,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,1,-10,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,-3,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,-1,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,1,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-7,2,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,-6,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,1,-12,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,3,-10,3,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,3,-8,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,4,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-7,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-3,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,2,-10,2,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-10,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,3,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,-3,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,-8,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-8,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,3,-8,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-10,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,2,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,5,0,0,4,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,-4,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,3,-8,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,1,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,-8,3,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,-7,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,1,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-10,0,2,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,3,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,-4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,4,-9,3,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-7,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,1,-12,1,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,-1,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,2,-5,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,6,-14,6,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,6,-14,6,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-10,2,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,4,-9,3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-4,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,3,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-9,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,-5,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,2,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,-8,2,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,-5,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,-8,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-12,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,1,-7,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,-8,0,3,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,1,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,1,-10,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-8,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,-11,1,0,0,0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,4,-10,4,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,4,-9,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-11,4,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,5,-12,5,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,5,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-9,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,5,-12,5,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,1,-7,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,-8,0,1,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,5,-11,4,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,4,-11,5,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,1,-8,1,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-8,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,5,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,6,0,-13,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,-5,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-8,0,1,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-6,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-8,0,3,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,3,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,2,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,5,-12,5,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,-8,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,-7,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,2,-10,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-12,1,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,2,-10,2,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,2,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-10,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,-5,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,1,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-7,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,3,-8,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,-10,0,3,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,3,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-9,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-12,0,1,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-5,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,1,-11,0,0,0,0,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-10,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,-4,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,4,-10,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,2,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,1,-14,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,3,-10,3,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,3,-10,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,3,-10,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,6,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-12,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-6,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,2,-10,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,3,-10,3,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,1,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,-5,1,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,7,-16,7,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,2,-10,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,1,-10,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,-5,1,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,-5,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-10,3,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,-1,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,3,-6,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-6,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,1,-12,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-9,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,3,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,5,-10,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,2,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,-6,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,1,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,-10,1,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-6,2,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-8,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,3,-10,3,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-16,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,6,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,7,0,-15,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,1,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-7,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,2,-8,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,4,-10,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,3,-8,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,1,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,6,-14,6,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-5,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,0,0,0,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,1,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,1,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-6,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,1,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,-5,1,0,0,2,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-12,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,-10,2,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,-6,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,4,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,1,-14,1,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,-9,0,4,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-12,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,2,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,1,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,1,-10,1,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,-10,0,4,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,3,-10,3,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,4,-9,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,6,-14,6,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,7,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,2,0,-5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,3,-7,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-10,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-9,0,3,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,-13,1,0,0,0,1,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-7,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,-5,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,-10,3,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,-9,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,1,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-9,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-9,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,2,-8,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-9,3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,3,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,-8,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-9,0,2,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,-6,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,4,-10,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-10,4,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,4,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,6,-14,6,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,2,-7,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,0,0,0,0,0,0,-9,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,2,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-5,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,2,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,-5,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,2,0,0,0,0,0,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,2,-10,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,1,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-11,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,2,-6,2,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,1,0,0,0,0,0,0,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-10,4,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,1,-8,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,4,-10,4,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,-6,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,1,-16,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,5,-12,5,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,-14,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-9,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-4,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-14,1,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,3,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,-4,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-6,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-10,4,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,1,-12,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,-14,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,-8,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,2,-10,2,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,-1,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,3,0,-6,0,0,0,0,0,0,0,0,2,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,-5,0,0,0,0,0,0,2,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,3,-8,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,7,-16,7,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,2,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-11,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,-8,3,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-10,3,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,5,-11,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,1,-5,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,-9,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,3,-8,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-3,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,2,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,1,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,1,-8,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,1,-14,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,7,-16,7,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-10,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,2,-14,2,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,1,-6,1,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,4,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,-10,0,4,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,3,-8,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,-3,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,2,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-8,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,2,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,-5,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,2,0,-6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,4,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,6,-12,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,5,-14,5,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,-5,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,1,-1,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,1,0,0,0,0,0,0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,-10,0,3,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,1,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,-1,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,3,-5,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,1,-9,0,0,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-5,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,-7,1,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-6,1,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-10,2,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,-6,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,2,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,3,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,3,-10,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,1,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-10,0,2,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,1,-16,1,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,5,-12,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,1,-8,1,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-6,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,5,-14,5,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,-9,0,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,3,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-10,0,1,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-8,4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,-5,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,2,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,-15,1,0,0,0,1,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,4,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0
0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-14,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,1,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-14,2,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,1,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,1,-10,1,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,2,-8,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,-16,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,1,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,3,0,-8,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-11,1,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,-12,1,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,7,-16,7,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,2,-14,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-11,4,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,-5,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,5,-14,5,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-5,2,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,3,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-11,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-10,1,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-13,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,1,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,3,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,-7,1,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,3,-10,3,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,5,-12,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,-7,1,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,3,-10,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,3,-7,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,4,-11,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-8,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,1,-5,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,-8,1,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,4,-14,4,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-10,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-16,1,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,3,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,-8,2,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-6,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,3,-10,3,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,3,-14,3,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,2,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,3,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,6,-14,6,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,5,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,5,-12,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,4,-10,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,3,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-10,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-10,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-9,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,2,-10,2,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,1,-8,1,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,-12,0,5,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,-11,0,5,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,1,-12,1,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-12,5,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,1,-16,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,2,-10,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,5,-12,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,5,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,2,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,1,-14,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,3,-10,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-14,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-11,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-11,4,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,-8,2,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,5,-11,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,-10,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-14,3,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,-12,4,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-11,0,3,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,-11,0,1,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,1,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,5,-10,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,-8,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,1,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,3,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,5,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,7,-14,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-12,5,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,-4,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,2,-3,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,1,0,-6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,-11,3,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,2,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-11,0,2,0,0,0,0,0,0,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-11,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-9,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,-10,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,6,-13,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,2,-14,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-16,1,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,-7,1,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,-5,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-7,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,3,-10,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,1,0,0,0,0,0,0,0,0,0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,5,-12,5,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,3,-14,3,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,-15,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,1,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,-10,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,3,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,-7,1,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,1,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-12,5,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,-7,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-6,3,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,2,-14,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,3,-14,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,1,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,4,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,2,-7,3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,5,-14,5,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,0,0,0,0,0,0,2,0,0,0,0
0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-16,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-11,0,0,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,4,-14,4,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,2,-10,2,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,-8,2,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,3,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,5,0,-12,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,3,-8,3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,2,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,-6,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-7,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,3,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-14,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,1,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,-8,2,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,4,-11,1,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,-12,0,5,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,2,-10,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,4,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,3,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,5,-14,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,4,-14,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-11,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,1,-10,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,3,0,0,1,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,2,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,2,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,3,-16,3,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,5,-16,5,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,-7,1,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,3,0,-7,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-12,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-14,4,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,3,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,3,-14,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,1,-11,0,0,0,0,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,5,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,-4,0,2,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,5,-12,3,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,1,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,1,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,5,-14,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,3,-9,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,2,-14,2,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,4,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,2,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,5,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,3,-8,3,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,5,-14,5,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0
-3,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,-11,1,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-12,0,1,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,-5,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,7,-16,7,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,5,-14,5,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,-7,2,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,3,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-5,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,1,-10,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-16,3,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,-2,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,4,-8,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,-13,3,0,0,0,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,-8,2,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,4,-14,4,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,6,-14,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,-7,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,1,-1,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,2,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,3,-14,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,4,-14,4,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,3,-7,2,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-7,2,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,6,-14,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-14,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,5,-14,5,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,1,-12,1,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,2,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-14,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,1,-16,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,-4,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,2,-2,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,0,0,3,-11,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,3,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,0,0,0,0,0,0,2,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,4,-10,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,4,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,4,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-12,1,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,-14,6,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-13,6,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-14,5,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-10,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,4,-10,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,6,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,3,0,-8,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,-7,1,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,1,-14,1,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,-8,2,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,-7,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-6,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,5,-12,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-7,3,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,1,-8,1,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-12,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-11,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,5,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,-8,2,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-9,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,3,-16,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,4,-14,4,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,0,0,0,-9,1,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-14,5,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-16,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,-7,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,1,-11,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,3,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-4,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,3,-14,3,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,-11,0,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,1,-10,1,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,5,-16,5,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,-8,2,0,0,3,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-14,1,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,3,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,4,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-14,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,3,-14,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,1,-8,1,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-14,5,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,1,-7,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,3,-16,3,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,-7,1,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-14,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,2,0,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-8,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,3,-16,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,5,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,1,-8,1,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,5,-14,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,0,0,0,0,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,1,-7,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,6,-14,6,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,3,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-14,4,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,5,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,0,0,0,0,0,0,2,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,-14,6,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,-1,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,5,-10,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,-10,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,1,0,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,5,-16,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-10,4,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,-9,1,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,5,-16,5,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,1,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,-7,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,1,0,0,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-10,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,-14,0,6,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,4,-11,1,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,2,-10,2,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,2,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,1,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,-12,0,0,0,0,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,5,-16,5,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-11,4,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-6,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,-12,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,-6,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-4,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,-8,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,3,0,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,-14,0,5,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,-5,1,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,4,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,3,-9,4,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-14,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,2,-14,2,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,3,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,-14,0,4,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,3,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0
0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-14,3,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,4,-10,4,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-16,5,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-13,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,-9,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-10,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,-14,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,1,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,6,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,-14,0,3,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-13,5,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-8,4,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,2,-10,2,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,7,-16,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,-16,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,0,-8,0,0,0,0,0,0,3,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,7,-16,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-14,0,2,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,-14,0,1,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,-5,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,1,-7,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,3,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,-7,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,4,-14,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,1,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,3,-8,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,1,-10,1,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,2,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,3,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-14,0,1,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,4,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,1,-12,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,3,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,4,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,-7,1,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-14,2,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,-16,7,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,4,-14,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,3,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,1,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,3,-16,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-16,3,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,0,0,0,-11,3,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-6,-1,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,0,-7,0,0,0,0,0,0,3,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,-6,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-10,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-16,0,7,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,3,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-3,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-12,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-16,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-5,2,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,1,-14,1,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,2,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,3,-14,3,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,1,-16,1,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,4,0,-9,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-6,-1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,1,-12,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-14,1,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-13,2,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,4,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,2,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-12,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-7,2,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,0,0,0,0,0,-9,1,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,-5,-1,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,-10,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,2,0,0,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-9,3,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-10,3,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,5,-13,2,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,4,-10,4,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,4,-14,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-16,0,5,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-14,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-13,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,-7,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,1,0,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-14,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,-9,3,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,3,-14,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,3,0,-8,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-11,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-13,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,1,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,4,0,-11,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,3,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,5,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,5,-14,1,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,5,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-16,5,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-6,3,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,1,-7,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,-13,0,0,0,0,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,-9,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,1,0,0,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,1,0,-8,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,3,-16,3,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-12,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-13,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-9,4,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,4,-14,4,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,0,0,0,0,-11,3,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,0,0,0,0,0,0,-11,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,7,-16,7,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,5,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,4,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,0,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,5,-12,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,3,-12,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,2,-8,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-14,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-16,0,3,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,3,-10,3,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,-16,7,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,-14,1,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,5,-12,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,4,-14,4,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-11,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,-16,0,7,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,4,0,-10,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,4,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-1,0,3,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-6,2,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,-8,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,3,-14,3,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,-8,1,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,2,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,5,0,-13,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,1,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,-16,0,5,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,0,0,0,0,-9,1,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,5,-16,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,0,0,4,-14,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-15,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,2,-13,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-6,0,-12,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,1,0,0,1,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-16,0,1,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-12,5,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-15,6,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,-11,3,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,-16,0,3,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,-11,3,0,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,-16,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-16,3,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,1,-8,3,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,-8,2,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,2,-10,2,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,0,0,0,-11,1,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,4,-11,5,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,5,-16,5,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-10,2,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,2,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,1,-12,1,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,-10,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,3,0,0,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,3,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,5,-12,5,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,3,-10,3,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-16,0,1,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,1,-8,1,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,2,-8,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0
-6,0,-11,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,1,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,3,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-13,2,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,5,-14,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,5,-16,5,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,3,-8,1,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,5,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-10,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-16,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,4,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,1,-14,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,3,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,2,-8,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,0,0,0,0,-11,3,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,3,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,-9,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,2,0,0,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,-11,1,0,0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,1,-10,1,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,5,-14,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-10,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,-14,0,0,0,0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,3,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,0,1,-9,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,0,0,0,-12,2,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,1,-7,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,1,-14,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,1,-16,1,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,3,0,-10,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,2,0,0,0,0,0,0,-13,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,1,-10,1,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,1,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,-9,1,0,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-16,1,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,0,0,0,1,-9,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,2,-14,2,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,-8,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,4,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-13,5,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-9,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,0,0,0,0,0,0,0,3,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,-15,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,2,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-13,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,5,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-5,2,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,2,-8,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,5,-16,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-11,4,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-9,3,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,5,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,1,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,2,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,5,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-10,1,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,1,-10,1,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,5,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,3,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,2,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,0,0,0,0,0,0,0,3,0,0,0,0
-5,0,-10,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,4,0,0,4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,1,-12,1,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-16,5,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,5,0,-11,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,3,-16,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,3,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-13,0,5,0,0,0,0,0,0,0,0,0,0
-6,0,-11,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,1,0,0,2,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-13,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-14,5,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,3,-16,3,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-11,5,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,6,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,5,-14,1,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,5,-12,5,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,5,-16,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,0,0,0,0,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,5,-11,4,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,6,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,-9,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-16,1,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,-9,1,0,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,0,0,0,0,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,3,-8,3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-10,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,-6,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,2,0,-10,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,0,0,0,0,0,-11,1,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,3,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-5,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,2,-14,2,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-5,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,4,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,6,-14,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,3,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-7,3,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-7,0,-14,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,1,0,0,1,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,6,-14,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,-14,6,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,5,0,-12,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,3,-7,2,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,4,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,0,0,0,0,0,-9,1,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,4,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,0,0,0,0,0,0,0,3,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,3,-14,3,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-14,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,2,-10,2,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-11,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,0,0,-11,0,0,0,0,0,0,4,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-16,3,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,5,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,3,-14,3,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,5,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,0,0,0,0,0,0,0,3,0,0,0,0
-6,0,-11,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,2,0,0,3,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,0,0,0,0,-14,4,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,5,0,0,0,-13,1,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-13,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,1,-14,1,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,2,0,0,0,0,-13,3,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,1,-16,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,4,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,1,0,-10,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,-16,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,1,-8,1,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-10,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-13,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-16,5,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,0,0,0,0,-12,2,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,0,0,0,0,-13,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,3,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,2,-8,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-7,0,-14,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,2,0,0,2,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,-8,2,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-14,5,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,-13,5,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-15,6,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-7,3,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,-14,4,0,0,0,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,1,-17,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,5,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,-13,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-11,4,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,0,0,0,0,0,0,-14,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,1,-12,1,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,4,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,0,1,-11,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0
-6,0,-11,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,3,0,0,4,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-16,7,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,2,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,-17,0,0,0,0,1,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,6,0,-13,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,3,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-13,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-13,0,6,0,0,0,0,0,0,0,0,0,0
-4,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-14,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,0,0,0,1,-11,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-12,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,6,-14,6,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-16,7,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,-4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,6,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-10,4,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,3,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,-13,3,0,0,0,0,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,5,0,-12,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-8,0,-16,0,0,0,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,1,0,0,1,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,1,-12,1,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,1,-10,1,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,1,-14,1,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,-16,7,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,0,0,0,0,-14,4,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-14,4,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-7,0,-14,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,3,0,0,3,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,-11,1,0,0,0,0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,4,0,-11,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,-16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-12,1,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,7,-16,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,5,-14,5,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-6,0,-12,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,5,0,0,5,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,7,-16,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,6,0,-14,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,0,0,0,0,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,4,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-11,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-7,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,1,-9,0,0,0,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,-3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-14,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,-4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,-7,1,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,1,-12,1,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-8,-2,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-6,0,-11,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,5,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,2,-14,2,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,-12,2,0,0,0,0,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,4,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,1,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,4,-14,4,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,6,-17,1,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-7,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,0,0,0,0,0,-11,3,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-9,4,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,-15,6,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-12,3,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,1,-16,1,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-14,3,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-7,0,-14,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,4,0,0,4,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,4,-10,4,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,3,-14,3,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-12,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,2,-8,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-16,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,-13,5,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,3,-16,3,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,1,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,0,0,0,0,0,0,0,4,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,5,0,-14,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,0,0,0,0,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,5,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,0,0,0,0,-13,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,5,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,1,0,0,0,0,-17,5,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,0,0,0,0,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,5,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,2,-14,2,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,4,-11,1,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,3,-10,3,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,-1,-6,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,3,-16,3,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,6,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,-15,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,1,-20,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,0,0,-14,0,0,0,0,0,0,5,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-12,5,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-17,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-8,0,-16,0,0,0,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,3,0,0,3,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,1,0,-12,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-16,5,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-6,1,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,3,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,0,0,0,0,0,0,0,4,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,1,-14,1,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,-17,5,0,0,0,0,5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-14,2,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-7,0,-14,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,5,0,0,5,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,2,-10,2,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,4,0,-14,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-15,0,7,0,0,0,0,0,0,0,0,0,0
-5,0,0,0,0,0,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,5,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,3,-11,0,0,0,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,-20,0,0,0,0,1,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,7,0,-16,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-13,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,0,0,0,0,0,-12,2,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,0,0,0,1,-11,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,1,-10,1,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-9,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,1,0,0,0,0,0,0,-17,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-14,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,-16,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-11,1,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,1,-14,1,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-14,1,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,-15,6,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-10,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-7,0,-14,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,6,0,0,6,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,3,0,-14,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,1,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,3,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,1,-12,1,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,-11,3,0,0,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-9,0,0,0,0,0,0,0,0,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,-6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-11,5,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,-14,6,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-6,0,0,0,0,0,-17,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,5,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,5,-14,1,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,1,-11,0,0,0,0,0,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-16,3,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,7,-20,1,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-8,0,-16,0,0,0,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,5,0,0,5,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-14,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,2,0,0,0,0,0,-13,3,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,2,0,-14,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,1,0,0,0,0,-20,6,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,5,0,-16,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,5,-12,5,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,4,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,-14,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,3,-10,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-12,3,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,3,-11,0,0,0,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-13,2,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,-20,6,0,0,0,0,6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0
-6,0,0,0,0,0,-17,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,6,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,1,0,-14,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-11,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,0,0,0,0,0,-14,4,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,5,0,0,0,0,0,0,0,5,0,0,0,0
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,2,-6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-15,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,0,0,0,4,-14,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,-16,7,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-16,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,2,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,5,0,0,0,0,0,0,0,5,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-10,3,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-16,1,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-8,0,-16,0,0,0,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,7,0,0,7,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,1,-16,1,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-6,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,2,-12,0,0,0,0,0,0,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,-5,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,3,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,5,0,0,0,0,0,0,0,5,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,3,0,-16,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,-9,1,0,0,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-11,0,0,0,0,0,0,0,0,0,0,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,1,-12,1,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-13,6,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,5,-14,1,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,1,-16,1,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,-8,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-7,0,0,0,0,0,-20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,6,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,1,-13,0,0,0,0,0,0,5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,4,-14,0,0,0,0,0,0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-13,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-7,2,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,6,-14,6,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,4,-12,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-12,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-11,1,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-10,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,-14,4,0,0,0,0,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,1,0,-16,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-14,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,5,-14,5,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,3,-13,0,0,0,0,0,0,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,3,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-7,0,0,0,0,0,-20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,7,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,4,-14,4,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-8,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-12,5,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-5,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,3,-14,3,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,-15,7,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,-13,3,0,0,0,0,0,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-6,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,6,0,0,0,0,0,0,0,6,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-14,5,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,2,-14,2,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,1,-6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,-15,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,1,0,0,0,0,0,-17,5,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,1,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-13,2,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,-10,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,1,-14,1,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-12,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,-12,2,0,0,0,0,0,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,1,-15,0,0,0,0,0,0,6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,1,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,3,-8,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-11,4,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,2,-7,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-10,2,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-14,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,-17,5,0,0,0,0,0,5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,-12,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,-6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,-14,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-7,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,7,0,0,0,0,0,0,0,7,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-12,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,2,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,1,0,0,0,0,0,-20,6,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-13,5,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-14,4,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,-14,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,-16,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,4,-10,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-7,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,-20,6,0,0,0,0,0,6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,3,-9,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-10,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-16,5,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-10,1,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,1,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-11,4,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,-16,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,1,-8,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,-10,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-11,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,3,-10,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,1,-8,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,5,-12,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,4,-11,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-13,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-14,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,2,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-9,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,3,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,2,-10,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-12,1,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-8,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,-14,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,-8,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,1,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-10,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-14,2,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,5,-13,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-16,3,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,1,-10,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,-10,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-14,5,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-11,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-14,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-14,1,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,3,-12,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,6,-15,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,3,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-16,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,-14,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,4,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-10,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,1,-11,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,-16,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,1,-12,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,-10,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-13,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-16,1,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-12,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-14,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-11,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,2,-13,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,-14,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,4,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-15,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-12,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-13,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-14,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,-12,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-16,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,-14,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,-16,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-14,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,-14,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-16,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,-16,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0


==> anc/paper_data/5-113-4627-main/potent_rays_gv.dat <==
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-6,-60,-1598,-62724,-3071604,-173087788,-10749876390,-716994776484,-50503596334676,-3713983618122648
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
4,-12,108,-1808,42005,-1192644,38750866,-1387505216,53475853968,-2183695179370
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
35,-28406,74179224,-315757971760,1760470513373355,-11650868416718897184,86816215608149614021421,-705682651936047322932317440,6130473816106166493763697052159,-56127216585230402815515199001701160
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
3,-24,675,-33552,2245125,-181226538,16646492121,-1680387288896,182280470330844,-20925482929256630
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
35,-28406,74179224,-315757971760,1760470513373355,-11650868416718897184,86816215608149614021421,-705682651936047322932317440,6130473816106166493763697052159,-56127216585230402815515199001701160
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
35,-28406,74179224,-315757971760,1760470513373355,-11650868416718897184,86816215608149614021421,-705682651936047322932317440,6130473816106166493763697052159,-56127216585230402815515199001701160
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
5,-140,12960,-1974640,395006375,-93917332260,25163257797825,-7358813078952000,2300966919413063550,-758489068311933667500
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-6,-96,-6102,-715296,-117661530,-23902453728,-5610460243066,-1463145973815936,-413432652136287294,-124431680402865395840
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
35,-28406,74179224,-315757971760,1760470513373355,-11650868416718897184,86816215608149614021421,-705682651936047322932317440,6130473816106166493763697052159,-56127216585230402815515199001701160
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-6,-60,-1598,-62724,-3071604,-173087788,-10749876390,-716994776484,-50503596334676,-3713983618122648
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
13,-15106,51307425,-271254626240,1828432359578695,-14373643370853656214,125647185868507614681734,-1187072497537310517989713728,11900496132549560532673047969936,-125017254368862730354563514100421570
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
7,-686,203553,-95642288,57799682850,-40961095203294,32399932655365625,-27773642079783410944,25314700569537333025575,-24217036523959703435891740
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
135,-1086318,28435372542,-1216181215430064,68193264356625962745,-4540676410166495710647132,340490163529472610366913265415,-27855124236605132343148828462041600,2435626709938924912388859041808692004168,-224454569362480017774496526359833716387775750
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
15,-31080,188340930,-1776638448000,21368478849603225,-299737351201854634110,4675295880449094882295020,-78816549319288002452729491200,1409904920508619541910986884786875,-26428934043202866873486301079171996700
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
35,-28406,74179224,-315757971760,1760470513373355,-11650868416718897184,86816215608149614021421,-705682651936047322932317440,6130473816106166493763697052159,-56127216585230402815515199001701160
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
35,-28406,74179224,-315757971760,1760470513373355,-11650868416718897184,86816215608149614021421,-705682651936047322932317440,6130473816106166493763697052159,-56127216585230402815515199001701160
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
135,-1086318,28435372542,-1216181215430064,68193264356625962745,-4540676410166495710647132,340490163529472610366913265415,-27855124236605132343148828462041600,2435626709938924912388859041808692004168,-224454569362480017774496526359833716387775750
13,-15106,51307425,-271254626240,1828432359578695,-14373643370853656214,125647185868507614681734,-1187072497537310517989713728,11900496132549560532673047969936,-125017254368862730354563514100421570
35,-28406,74179224,-315757971760,1760470513373355,-11650868416718897184,86816215608149614021421,-705682651936047322932317440,6130473816106166493763697052159,-56127216585230402815515199001701160
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
9,-2394,1884303,-2321869392,3657968724465,-6732080016196428,13791961071209454777,-30560944703463172925952,71896376437629182908608267,-177313496101793940752127172860
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
135,-1086318,28435372542,-1216181215430064,68193264356625962745,-4540676410166495710647132,340490163529472610366913265415,-27855124236605132343148828462041600,2435626709938924912388859041808692004168,-224454569362480017774496526359833716387775750
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-10,-1280,-685530,-680423200,-944161886600,-1616219556590160,-3195487824306216390,-7017911937847342085760,-16696755289324589811292170,-42306469452060981499568908800
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-1600,-1047600,-1229766080,-1989722284050,-3944128661547120,-8994128453981940220,-22724069342685581797120,-62086494538840649517795852,-180426302482724289387843630400
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-980,-289440,-136440800,-83626566000,-60640773432480,-49425802686334480,-43901346070515633280,-41649272464314563042490,-41624730630519765810693000
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
15,-31080,188340930,-1776638448000,21368478849603225,-299737351201854634110,4675295880449094882295020,-78816549319288002452729491200,1409904920508619541910986884786875,-26428934043202866873486301079171996700
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
135,-1086318,28435372542,-1216181215430064,68193264356625962745,-4540676410166495710647132,340490163529472610366913265415,-27855124236605132343148828462041600,2435626709938924912388859041808692004168,-224454569362480017774496526359833716387775750
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-592,-93278,-21974800,-6468722526,-2193265881888,-819982965776552,-329324870853596944,-139709500814726408552,-61887245694724607942304
13,-15106,51307425,-271254626240,1828432359578695,-14373643370853656214,125647185868507614681734,-1187072497537310517989713728,11900496132549560532673047969936,-125017254368862730354563514100421570
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
35,-28406,74179224,-315757971760,1760470513373355,-11650868416718897184,86816215608149614021421,-705682651936047322932317440,6130473816106166493763697052159,-56127216585230402815515199001701160
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
135,-1086318,28435372542,-1216181215430064,68193264356625962745,-4540676410166495710647132,340490163529472610366913265415,-27855124236605132343148828462041600,2435626709938924912388859041808692004168,-224454569362480017774496526359833716387775750
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-10,-592,-93278,-21974800,-6468722526,-2193265881888,-819982965776552,-329324870853596944,-139709500814726408552,-61887245694724607942304
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
1100,-170043918,86365428540336,-71838454516523660944,78403186062130112440833620,-101648177120185847694176049580032,148437625872264365592152701069642428121,-236506078931015483804484010772373952363408512,402777338413712001134432144698310500659696285548916,-722952076786207916249243700469302650844723843223693474250
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-7008,-18775692,-92497740672,-634824221008620,-5368765672855973952,-52419479992556614841568,-568421866183177108711329280,-6676922154213288971627154178050,-83527377211826044322268870220190880
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
385,-17580486,2620703590362,-638788569842133568,204176447261185580220545,-77505428104525151008199020440,33134605275186960153312426015858026,-15454534580218734969862363374333701756352,7704389012232828096310002231159693308911208121,-4047931672129877448647991522995966575706283057852010
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
13,-15106,51307425,-271254626240,1828432359578695,-14373643370853656214,125647185868507614681734,-1187072497537310517989713728,11900496132549560532673047969936,-125017254368862730354563514100421570
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-10,-1280,-559170,-411764000,-406461780350,-484056363214080,-656809446404632430,-980977606421868457600,-1576936582585191401779350,-2686703380711957489575506800
35,-28406,74179224,-315757971760,1760470513373355,-11650868416718897184,86816215608149614021421,-705682651936047322932317440,6130473816106166493763697052159,-56127216585230402815515199001701160
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
15,-31080,188340930,-1776638448000,21368478849603225,-299737351201854634110,4675295880449094882295020,-78816549319288002452729491200,1409904920508619541910986884786875,-26428934043202866873486301079171996700
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-5992,-11327904,-37112339072,-163904432929780,-873622555045204752,-5299201234883295958988,-35324992258971585169628416,-253037152862603049386960562024,-1918108918509380713024160178848440
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-14,-6944,-14655438,-57272507712,-312685540751570,-2105623300386079152,-16375732673492965927042,-141458907680492018685341952,-1323716018103272386816721154972,-13191533671440222696958546588955840
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-12,-2368,-2130408,-3544863488,-8208423803490,-23401527311955456,-76978386885397168920,-281100214092736000150528,-1111559317548034719393709956,-4679867402777429009483468283680
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
13,-15106,51307425,-271254626240,1828432359578695,-14373643370853656214,125647185868507614681734,-1187072497537310517989713728,11900496132549560532673047969936,-125017254368862730354563514100421570
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
35,-28406,74179224,-315757971760,1760470513373355,-11650868416718897184,86816215608149614021421,-705682651936047322932317440,6130473816106166493763697052159,-56127216585230402815515199001701160
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
135,-1086318,28435372542,-1216181215430064,68193264356625962745,-4540676410166495710647132,340490163529472610366913265415,-27855124236605132343148828462041600,2435626709938924912388859041808692004168,-224454569362480017774496526359833716387775750
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-70,-214256,-2303078274,-42215032280736,-1041439689450160490,-31049519443105550752512,-1055616261858725126884983638,-39520997726728971955264675475584,-1592931393963831441900654516927131118,-68058818922709450062784386145040040091440
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
13,-15106,51307425,-271254626240,1828432359578695,-14373643370853656214,125647185868507614681734,-1187072497537310517989713728,11900496132549560532673047969936,-125017254368862730354563514100421570
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
13,-15106,51307425,-271254626240,1828432359578695,-14373643370853656214,125647185868507614681734,-1187072497537310517989713728,11900496132549560532673047969936,-125017254368862730354563514100421570
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
64,-166720,1282295808,-15481449996544,239730267467335520,-4347730323522060594048,87955066299132537056172418,-1927684953108931181165625754624,44914798702844830049237717076466560,-1098283483327764936646058973996137677440
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
13,-15106,51307425,-271254626240,1828432359578695,-14373643370853656214,125647185868507614681734,-1187072497537310517989713728,11900496132549560532673047969936,-125017254368862730354563514100421570
-14,-6944,-11474568,-31371781952,-113379747351570,-489399447090127392,-2389030885529642465482,-12763912568104261835290880,-73069758796225247390403224190,-441749373344130032769843379902400
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
385,-17580486,2620703590362,-638788569842133568,204176447261185580220545,-77505428104525151008199020440,33134605275186960153312426015858026,-15454534580218734969862363374333701756352,7704389012232828096310002231159693308911208121,-4047931672129877448647991522995966575706283057852010
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
135,-1086318,28435372542,-1216181215430064,68193264356625962745,-4540676410166495710647132,340490163529472610366913265415,-27855124236605132343148828462041600,2435626709938924912388859041808692004168,-224454569362480017774496526359833716387775750
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
91,-443394,7482057534,-213773336036288,8157795060549660250,-373751873316048425961798,19421906112029139563204580374,-1106562064686475101697438063861952,67631768101645980619753265798360732193,-4368663322146894583121801857104104229073190
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
15,-31080,188340930,-1776638448000,21368478849603225,-299737351201854634110,4675295880449094882295020,-78816549319288002452729491200,1409904920508619541910986884786875,-26428934043202866873486301079171996700
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
15,-31080,188340930,-1776638448000,21368478849603225,-299737351201854634110,4675295880449094882295020,-78816549319288002452729491200,1409904920508619541910986884786875,-26428934043202866873486301079171996700
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
135,-1086318,28435372542,-1216181215430064,68193264356625962745,-4540676410166495710647132,340490163529472610366913265415,-27855124236605132343148828462041600,2435626709938924912388859041808692004168,-224454569362480017774496526359833716387775750
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
13,-15106,51307425,-271254626240,1828432359578695,-14373643370853656214,125647185868507614681734,-1187072497537310517989713728,11900496132549560532673047969936,-125017254368862730354563514100421570
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
15,-31080,188340930,-1776638448000,21368478849603225,-299737351201854634110,4675295880449094882295020,-78816549319288002452729491200,1409904920508619541910986884786875,-26428934043202866873486301079171996700
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
385,-17580486,2620703590362,-638788569842133568,204176447261185580220545,-77505428104525151008199020440,33134605275186960153312426015858026,-15454534580218734969862363374333701756352,7704389012232828096310002231159693308911208121,-4047931672129877448647991522995966575706283057852010
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
1100,-170043918,86365428540336,-71838454516523660944,78403186062130112440833620,-101648177120185847694176049580032,148437625872264365592152701069642428121,-236506078931015483804484010772373952363408512,402777338413712001134432144698310500659696285548916,-722952076786207916249243700469302650844723843223693474250
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
13,-15106,51307425,-271254626240,1828432359578695,-14373643370853656214,125647185868507614681734,-1187072497537310517989713728,11900496132549560532673047969936,-125017254368862730354563514100421570
13,-15106,51307425,-271254626240,1828432359578695,-14373643370853656214,125647185868507614681734,-1187072497537310517989713728,11900496132549560532673047969936,-125017254368862730354563514100421570
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-572,-35737460,-6544718678718,-1870143469823410496,-682528784575522548009390,-290855531610981527356071995364,-137945197636105689007261899584255564,-70754123031928270748863163832850208431872,-38527547511156453125793230386149709601334670926,-21992401747051096567600566770471308430150328182119440
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
13,-15106,51307425,-271254626240,1828432359578695,-14373643370853656214,125647185868507614681734,-1187072497537310517989713728,11900496132549560532673047969936,-125017254368862730354563514100421570
15,-31080,188340930,-1776638448000,21368478849603225,-299737351201854634110,4675295880449094882295020,-78816549319288002452729491200,1409904920508619541910986884786875,-26428934043202866873486301079171996700
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
35870,-436925483986,15424053219882815895,-844137069694693221335490352,58774958525193043683835489936194835,-4766137747218393852667658082899091634877256,429373282923844569395041897039579647887692892329788,-41778236332455110390654346553578807843887706877309201737856,4311301341911283473080320478974740828629580779829658044769635148441,-466028215531967666279399871481007764132438299270808479720220544871600445120
13,-15106,51307425,-271254626240,1828432359578695,-14373643370853656214,125647185868507614681734,-1187072497537310517989713728,11900496132549560532673047969936,-125017254368862730354563514100421570
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
385,-17580486,2620703590362,-638788569842133568,204176447261185580220545,-77505428104525151008199020440,33134605275186960153312426015858026,-15454534580218734969862363374333701756352,7704389012232828096310002231159693308911208121,-4047931672129877448647991522995966575706283057852010
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
35870,-436925483986,15424053219882815895,-844137069694693221335490352,58774958525193043683835489936194835,-4766137747218393852667658082899091634877256,429373282923844569395041897039579647887692892329788,-41778236332455110390654346553578807843887706877309201737856,4311301341911283473080320478974740828629580779829658044769635148441,-466028215531967666279399871481007764132438299270808479720220544871600445120
13,-15106,51307425,-271254626240,1828432359578695,-14373643370853656214,125647185868507614681734,-1187072497537310517989713728,11900496132549560532673047969936,-125017254368862730354563514100421570
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
13,-15106,51307425,-271254626240,1828432359578695,-14373643370853656214,125647185868507614681734,-1187072497537310517989713728,11900496132549560532673047969936,-125017254368862730354563514100421570
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
35870,-436925483986,15424053219882815895,-844137069694693221335490352,58774958525193043683835489936194835,-4766137747218393852667658082899091634877256,429373282923844569395041897039579647887692892329788,-41778236332455110390654346553578807843887706877309201737856,4311301341911283473080320478974740828629580779829658044769635148441,-466028215531967666279399871481007764132438299270808479720220544871600445120
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
15,-31080,188340930,-1776638448000,21368478849603225,-299737351201854634110,4675295880449094882295020,-78816549319288002452729491200,1409904920508619541910986884786875,-26428934043202866873486301079171996700
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
13,-15106,51307425,-271254626240,1828432359578695,-14373643370853656214,125647185868507614681734,-1187072497537310517989713728,11900496132549560532673047969936,-125017254368862730354563514100421570
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
35870,-436925483986,15424053219882815895,-844137069694693221335490352,58774958525193043683835489936194835,-4766137747218393852667658082899091634877256,429373282923844569395041897039579647887692892329788,-41778236332455110390654346553578807843887706877309201737856,4311301341911283473080320478974740828629580779829658044769635148441,-466028215531967666279399871481007764132438299270808479720220544871600445120
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
15,-31080,188340930,-1776638448000,21368478849603225,-299737351201854634110,4675295880449094882295020,-78816549319288002452729491200,1409904920508619541910986884786875,-26428934043202866873486301079171996700
-454880,-122096175440640,-94910547364807981361760,-114334641138012476624164143360000,-175187622243831984047629455465583688119200,-312576864635976508075519836926882636611992445854720,-619523110952145931491855608074135734681655926781196658663840,-1326081975809156271714093842106348848759489130381957543726792962252800,-3010232886070476358294897805576967468380844161117115517701100665203490692858400,-7157389687735810749830765950391065852670432336810808936523823569649095917050136383225600
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
35870,-436925483986,15424053219882815895,-844137069694693221335490352,58774958525193043683835489936194835,-4766137747218393852667658082899091634877256,429373282923844569395041897039579647887692892329788,-41778236332455110390654346553578807843887706877309201737856,4311301341911283473080320478974740828629580779829658044769635148441,-466028215531967666279399871481007764132438299270808479720220544871600445120
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
35870,-436925483986,15424053219882815895,-844137069694693221335490352,58774958525193043683835489936194835,-4766137747218393852667658082899091634877256,429373282923844569395041897039579647887692892329788,-41778236332455110390654346553578807843887706877309201737856,4311301341911283473080320478974740828629580779829658044769635148441,-466028215531967666279399871481007764132438299270808479720220544871600445120
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
15,-31080,188340930,-1776638448000,21368478849603225,-299737351201854634110,4675295880449094882295020,-78816549319288002452729491200,1409904920508619541910986884786875,-26428934043202866873486301079171996700
6076,-8599208436,35527703005917612,-228397797462406422915568,1871947891182861756179424959275,-17892305087152275832165807327604921412,190161531153364774211753141377101495442525124,-2184254822020617247901267555612103718772309809110464,26621520403131429370054662957046978372319509048846470794949,-339989280926366237632934930920599414877629178608102087669873361370
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-454880,-122096175440640,-94910547364807981361760,-114334641138012476624164143360000,-175187622243831984047629455465583688119200,-312576864635976508075519836926882636611992445854720,-619523110952145931491855608074135734681655926781196658663840,-1326081975809156271714093842106348848759489130381957543726792962252800,-3010232886070476358294897805576967468380844161117115517701100665203490692858400,-7157389687735810749830765950391065852670432336810808936523823569649095917050136383225600
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
13,-15106,51307425,-271254626240,1828432359578695,-14373643370853656214,125647185868507614681734,-1187072497537310517989713728,11900496132549560532673047969936,-125017254368862730354563514100421570
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
35870,-436925483986,15424053219882815895,-844137069694693221335490352,58774958525193043683835489936194835,-4766137747218393852667658082899091634877256,429373282923844569395041897039579647887692892329788,-41778236332455110390654346553578807843887706877309201737856,4311301341911283473080320478974740828629580779829658044769635148441,-466028215531967666279399871481007764132438299270808479720220544871600445120
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
15,-31080,188340930,-1776638448000,21368478849603225,-299737351201854634110,4675295880449094882295020,-78816549319288002452729491200,1409904920508619541910986884786875,-26428934043202866873486301079171996700
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
35870,-436925483986,15424053219882815895,-844137069694693221335490352,58774958525193043683835489936194835,-4766137747218393852667658082899091634877256,429373282923844569395041897039579647887692892329788,-41778236332455110390654346553578807843887706877309201737856,4311301341911283473080320478974740828629580779829658044769635148441,-466028215531967666279399871481007764132438299270808479720220544871600445120
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-454880,-122096175440640,-94910547364807981361760,-114334641138012476624164143360000,-175187622243831984047629455465583688119200,-312576864635976508075519836926882636611992445854720,-619523110952145931491855608074135734681655926781196658663840,-1326081975809156271714093842106348848759489130381957543726792962252800,-3010232886070476358294897805576967468380844161117115517701100665203490692858400,-7157389687735810749830765950391065852670432336810808936523823569649095917050136383225600
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-454880,-122096175440640,-94910547364807981361760,-114334641138012476624164143360000,-175187622243831984047629455465583688119200,-312576864635976508075519836926882636611992445854720,-619523110952145931491855608074135734681655926781196658663840,-1326081975809156271714093842106348848759489130381957543726792962252800,-3010232886070476358294897805576967468380844161117115517701100665203490692858400,-7157389687735810749830765950391065852670432336810808936523823569649095917050136383225600
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
-454880,-122096175440640,-94910547364807981361760,-114334641138012476624164143360000,-175187622243831984047629455465583688119200,-312576864635976508075519836926882636611992445854720,-619523110952145931491855608074135734681655926781196658663840,-1326081975809156271714093842106348848759489130381957543726792962252800,-3010232886070476358294897805576967468380844161117115517701100665203490692858400,-7157389687735810749830765950391065852670432336810808936523823569649095917050136383225600
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
35870,-436925483986,15424053219882815895,-844137069694693221335490352,58774958525193043683835489936194835,-4766137747218393852667658082899091634877256,429373282923844569395041897039579647887692892329788,-41778236332455110390654346553578807843887706877309201737856,4311301341911283473080320478974740828629580779829658044769635148441,-466028215531967666279399871481007764132438299270808479720220544871600445120
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
15,-31080,188340930,-1776638448000,21368478849603225,-299737351201854634110,4675295880449094882295020,-78816549319288002452729491200,1409904920508619541910986884786875,-26428934043202866873486301079171996700
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
13,-15106,51307425,-271254626240,1828432359578695,-14373643370853656214,125647185868507614681734,-1187072497537310517989713728,11900496132549560532673047969936,-125017254368862730354563514100421570
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-454880,-122096175440640,-94910547364807981361760,-114334641138012476624164143360000,-175187622243831984047629455465583688119200,-312576864635976508075519836926882636611992445854720,-619523110952145931491855608074135734681655926781196658663840,-1326081975809156271714093842106348848759489130381957543726792962252800,-3010232886070476358294897805576967468380844161117115517701100665203490692858400,-7157389687735810749830765950391065852670432336810808936523823569649095917050136383225600
13,-15106,51307425,-271254626240,1828432359578695,-14373643370853656214,125647185868507614681734,-1187072497537310517989713728,11900496132549560532673047969936,-125017254368862730354563514100421570
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
13,-15106,51307425,-271254626240,1828432359578695,-14373643370853656214,125647185868507614681734,-1187072497537310517989713728,11900496132549560532673047969936,-125017254368862730354563514100421570
35,-28406,74179224,-315757971760,1760470513373355,-11650868416718897184,86816215608149614021421,-705682651936047322932317440,6130473816106166493763697052159,-56127216585230402815515199001701160
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-454880,-122096175440640,-94910547364807981361760,-114334641138012476624164143360000,-175187622243831984047629455465583688119200,-312576864635976508075519836926882636611992445854720,-619523110952145931491855608074135734681655926781196658663840,-1326081975809156271714093842106348848759489130381957543726792962252800,-3010232886070476358294897805576967468380844161117115517701100665203490692858400,-7157389687735810749830765950391065852670432336810808936523823569649095917050136383225600
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
15,-31080,188340930,-1776638448000,21368478849603225,-299737351201854634110,4675295880449094882295020,-78816549319288002452729491200,1409904920508619541910986884786875,-26428934043202866873486301079171996700
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
15,-31080,188340930,-1776638448000,21368478849603225,-299737351201854634110,4675295880449094882295020,-78816549319288002452729491200,1409904920508619541910986884786875,-26428934043202866873486301079171996700
35870,-436925483986,15424053219882815895,-844137069694693221335490352,58774958525193043683835489936194835,-4766137747218393852667658082899091634877256,429373282923844569395041897039579647887692892329788,-41778236332455110390654346553578807843887706877309201737856,4311301341911283473080320478974740828629580779829658044769635148441,-466028215531967666279399871481007764132438299270808479720220544871600445120
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
15,-31080,188340930,-1776638448000,21368478849603225,-299737351201854634110,4675295880449094882295020,-78816549319288002452729491200,1409904920508619541910986884786875,-26428934043202866873486301079171996700
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
35870,-436925483986,15424053219882815895,-844137069694693221335490352,58774958525193043683835489936194835,-4766137747218393852667658082899091634877256,429373282923844569395041897039579647887692892329788,-41778236332455110390654346553578807843887706877309201737856,4311301341911283473080320478974740828629580779829658044769635148441,-466028215531967666279399871481007764132438299270808479720220544871600445120
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-454880,-122096175440640,-94910547364807981361760,-114334641138012476624164143360000,-175187622243831984047629455465583688119200,-312576864635976508075519836926882636611992445854720,-619523110952145931491855608074135734681655926781196658663840,-1326081975809156271714093842106348848759489130381957543726792962252800,-3010232886070476358294897805576967468380844161117115517701100665203490692858400,-7157389687735810749830765950391065852670432336810808936523823569649095917050136383225600
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-454880,-122096175440640,-94910547364807981361760,-114334641138012476624164143360000,-175187622243831984047629455465583688119200,-312576864635976508075519836926882636611992445854720,-619523110952145931491855608074135734681655926781196658663840,-1326081975809156271714093842106348848759489130381957543726792962252800,-3010232886070476358294897805576967468380844161117115517701100665203490692858400,-7157389687735810749830765950391065852670432336810808936523823569649095917050136383225600
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
13,-15106,51307425,-271254626240,1828432359578695,-14373643370853656214,125647185868507614681734,-1187072497537310517989713728,11900496132549560532673047969936,-125017254368862730354563514100421570
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
15,-31080,188340930,-1776638448000,21368478849603225,-299737351201854634110,4675295880449094882295020,-78816549319288002452729491200,1409904920508619541910986884786875,-26428934043202866873486301079171996700
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
13,-15106,51307425,-271254626240,1828432359578695,-14373643370853656214,125647185868507614681734,-1187072497537310517989713728,11900496132549560532673047969936,-125017254368862730354563514100421570
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
-3556,-2589961248,-5562110080022958,-18611038811008936530560,-79396961581249031629791527100,-394939693975623338088659090157397344,-2183998474786260474619063747845611037465154,-13050206233979984762877262606867633627971950832128,-82729916212000126545830848137802566515298604803845559762,-549481536638124825804204464677127570966129474016799590410384640
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
15,-31080,188340930,-1776638448000,21368478849603225,-299737351201854634110,4675295880449094882295020,-78816549319288002452729491200,1409904920508619541910986884786875,-26428934043202866873486301079171996700
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600


==> anc/paper_data/5-113-4627-main/potent_rays_rank.dat <==
101


==> anc/paper_data/5-113-4627-main/potent_rays_vols.dat <==
1.1893369818078554,1.205771081490127,1.209373021116079,1.2404721599999107,1.2534445590534347,1.2611106232063776,1.2727349590315384,1.2772550945211378,1.2976068171872726,1.3033624953844196,1.3381986470183307,1.3382566938004743,1.3411996167323537,1.3421956205058905,1.3508427613815002,1.3618907220645724,1.3682233358357507,1.3727836712911028,1.3901203002763225,1.399506753555869,1.4050398407710247,1.4088030323063947,1.4122159805401964,1.4262512366244948,1.4333000844236636,1.455077936671671,1.4551004793189009,1.457581947124055,1.4597702695901091,1.4766720029523412,1.4825200204340376,1.4855632052609167,1.4981533288713536,1.50472484237892,1.511709027629962,1.5293778010819779,1.5362767106284991,1.5480513292357614,1.5625011262412158,1.5678032981851402,1.589523118211872,1.5960441824145306,1.6012297869571057,1.625219443728227,1.6421769386430753,1.6529233920943796,1.6544967302532854,1.6575248789880277,1.6689214217117012,1.6689425682244519,1.672478728339513,1.69237749248596,1.7002048394318194,1.7135033479517574,1.7183089996681957,1.7379911389826361,1.7455815168347613,1.7478232563228175,1.7499089101276013,1.7507741158519678,1.751384110184432,1.7651060941762466,1.782091613287207,1.7854721146110109,1.79424550900913,1.7949099960143258,1.799889315080577,1.8084231802457396,1.8198669712472793,1.8223377152804403,1.8265976740404994,1.8308880986276677,1.836056698889763,1.839053921798012,1.8393881721933099,1.8754820930920744,1.8856928091690435,1.889742801557361,1.891104730922521,1.900630661001145,1.9080819920740169,1.9200264382657792,1.923261799681768,1.9366500220164369,1.9459161946182348,1.9463516775260814,1.952021617254843,1.9562948815414671,1.9568555264175416,1.9593927708711476,1.962520673265601,1.9698701576840136,1.9717678165282848,1.9854289368340972,1.989265156334227,1.9969083519835351,2.007001693678774,2.007001693678774,2.0151627488888266,2.015865871232137,2.020645006182079,2.021129606884756,2.0225802619422666,2.02353193538508,2.025265530893364,2.025449172579158,2.031292392670821,2.032620777999014,2.052479565201679,2.0544963933614895,2.0621236275222543,2.0621624575144324,2.062314574726031,2.071800604668624,2.091058914785947,2.10222532159446,2.10260031074165,2.107539372566009,2.110068191427615,2.115254856069896,2.1191936426012887,2.122710311393007,2.1237568188126943,2.1284825901650066,2.1284936421614873,2.130565754781543,2.1391592762389564,2.1466882688931435,2.152436281384283,2.154066722317225,2.157147380269066,2.1655909194583955,2.1668149621895054,2.174749527646611,2.199921662808663,2.2028315939815286,2.20452659482649,2.207208562264725,2.2107439316820887,2.210837696785859,2.2127717579169257,2.2132919179944395,2.2146158621035283,2.2177203528721634,2.2213341458326568,2.230054595770355,2.2311898423964465,2.232745582203691,2.2343109636622103,2.2359995874020058,2.236816129620024,2.2425911265636955,2.2473453767890987,2.2506029056903003,2.257491868665454,2.257967543135578,2.258679824490059,2.2655080501646125,2.277376203234894,2.2806180992716065,2.2882665432912574,2.3025186287051156,2.3066681349708347,2.3094565947448586,2.3139180406924993,2.3243033304967753,2.3255250860548813,2.3300300955869773,2.3334087142056603,2.334929110614212,2.339626742017458,2.340739267250143,2.3501847049904825,2.351343493583954,2.357259428718862,2.372626772150113,2.3728640635120684,2.3893653028383994,2.390405609045075,2.392792509570313,2.393953299810562,2.402135832413194,2.4032675017008387,2.4110586295020084,2.4133077246721086,2.4282447052073337,2.428477650711187,2.432901761295426,2.4355997161254663,2.44636830012729,2.447386354769094,2.448974127006977,2.464497011726479,2.4704791608082246,2.4711224809977352,2.472772680202624,2.4759246601304596,2.47762630912527,2.4818703957382127,2.492679566897337,2.494241752185701,2.4981143313065104,2.5002966629122056,2.5040584639753547,2.5064402309443636,2.508883813256034,2.512591376968828,2.5138054223631343,2.5145334561058803,2.5174280667957873,2.5220959545665096,2.5239081526188585,2.524004891688719,2.5243248319557097,2.5255345929753332,2.532633427297384,2.539073029702905,2.552279076043959,2.552791134136612,2.555277436641177,2.5593779103660097,2.564637237526199,2.575691824148123,2.5761500551896575,2.5926732865893882,2.594660418261924,2.594752840671916,2.6019764509426295,2.6129714679341163,2.615144963447733,2.6164279179581627,2.620238205041062,2.6340988566410175,2.637806518127917,2.64208413224236,2.6453389310642024,2.6504718054660827,2.6567698815501046,2.6645853837248126,2.667274396861501,2.6733088570572363,2.675516827713011,2.6775196727650297,2.680019049796371,2.6855280379898545,2.6864527099214826,2.688739438958862,2.6927416155589583,2.697500195084899,2.7024661459574872,2.7126015567401964,2.7131073490251225,2.715859085641398,2.720133611908068,2.721082048746041,2.7230852863291375,2.7304565517587207,2.7327867100530767,2.742083155210821,2.7471685664023084,2.748940751395935,2.7502673434487974,2.750665369913065,2.7522624419440547,2.7559445761810366,2.7649060478083243,2.7659100061529784,2.7745865465735307,2.778287183410839,2.785953247563782,2.7867827821180526,2.790320143467113,2.793467503103983,2.801166276765059,2.804843496342187,2.8187719191237193,2.8216685421818966,2.822084375674649,2.8223511599561277,2.832922852410391,2.8350024063660157,2.8360589756492516,2.837060717777007,2.847778886359862,2.8555482276695443,2.863214291822487,2.8689585588225555,2.8704443573268463,2.8728217489154986,2.8780316947005247,2.8853768958482533,2.886508565135898,2.888987804119438,2.8929605501937488,2.894543650066794,2.900132739640327,2.909196845410463,2.9093828705403553,2.916931039964709,2.9193337150727103,2.9202733484285943,2.9246877758524192,2.925153201950536,2.926187700945462,2.9273790300431983,2.9315078516441133,2.93896784293014,2.939873161746391,2.9447105857711904,2.945635580349915,2.949906820438116,2.9522098667908665,2.9563246404212293,2.958241145855709,2.9586377734332245,2.9588329556897435,2.964926834939206,2.9695220616912366,2.97235052714791,2.9809219030095733,2.984836704066481,2.9901784031257677,2.9911122388060107,2.9923440014365212,2.9951873645698015,2.9955195849635174,2.9977745195409398,3.0066309372261912,3.0093076636418914,3.011242361492748,3.015511133916675,3.0298102323641274,3.03008177380849,3.037144757547452,3.0430103042047136,3.043148090402383,3.044511699458866,3.0490005642358255,3.051109891304577,3.051530494931967,3.051758488447007,3.0533506345381767,3.057339844021868,3.0614589160787204,3.062657034453224,3.065840589536265,3.06697862410806,3.0680476125104974,3.06873439261949,3.0695071002607506,3.0724924212481426,3.076289436236607,3.077567725534891,3.0885485126850654,3.0964242782162614,3.0997499343413324,3.1073403121934575,3.1138127693591855,3.1152929957536912,3.1236707616293415,3.1267406845535106,3.1272925173890513,3.128557206701771,3.1321109429434273,3.1435077041832074,3.1438479921966973,3.1485541520739275,3.149095332178092,3.1491363131443677,3.1499872462421763,3.150453332122197,3.155608630599545,3.156392382831143,3.169708149819826,3.1711158982668906,3.1731644598549735,3.1731661379234453,3.1890248288580096,3.194491642173233,3.2201033014359837,3.2258512878264867,3.226760106750291,3.228470852349062,3.2308585077470866,3.238345972309162,3.24082230811689,3.2409336678525733,3.240965463998407,3.243238937895427,3.243301656222229,3.254525436539211,3.2546014478711243,3.2582375236303847,3.2620847734970084,3.2663119621413443,3.2665187590968117,3.2693104302855716,3.2693567833134267,3.2694751319730813,3.269550448318114,3.2697662336559574,3.2734143322922478,3.2746941696455565,3.275138945797579,3.2762267345418365,3.2782427942679675,3.2798631018336835,3.2832579095234564,3.284181528540671,3.2846425585914574,3.2938596147085946,3.294319132347937,3.3055795179129746,3.307940952414924,3.3133104540561362,3.314759277526562,3.31749468867622,3.3195878124357137,3.32327308072081,3.324304216412088,3.327492799078044,3.328037213728379,3.3286280262777836,3.3323107894494797,3.3454530543228316,3.351349554390424,3.35409449496089,3.3563492710329683,3.356811813096499,3.3587222265529135,3.36202742682147,3.3637938738174853,3.3685704529319764,3.3686179592833128,3.3697496285709576,3.3739727056498054,3.376031241726622,3.3856039655796195,3.3886103054004764,3.392724862836758,3.393593920051231,3.396634296292177,3.4031702421076773,3.4032328745852283,3.4054621233880766,3.405878684410567,3.406716576481216,3.4123920315902296,3.413684368171687,3.4148210680658337,3.415516392958722,3.4191630404612567,3.42069647844437,3.421363635999967,3.4230899159516923,3.4313969934323723,3.4362334792375293,3.437057479123837,3.441870725930727,3.4437393196890866,3.449834399020318,3.4579299755412194,3.4579711538799245,3.458260274714263,3.4608295175595742,3.469071601911253,3.476226342588461,3.4764476822412007,3.4765221221742877,3.4810155829759992,3.481490915883569,3.482553051484615,3.4832872681383265,3.4841716301312715,3.4888189755164376,3.4954030289500935,3.504413893273636,3.5122110784425615,3.5130062214470854,3.5134094234364994,3.5201909911465634,3.5210317550704815,3.5233378647218387,3.523689782141105,3.5368797106847865,3.5385867476499584,3.5433354722766808,3.5466161652843198,3.5472018166293964,3.550764424190163,3.5510252939680527,3.5529243086972144,3.554492060928169,3.5588569725707657,3.57688338095096,3.577810790711908,3.5793437219065822,3.5795803774650636,3.5799805404250264,3.5806181013331297,3.5873800892140935,3.590504024163266,3.598188138170599,3.60226126745863,3.609104172147795,3.6139343492244222,3.615396845657301,3.6156674194978677,3.6295167212163904,3.631975928592823,3.633218484540407,3.6355063409578747,3.636229683167471,3.642274782411505,3.6515624323947975,3.6559387053608816,3.6560148841121816,3.656477676276694,3.6597081618337484,3.667191754178191,3.6685370773209343,3.6690881099850685,3.670738399547929,3.6821495845864405,3.6932639521161263,3.69372703230016,3.6976916058825964,3.69973454391058,3.7024990052353246,3.7026299893147154,3.710184839980414,3.714660236769447,3.719336150054062,3.7249982704849742,3.7312604637354525,3.7316739051079253,3.733837205564285,3.744279333008137,3.7454083479919973,3.7456246947458567,3.7541469756863535,3.7550272477486146,3.763330180010641,3.7646999718667757,3.7651492430051974,3.7667139181297102,3.7810295280334714,3.7843671406202475,3.7870788545465075,3.790285063111014,3.7927631878642956,3.7954298326393427,3.7970177414254067,3.7997273032127623,3.8028150362063116,3.8039489121704833,3.806414100283803,3.8135160332556097,3.8141532838592127,3.814672259257094,3.817572421053285,3.818699331040591,3.8383510834494103,3.839119636727446,3.844042585966804,3.851859022718372,3.852990692006017,3.8597780825567725,3.8598731266652067,3.8615396178761614,3.8643069116961897,3.8670077376779943,3.8737742034879545,3.877259892929999,3.879954618678596,3.88348984564729,3.888232806681515,3.8980794656629882,3.898134284487554,3.9022305058261963,3.9068328580320895,3.9075937160342846,3.9089852550942794,3.910164852084222,3.9110759547177736,3.911356975221196,3.916179034954183,3.93128492942526,3.934311935106706,3.936158335604432,3.944610788925388,3.945503179643424,3.9578827759953015,3.9605950142397433,3.9617434268486704,3.961756597995702,3.9647419330439106,3.968503701709892,3.9700536446996466,3.9729512221124708,3.9752040031871445,3.9766033337476188,3.978351928088955,3.983937475260177,3.9843458939741367,3.9876938300467373,3.99292689362386,3.996476095462981,3.996597205154501,4.000767284487864,4.003842927601056,4.004316220883879,4.006203134382815,4.012018619841314,4.014971481636678,4.018360715954259,4.0239591031070745,4.025398370546739,4.026936638118457,4.027285113362495,4.028931528631347,4.029639023590448,4.030614144340859,4.03135693747447,4.0319731022104435,4.036192409970269,4.040350607604296,4.046253303061405,4.046301187848059,4.048858224865114,4.053140092664307,4.0562699655087755,4.061613697262175,4.064950889646639,4.06840998631418,4.084598317342142,4.105610402434266,4.1066906663726,4.1128277291849145,4.116150450725414,4.116307776480795,4.118535432637145,4.12088720695499,4.1234901179136045,4.125539807615326,4.139790892698414,4.140302816660011,4.144800554853049,4.151504937727992,4.159943973522616,4.1642735360851475,4.1644414958865354,4.166934953737851,4.172522420270923,4.173825380181256,4.17412176246421,4.174810365940459,4.176455090487323,4.181229342817346,4.189428008082217,4.190974637420197,4.192152342070244,4.206338799007824,4.218792432360317,4.224842480757786,4.226010414064035,4.228299332077711,4.231662419723818,4.2361054702891465,4.237656303542508,4.2415780507606655,4.2419516645147155,4.244561424832739,4.265189532547566,4.267115874118076,4.269789641745177,4.275287228626354,4.27910810439576,4.287567229750323,4.288166778856976,4.292818221116249,4.294514370552008,4.295362635334982,4.29699824189322,4.303365110838797,4.30357648695437,4.307955691598437,4.31087111119848,4.313546404606001,4.323293939966618,4.3244850345326995,4.325447991982998,4.326023684878521,4.327800613387922,4.329108311712332,4.333718535878688,4.335100086153432,4.340241935096685,4.340290887674627,4.35338570463216,4.357147760023622,4.357158310317871,4.358765144199097,4.364971003084861,4.37808873167657,4.378970795876398,4.37904430549213,4.38367923276428,4.387245375664065,4.387665649077121,4.387855307962553,4.395415665426242,4.396645906431772,4.404213599768852,4.4054848415110825,4.414759515194504,4.41571265780361,4.421622078897201,4.435089363057557,4.438756897251267,4.44393182779271,4.4460301394523185,4.453850224624034,4.453850256141919,4.45750527727634,4.461869408647658,4.464290497452453,4.474088386853168,4.476310388628377,4.485942853010769,4.486786073499786,4.489612112141941,4.501035964888118,4.502860700997928,4.505606787555394,4.522754989339006,4.523663758939051,4.5328880333022425,4.534416484424014,4.539865609551356,4.542923085666359,4.545753181797835,4.546030782049172,4.550429159614055,4.550854572195362,4.55784927221589,4.559091268655251,4.561385511468359,4.562346112597652,4.5631890921167155,4.566749455270923,4.5688605179174715,4.571880652941175,4.572154785508218,4.578285176866871,4.5843837039271875,4.595373144868333,4.596819951726559,4.6050630682980795,4.618072840141963,4.618114308689428,4.619996318989081,4.628817240371973,4.631990521662203,4.635852970434911,4.636528832849024,4.640086551159925,4.64511584828162,4.6461980035833506,4.652390742783865,4.652720523985764,4.653576862392015,4.659499096144145,4.661056714375206,4.661127667479477,4.665742272542502,4.665887582370601,4.669983402110006,4.671594978958922,4.673611907949422,4.708367117124709,4.709639847272712,4.715422970950357,4.718500240663445,4.718584400820191,4.720467622116473,4.722259437275511,4.726632857510026,4.730199824712713,4.735346017524677,4.736889191944826,4.744040267931837,4.745153918921574,4.745478088940416,4.747158367090151,4.7489024513480445,4.752530397615345,4.763188596666566,4.765235319632268,4.767517830106442,4.770761260374059,4.7724340972956725,4.778483908278133,4.782781153941272,4.783903237621189,4.793149639689432,4.793597187927219,4.794916326540374,4.7949669371534185,4.796072823753377,4.8027533353730405,4.810758080480525,4.812450272407659,4.812844245793656,4.818737943533733,4.836470326531341,4.840447242577142,4.842005795051023,4.85126291524756,4.851566917402124,4.857484839892891,4.863310936587538,4.864728366722034,4.870726053370618,4.871234086155596,4.872403304686827,4.8771520086463624,4.878119152652971,4.878933310051366,4.888100027634891,4.889429509031459,4.895332066659989,4.89695919899691,4.900345543008655,4.910843029557441,4.912877672929142,4.91303045486012,4.914712668771358,4.918131157206972,4.9224042686440725,4.923439253526055,4.932093788853535,4.936853223011894,4.952111496257459,4.9566990173143495,4.963287695454369,4.967306215395027,4.99573525084088,5.002948115581148,5.009520471566816,5.011444846643542,5.014060598577103,5.020220129076918,5.028943203630547,5.030927063150898,5.031418056317591,5.032911270030809,5.038895648770904,5.041269523938496,5.042351923346018,5.050352635771446,5.0530828827859295,5.054517683563176,5.054806791416951,5.057772702145655,5.0608586998242515,5.064385127987407,5.064520711379259,5.066607760266066,5.068309337283324,5.07837128436131,5.082219699577081,5.0896405951492625,5.091333499150537,5.09371808838921,5.109759047390639,5.125643376854384,5.127390442661408,5.134343668817948,5.137943326919327,5.141897122543412,5.143719955590598,5.1470694763825975,5.1497117746122285,5.152792085201497,5.157840675286053,5.157843287983837,5.1592253901241065,5.16957893484971,5.169605903391044,5.174044993293393,5.174445344248994,5.189261001793284,5.190737726583734,5.196479962291818,5.1966302644343045,5.197914878402912,5.2018561704880995,5.202084441604683,5.204002893260309,5.204941321124807,5.207763104781975,5.214474001437168,5.228216399691007,5.230747376328935,5.24902847853798,5.272672900372186,5.276838251362278,5.279675619824559,5.280377387325387,5.2848091503229,5.287512728261447,5.288529686418315,5.2977982733670075,5.313685284774522,5.315682289388661,5.3181780089793165,5.318919980374687,5.319768304927095,5.320609988239482,5.3315919784651555,5.33196971492589,5.332135916907276,5.3333634068095535,5.335299069278221,5.335679035599682,5.34137413752029,5.34342261885854,5.346527915646902,5.353645377643062,5.354706971388737,5.354893207180908,5.35534612232766,5.373040399791691,5.3753332214163265,5.378555811332404,5.380119511312955,5.384597297202305,5.392338154418184,5.392553715542874,5.400918312660565,5.403761961683699,5.406578214465526,5.407247060461373,5.41675806134765,5.417375762970934,5.424626755732788,5.436073826367775,5.4393766763587905,5.44040327617239,5.443241867691569,5.451733997538497,5.452540391929091,5.453138424732828,5.45631981655535,5.460759471763538,5.465837741411747,5.479928845566064,5.481877743000894,5.491949284370719,5.507729729170933,5.51726630286737,5.517831491043978,5.525609908845269,5.535789848898133,5.536912982874611,5.553007829777471,5.556790202337268,5.557045704100375,5.559218508739889,5.561246086998665,5.581356752918623,5.583999757246545,5.5849312437976835,5.585032151690939,5.594596645587316,5.597467079196406,5.599194285410817,5.617628936395931,5.621359095077366,5.622235913192355,5.633145492947165,5.640715594755903,5.649462925617684,5.651673341227365,5.65353841180729,5.656538751190141,5.657121430693678,5.673237642595581,5.6774087753681215,5.686428053297732,5.700521102104915,5.705074848098548,5.710758645903411,5.710899351172003,5.7142706324396215,5.716159670818882,5.716317355405323,5.721393753970631,5.723023301466014,5.7248206189512985,5.734323673064921,5.741532603617117,5.748780113404678,5.757619048483988,5.758112468600515,5.776199548392441,5.777194023490097,5.783051973972022,5.785229198192496,5.786996256256316,5.795720238517106,5.796848158416253,5.800547912927115,5.8068638050042125,5.808154628950831,5.80822437703543,5.810424418121471,5.8148300705217935,5.815810402495089,5.816079937676761,5.8169873045835345,5.817544579938954,5.827361271467566,5.827485303782169,5.832059051885494,5.83842867515979,5.842609295252743,5.845591306576125,5.858407453727921,5.881940713164454,5.886888514961299,5.897220753789412,5.9029313560339745,5.909237802438582,5.909263791880562,5.916950140240232,5.918766694184001,5.924684616674767,5.940282732446292,5.943242615369115,5.946022274101892,5.947507351841239,5.9513564988195355,5.955723343249076,5.96011356420729,5.960721119399182,5.974096609271783,5.988975215969987,5.989604045425949,5.990022208041168,5.990976023970575,5.994860135551363,5.999148261279885,6.009212309386328,6.009795066553295,6.009808394261654,6.01598930215161,6.016106954200751,6.0165736427319985,6.016913439337941,6.021958755902119,6.022621142790172,6.029002655993054,6.030680620560247,6.034856305423659,6.038399737951011,6.039681594294166,6.040614811775612,6.05577231806069,6.064253977583007,6.068807782784916,6.076309191711658,6.080939362538004,6.081719138087934,6.0858234519314465,6.087090758438393,6.091592079628327,6.091791679075982,6.093360275597618,6.094459381914618,6.096142980412424,6.104672311499087,6.117672695957282,6.121203864983244,6.127359430706974,6.133247165911882,6.15390564284219,6.1596236204756,6.1620670149213765,6.162306311681334,6.173018096572321,6.173936647416625,6.180044362787669,6.180670879892318,6.189519609048034,6.19184136360667,6.201083952046247,6.20152663545241,6.205234366326351,6.206314669161316,6.214567331391947,6.214605163898597,6.217373296599931,6.218605403890592,6.2241358380493494,6.228094593872754,6.230382562757939,6.2319620885871245,6.266828351102561,6.269656090363952,6.276915315456904,6.28025280322268,6.288031221023971,6.290593037028941,6.294366033256509,6.296122194505472,6.298734998957286,6.3004848389378765,6.3046613165973895,6.315624397732762,6.3215697482168025,6.326868213796928,6.332985155121264,6.3336589648719155,6.339711020056058,6.3517160920727065,6.368930955905398,6.375272318784653,6.375782368705387,6.377512550220814,6.392993981103814,6.418294710358396,6.422331292498825,6.426487501189726,6.429266684430786,6.4424037607774665,6.447237074161308,6.4550004864384505,6.464206069830425,6.468740580140604,6.468913526817033,6.4714700955582884,6.472168347403112,6.476157601577327,6.478238437765839,6.483403528713438,6.486009982602297,6.5057402609251085,6.513370349440152,6.514989342417678,6.515563444547411,6.522707125261405,6.559404136763746,6.560022420716621,6.563694131249889,6.570056655826249,6.5777314848556045,6.578289778191333,6.587985527920807,6.597284898996421,6.601649359001726,6.604593786482496,6.607620786963196,6.61024462192529,6.612928892425543,6.6184892445975265,6.629608182376273,6.638369838480855,6.639675378208835,6.642668169298247,6.6554883002426095,6.665352668212677,6.675764454327691,6.67819665137722,6.679375846362916,6.684828713177808,6.688190692795445,6.700077991494226,6.7071138340529615,6.707443793237843,6.7084417136784396,6.716013594327848,6.719531152360446,6.721929740700489,6.730998652728374,6.733107094248027,6.743113658797114,6.743291752192874,6.758743896187099,6.765106136381121,6.765238825085476,6.768302397259902,6.780873332948872,6.787677242443721,6.795144548356461,6.8107789565438,6.813680151403545,6.818763317110836,6.82392264692777,6.829264540916455,6.831478501828997,6.836496183250318,6.840054925397737,6.841975829614569,6.8502521757719705,6.852064621923375,6.853517176276,6.856287076915464,6.859295124001733,6.886540481009149,6.895653210568241,6.9244918775737005,6.934902353358609,6.9352063203263015,6.936470366900892,6.949214994190868,6.984653687944984,6.984915870568926,6.9860978921585115,6.991884393456644,7.011660353637552,7.021318494833167,7.02300213536148,7.025448399740469,7.029749781319481,7.030125898777044,7.037520689296684,7.038865429622746,7.0426741154013826,7.044442662548022,7.061175102900052,7.0621537763238535,7.063033558144909,7.0691927127753615,7.074446260851829,7.085104614992929,7.09833556158253,7.1009143203775835,7.100929011654273,7.102056082205536,7.104382330184762,7.105029487827494,7.1052120737906534,7.116481384578606,7.122406325147722,7.124597209280353,7.127750695366558,7.137915300789203,7.161613618160914,7.1633427571943,7.163462525775799,7.164428012710232,7.166184245282807,7.166596470403249,7.167142671316128,7.171314879417878,7.171865819486413,7.176298895402724,7.1968646896280575,7.202857837978144,7.206956959231547,7.227114031708652,7.2420630021025545,7.267220077807906,7.27217924559136,7.273514445943192,7.287393846448111,7.2951928285586405,7.299641558814145,7.313528596103907,7.3243246029161355,7.327653673298471,7.342762390574222,7.345217477506253,7.351409358336582,7.365396081425288,7.370079815143185,7.375813414221284,7.37960550381797,7.3840490287877,7.394071297389019,7.39860848480248,7.401476570833211,7.406458782963682,7.41514972922009,7.415917327695524,7.419995562590088,7.424156915831418,7.441157605890638,7.4449728096808485,7.44602292960019,7.45440370560749,7.47216960343701,7.47493651048535,7.4989242185210685,7.517724737368724,7.522138354895958,7.551027849823527,7.55504641026306,7.563749889039343,7.593904858467582,7.61210008603814,7.61986661360902,7.6354011045858385,7.636658994190157,7.654645785438447,7.658246447472152,7.667167937588658,7.676123784966251,7.688616540204208,7.69074181497092,7.693170539849348,7.694609964423421,7.705213146529331,7.7106344221204495,7.751179633484298,7.7520284899596845,7.757688916915782,7.7679577529164305,7.779003418376249,7.781400891403692,7.783737934409714,7.793710297617849,7.817197850831803,7.821010000160484,7.824726558904501,7.857508224464652,7.858890762393159,7.862116995229144,7.8622001787085765,7.8662892033308935,7.882047026964216,7.887233700981767,7.888870190940111,7.889174931135017,7.902139336764094,7.926706852943198,7.937118105031118,7.938796069598311,7.945069609565593,7.946166765163468,7.960575118561053,7.982213733600702,7.996748172711136,7.999776229317945,8.013515399904918,8.013768347082191,8.035244239132453,8.037281266935452,8.038262988391523,8.040402323700505,8.040834043286054,8.05908417023852,8.08862678511565,8.096614715564442,8.09995190198265,8.105169662199273,8.107168310667092,8.10780049146149,8.115976599641925,8.118341903881173,8.118504798206175,8.14117109008123,8.1796840844696,8.180938341095398,8.195032083061392,8.214660490977963,8.23655755895777,8.262679078384593,8.29739319092144,8.31121033851062,8.327657934379772,8.329656629360755,8.340714222725069,8.372454544454826,8.376824456995053,8.415167765117815,8.44499455655722,8.45304852735049,8.453587760708103,8.480292128437753,8.484798477340007,8.489655242409583,8.498262232937918,8.542087280974158,8.547434877605383,8.55286694672148,8.575109646923451,8.58424492697543,8.5859853899791,8.588129712420681,8.614087437275032,8.625829329634485,8.647769903003905,8.654826557741899,8.66615588600996,8.672820374517485,8.676845322627685,8.679724407148228,8.690444081391064,8.692520164492464,8.73197820338936,8.740796643362842,8.75212825961313,8.795146322963149,8.8265092792807,8.856413598011926,8.864390041513374,8.874877858787727,8.889919443114536,8.929399955490453,8.93193229499309,8.942273296395001,8.943992177531328,8.963189218897355,8.994627149675466,9.003661898016304,9.004307255947197,9.0361801631432,9.040159202712005,9.060710701009626,9.082615863557223,9.084558612249452,9.086064722547007,9.103953312419378,9.110910290925403,9.113964119705244,9.11627120231023,9.120545931218544,9.126283947020397,9.162237546910518,9.165860795583853,9.167735675808103,9.171910936295717,9.190481877489674,9.235697056455479,9.236455635769289,9.24680250370011,9.277902643539733,9.279417985514442,9.29948317661524,9.311419840401925,9.333990683337277,9.346627324518181,9.353330923303531,9.357927974350673,9.370666650085411,9.380285052475074,9.381063214038363,9.385930741521406,9.399195083178881,9.40818991536048,9.453647019202663,9.456136263463478,9.46204032549906,9.464218225140598,9.489131623476737,9.503284396395685,9.518085688255837,9.5206702134345,9.52170481011035,9.542098323229396,9.569195595960366,9.580717385452772,9.58536550311733,9.639535566112244,9.658605738258984,9.676320066347785,9.688674105468294,9.751735890567389,9.775118837958473,9.793232136685646,9.805182734323395,9.805238226900997,9.825141368534673,9.830792563096225,9.836740322897384,9.845233554069182,9.846911518636375,9.85156182591733,9.854544558817452,9.869493200687543,9.87910287995848,9.880705218928313,9.895355337407494,9.910023442125066,9.927588509343252,9.994140960527432,10.010357161797288,10.025377936549205,10.060693411711611,10.088115142677438,10.118630160393707,10.136118532094486,10.141156575427317,10.15324579208243,10.158543110384358,10.16876357822008,10.17808336975338,10.187940034774172,10.239606848250105,10.294301542904947,10.303655412551166,10.308333773080392,10.310993277186753,10.320944680577895,10.322715396845211,10.339489962457492,10.343367473485443,10.374779397346515,10.413827101300058,10.45152058775841,10.46211890989946,10.485185441136707,10.515104414988741,10.522717920969967,10.524568471954296,10.545221964488434,10.615904046718697,10.65743256108135,10.722945454909222,10.754416851811811,10.761884600089502,10.762350198758782,10.773257866497886,10.79376772872078,10.847000893733423,10.911156465375996,10.913643898853806,10.922998522987825,10.944320567792033,10.998189758012245,11.001061581943873,11.002512834065442,11.014214377673966,11.018455354125422,11.138147900025388,11.203970895801149,11.269971521189632,11.303443129435777,11.308770161750203,11.336514167650535,11.368303405574807,11.39611582266457,11.42132619848519,11.446300015577776,11.45007561807779,11.461873281392684,11.481026878081934,11.484374798365593,11.50720524235237,11.566309845448473,11.643889866599466,11.678301328643585,11.720094982267483,11.734878273249251,11.751770637833161,11.753349003107246,11.75502696767444,11.838110500102175,11.853050799583457,11.91968894434308,11.97219171552706,11.99255941490371,11.996290865579823,12.062211732567562,12.08614258429077,12.118405313222866,12.1436371834792,12.170557983152207,12.271372665551553,12.291465029795518,12.315774164329639,12.367279769888682,12.424945679048164,12.446015903987814,12.480533598535601,12.496999962899508,12.526824756431935,12.529454194048498,12.578337795227299,12.589157958968826,12.658398343612703,12.683759499065133,12.689694531519649,12.702049530069075,12.734862066544338,12.743134223767356,12.824285917816496,12.888754855987031,12.94828052061257,12.97633432257362,12.984354229832775,13.105640593785722,13.150901975485908,13.155499998001346,13.421564995243727,13.484410115795072,13.494090533645533,13.524924168199618,13.6200317777093,13.638963983402277,13.663142416712503,13.690912825377126,13.806727799516807,13.818398045334447,13.885116484637365,13.928476853365282,13.932569433587986,13.94932799573337,13.957799044560375,13.973359142322352,14.111591756869927,14.259692008064462,14.38269930298759,14.433828024389868,14.450668620444048,14.570056020395555,14.618265473915471,14.632194292015015,14.694508152036065,14.73619299125184,14.835730909876702,14.880420032726647,14.89091439775234,14.906211152920037,14.90660999324325,14.917068742204492,14.935424356841509,15.00222983425249,15.19078404505774,15.466238107516688,15.503899819434764,15.522520216012367,15.614579415752019,15.648494817230358,15.883301818946961,16.016077113886013,16.045765299529194,16.101915655393213,16.38076406881038,16.500261448085098,16.848959670503632,16.974386524863803,17.03164037560319,17.07735081474698,17.114078169698928,17.156611818173985,17.380839443356308,17.440786646624247,17.521754956690984,17.5311418811292,18.08763248501903,18.303158414178597,18.695689506754775,18.761918231881168,18.929709864572033,19.046792682070645,19.11540641153283,19.199229512132547,19.297292161227688,19.397595779757694,19.4318549715033,19.51319280383109,20.210703477378615,20.395690434821176,20.542419343005918,20.695764072957672,20.770810487249264,21.236754718512998,21.45334449243569,22.188509085747,22.210924911913708,22.578507208569363,22.618041703233416,22.693275904122174,23.3289534519987,23.396717817362628,23.642916743697242,23.86311793912307,23.976979120299347,24.109316865457686,24.3052131792615,24.46427015975155,24.692661303994896,24.806827539005212,24.97679351418094,25.238013422782387,25.859722255911038,26.36670998010709,26.500613748163005,26.53939114024604,26.81802172732,27.52644175722878,28.23904080532384,28.27247363854542,28.705440927084283,28.75093918043035,29.140937303252713,29.819049109861453,29.92031370072766,30.232850812748325,30.285449231621897,30.555991248604187,31.642156104949663,32.07958064899947,32.30546342336834,32.307971793242814,32.835164866950436,33.30156498871088,33.497461302514694,33.85167137296867,34.15975773807895,34.92337115229134,36.0014314657451,36.24138040236028,37.43128892857703,37.78302904520967,38.75588179970555,39.43086910739191,39.92328228249073,41.078709169574154,41.770012118741874,43.61674195499302,45.01006684181516,47.53859277173865,52.23710463842065,55.15390326098657


==> anc/paper_data/5-113-4627-main/small_curves.dat <==
0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,1,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0
0,-1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0
0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,-1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0
0,0,1,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1
0,0,0,0,1,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0
0,0,1,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,0
0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,-1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,-1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,-1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,1,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,-1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,-1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,1,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,-1,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,-1,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1
-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,-1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0


==> anc/paper_data/5-113-4627-main/small_curves_cutoff.dat <==
1.9


==> anc/paper_data/5-113-4627-main/small_curves_gv.dat <==
1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,-2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,-2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,-2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,-2,1,1,1,1,1,1,1,1,1,-2,1,1,1,1,1,1,1,-2,-2,-2,-2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,-2,-2,1,1,1,-2,1,1,1,1,1,-2,1,1,1,1,1,-2,1,1,1,1,1,1,-2,1,1,1,1,1,-2,1,3,1,1,1,-2,-2,1,1,-2,3,1,1,4,-2,-2


==> anc/paper_data/5-113-4627-main/small_curves_vols.dat <==
0.0917435269084308,-0.024704452608716565,0.027661343246748515,0.009152103007181722,-0.08780476636738399,0.024665840193222266,-0.040964594388924525,-0.005371620350459239,0.03788076223267467,0.026479457644086324,0.008161123128815007,0.06408733812303069,0.07723361659748207,0.024835050193800612,0.010722082441972702,0.02674448306862587,0.11975400348558196,0.06125005975539466,0.019997688457010554,0.1445524559056537,0.05366443404102483,-0.018292561840951294,0.0994930470897657,0.039946741649657724,0.08231490458699398,0.036019361015291906,0.09531908591486626,0.1404391089940873,0.13381902422793246,0.052353853280465046,0.0569061074317716,0.09237662367718258,0.0930895559399687,0.06655245118417952,0.05561512184479511,0.060748463338555325,0.10671773051744537,0.09915939042468835,0.10773761359973832,-0.009317678195998269,0.12585932472499906,0.12604841975181102,0.08814795950355858,0.13201841093103894,0.14362614949220642,0.15053523074550412,0.08683855949999497,0.13070901092747533,0.06964996931378664,0.11501050006495461,0.12542712458235883,0.09055542260249183,0.11126595440504161,0.1259674277898739,0.11452063929417022,0.13684190497895088,0.13679497313034972,0.10710592496778304,0.15293156638030325,0.16079962548269577,0.15494716898862748,0.1521110582102665,0.14752696483888883,0.16132617643839353,0.08479827583295219,0.1703263414868843,0.15456037667445344,0.17145836373765633,0.201958873789863,0.16575513646890272,0.16771381807774333,0.16116639330884652,0.16029219271524653,0.16231645684808882,0.13596249470246846,0.16508056913687597,0.15208705643124176,0.17846280925607516,0.1815661683392591,0.20963077341104963,0.17283664931051135,0.17904009536950127,0.10383654098930606,0.13419116691193267,0.09112137746535609,0.09876264956346859,0.20306318603279294,0.19437743226569637,0.17469424023795455,0.2059232419979935,0.20141877858250723,0.12619349962278648,0.21462831931899018,0.1518092003863103,0.2116903428007646,0.22085906707303593,0.19777053583014492,0.18417051270830598,0.16276345741411546,0.10783758398292775,0.22990477211826033,0.230007634855383,0.12403651253680437,0.24091287613042311,0.23521759552056665,0.11541114864598967,0.26314401800118503,0.24872200904039232,0.24441628984482122,0.26213897899471306,0.2474432983923407,0.2624314275105917,0.24232911977662752,0.25293624987483554,0.29486701237277657,0.2519832776047224,0.25714954116547517,0.2554105186655846,0.19872723843656104,0.17238082596489335,0.18105908795905634,0.2550629748959494,0.28818028745061497,0.3296996862754895,0.3010840368482377,0.3003408226722968,0.30400279041424483,0.3419954745461382,0.32294887071981293,0.3100285874333224,0.30233600651388315,0.3189098400762873,0.3089755462568746,0.14452529520588087,0.35643479319678306,0.3023625232803795,0.2616065382259194,0.33099454945612194,0.32742678999619557,0.36625688199478645,0.37197510903001785,0.37580255779869276,0.3830421768790018,0.2674045787117052,0.27019648099786764,0.3662328802157617,0.36087642673140863,0.3675822966556552,0.29607012748545003,0.3749987816742646,0.3129974739733399,0.27954288891532997,0.3006980858759505,0.452981512755116,0.454255168673356,0.46633987805319066,0.44727346759268016,0.46063522981171445,0.49962250128103847,0.3584326665239814,0.4543401459739016,0.4652561799510977,0.5017638599543375,0.49868931102767533,0.4910232468747324,0.511966989409359,0.3701136475625617,0.5416424042842323,0.37778554718374835,0.40141887335548176,0.4242936599925713,0.5814594598754752,0.40275661446609945,0.40771328962171083,0.3947387554532611,0.46005878889832275,0.45239272474537984,0.5412072354184829,0.5301002544073725,0.5126117667076642,0.48589479147142356,0.5381019430631682,0.5278469897100422,0.527525603243248,0.5234569433816318,0.5553872619375397,0.567342658834491,0.5728623279258045,0.8449366815810606,0.601635603034822,0.5660291275658551,0.6014274684035854,0.6615232194549208,0.6188567271515808,0.6224825976144359,0.7565792128103794,0.7611142606690464,0.7624194395765471,0.8093916673986996,0.7752427740907422,0.7867010827785634,1.1099145711594929,0.8216996865756983,0.7988993312873021,0.8144151065763197,0.805551309532234,0.8590945416999887,0.8115446805213651,0.858849248930639,1.0418007696875264,0.8486794943623721,0.8548960654185862,0.9431632642450722,0.890497798995284,1.0752962207312748,0.9131774025525772,0.9527973973624455,1.0243477809216301,1.207860066331719,1.0559921094158398,0.9549760690590574,1.282996700028832,1.0831028276416532,1.2224416170203085


==> anc/paper_data/5-113-4627-main/target_volumes.dat <==
6,6,6,6,1,1,1,1,6,1,1,1,6,6,1,6,6,1,1,1,6,1,6,1,6,1,6,1,1,1,1,1,1,6,6,6,6,6,1,1,1,1,1,1,1,1,1,1,1,1,6,1,6,1,1,1,1,1,1,1,1,6,1,6,1,6,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,6,1,1,1,6,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1


==> anc/paper_data/5-81-3213/K_vec.dat <==
-5,5,-4,-1,5


==> anc/paper_data/5-81-3213/M_vec.dat <==
3,-5,2,-2,-5


==> anc/paper_data/5-81-3213/W_0.dat <==
2.03778e-23


==> anc/paper_data/5-81-3213/basis.dat <==
1,2,3,4,5,6,8,9,10,11,12,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52,53,54,55,56,57,58,59,60,61,62,63,64,65,66,67,68,69,70,71,72,73,74,75,76,77,78,79,80,81,82,83,84,85


==> anc/paper_data/5-81-3213/c_tau.dat <==
2.38539


==> anc/paper_data/5-81-3213/corrected_cy_vol.dat <==
198.1163862420826


==> anc/paper_data/5-81-3213/corrected_heights.dat <==
0.0,0.0,-11.810073365958452,35.39396313820371,16.349491679761552,0.0,-19.044444298251577,28.159601410312515,-5.995953295643039,17.60606524764759,8.08382889379003,-0.09091590104344185,-9.613138531543166,13.988884551048024,-1.1721207958662465,-5.933245734626574,9.875780099004904,0.35353404983568326,22.429892031782494,8.146524495562042,29.469782684385887,23.955573314303507,19.947552428875834,-10.020611547958689,-14.781730561827752,25.382402088101873,6.337945604495743,32.42230723810714,18.13896029745618,-7.821198365726577,-17.34342585230888,15.780829932782698,-3.2636426388432067,29.860618159227435,20.338383711718194,-4.115569724157554,-18.39892596609521,7.685425650822154,-11.359020167070502,28.805133060040937,24.04401615470496,-5.924170040557703,-11.438379324062497,-15.44638333340052,5.87683430141716,-8.406497328752895,12.163646967971228,2.641416154252642,19.95662777693191,15.195532956130762,4.752027551999599,16.553065969369133,11.791981748726252,0.6646125018470017,-8.85763793851078,12.465667634281926,-1.8177345538986243,26.54551880870957,21.784285118641968,-12.944971897273295,3.617184025714535,-10.666174708010443,22.458098480701004,8.174704295860941,24.736831468894167,-9.992438191148185,-14.753561571150327,13.609529293156873,-0.6737799088574985,20.6494966392609,11.127212148687358,0.0,-4.761120891445535,7.039886439392659,4.7611607755349725,0.0,11.801055268902195,-4.087327996178156,-8.84844277899311,7.713683161050629,-1.808550995621763,14.75357900639704,9.99246195789183,-5.89592027725949,5.905091397505314,1.143977742790627


==> anc/paper_data/5-81-3213/corrected_kahler_param.dat <==
0.18183230821646745,15.985863427921132,-43.30536405997004,-43.30533576337089,59.29116282669952,59.291218283489236,7.992931255404985,-21.652682197331064,-21.65266867366796,29.64558166641455,29.645608913435485,-15.575915103142185,-15.575911274790748,-29.645619168377927,-29.645611888317397,-44.46841957502754,-45.2215040063496,-44.468399953016934,25.649131754125882,25.649137679017148,-18.819302603853558,-18.819259332418383,-33.64208851310131,-33.64206063747127,35.72235144456296,35.72237383550131,6.076747747045577,6.076774930460983,-23.5688461450157,-23.56883071500428,47.30178659433697,47.301805168680296,32.478965971303346,32.479019908452,-11.989399797236887,-11.989391763812538,58.12811772490215,57.37503338015766,58.128154309579976,43.305306068863665,43.305349254974594,27.729427676164732,27.729446739966793,13.659717425872401,13.65974754383158,-15.93854271138716,-30.76132029203096,-30.761279573913512,9.710539805918232,9.710539243081104,-5.112221059660179,-5.112248431559745,-34.757752003738545,-34.75786075504581,35.35970285177657,20.53691783799075,20.53693392054676,-9.108674764289125,-9.108694132848203,-23.931507896588638,46.18604306610666,46.18604462486485,16.540378554385054,16.540444168651668,1.7176548412360804,1.717620228183196,42.18959670620683,42.18960075352163,27.366792086346486,-7.873770671430338,-7.873806508204982,-22.696567237316128,17.77536306307485,17.775373219020228,2.9525582222903015,2.9525739431385647,-11.870236991616297,-11.870229101361176,28.60170222895883,13.778897905710295,13.778909189755938


==> anc/paper_data/5-81-3213/corrected_target_volumes.dat <==
2.790032758436583,2.7900056197721024,2.790025513569594,2.7900245775874115,2.790024701258593,0.665715717810743,0.6657147629617335,0.665718489704944,0.6657153492006924,0.6657161445655753,0.665714425881593,0.6790140101832834,0.6790093079937394,2.7875969470969766,2.7875405078961313,0.6790622545417102,0.6790853053011118,0.6791069512079262,2.7876345698946423,0.679055026877995,0.6790128392818087,0.6790248265185284,0.6791148379007977,0.6790215242677544,0.6790937252050702,0.6790136470826104,2.7875651300853024,2.787495938063,2.787496571396175,2.7875278465599562,2.787628682825625,2.787478978764393,0.679017256474375,0.6790861405192637,0.6790691847127419,0.6790284282280471,0.6790280439319978,0.6790097289518795,0.679055043396277,2.7875743502291783,0.6790108402104278,0.6790677665326509,0.6790533682175993,2.7874828635831084,2.7875206848465766,0.6791160420869077,0.6790144271057003,0.6777333469268739,0.6776503531072261,0.677527844324484,0.6778425789922129,0.6778620439521514,0.6776904739739361,0.6778187238465608,0.6774946944319145,0.6778845164928965,0.6777697747658107,0.6776746966962767,0.6776806444061828,0.6776441095653236,0.6777705140811666,0.6778139212122172,0.6777300445041574,0.6777617362736904,0.6779138395366643,0.6777702946291498,0.6776817286681524,0.6778406622378012,0.6777184807559777,0.6777289588221183,0.6533887242188766,0.6533905682505369,0.6533878604856436,0.6533867376385943,0.6533862797397108,0.6533904322807593,0.6533900958692515,0.6533906908980093,0.6533923805396586,0.6533877092385144,0.6533909155710024


==> anc/paper_data/5-81-3213/cy_vol.dat <==
198.31123908299077


==> anc/paper_data/5-81-3213/dual_curves.dat <==
0,0,1,0,-1,0,-1,0,1,0
0,0,0,0,1,-1,0,0,-1,1
-4,2,1,-1,0,1,0,1,0,0
-4,2,0,0,0,1,0,1,1,-1
0,0,0,0,0,0,1,-1,-1,1
0,0,-1,1,1,-1,0,0,0,0
0,0,-1,1,0,0,1,-1,0,0
-8,4,0,0,0,2,0,2,2,-2
-4,2,0,0,1,0,0,1,0,0
-4,2,0,0,0,1,1,0,0,0
-8,4,2,-2,0,2,0,2,0,0
-8,4,0,0,1,1,0,2,1,-1
-12,6,0,0,0,3,0,3,3,-3
-8,4,1,-1,1,1,0,2,0,0
-8,4,0,0,0,2,1,1,1,-1
-4,2,0,0,1,0,1,0,-1,1
-12,6,3,-3,0,3,0,3,0,0
-8,4,1,-1,0,2,1,1,0,0
-4,2,1,0,-1,1,0,0,1,0
-4,2,-1,1,1,0,1,0,0,0
0,0,0,1,0,-1,0,-1,0,1
-4,2,1,0,0,0,-1,1,1,0
-4,2,1,0,0,0,0,0,0,1
-16,8,4,-4,0,4,0,4,0,0
-12,6,0,0,0,3,1,2,2,-2
-12,6,2,-2,0,3,1,2,0,0
-8,4,0,0,1,1,1,1,0,0
-8,4,0,0,0,2,2,0,0,0
-8,4,0,0,2,0,0,2,0,0
-12,6,2,-2,1,2,0,3,0,0
-16,8,0,0,0,4,0,4,4,-4
-4,2,0,1,0,0,0,0,1,0
-12,6,0,0,1,2,0,3,2,-2
-20,10,5,-5,0,5,0,5,0,0
-8,4,-1,1,1,1,2,0,0,0
-8,4,0,1,0,1,0,1,2,-1
-8,4,2,-1,0,1,0,1,0,1
-12,6,0,0,1,2,1,2,1,-1
-16,8,3,-3,0,4,1,3,0,0
-8,4,-1,1,2,0,1,1,0,0
-8,4,1,0,0,1,0,1,1,0
-16,8,0,0,1,3,0,4,3,-3
-8,4,1,0,1,0,-1,2,1,0
-12,6,0,0,0,3,2,1,1,-1
-12,6,0,0,2,1,0,3,1,-1
-12,6,1,-1,2,1,0,3,0,0
-8,4,0,0,2,0,1,1,-1,1
-8,4,0,0,1,1,2,0,-1,1
-8,4,1,0,-1,2,1,0,1,0
-12,6,1,-1,0,3,2,1,0,0
-12,6,1,-1,1,2,1,2,0,0
-4,2,0,1,1,-1,0,0,0,1
-16,8,0,0,0,4,1,3,3,-3
-20,10,0,0,0,5,0,5,5,-5
-16,8,3,-3,1,3,0,4,0,0
-4,2,0,1,0,0,1,-1,0,1
-8,4,2,0,-2,2,0,0,2,0
-20,10,0,0,1,4,0,5,4,-4
-8,4,1,0,0,1,1,0,0,1
-20,10,4,-4,1,4,0,5,0,0
-8,4,0,1,1,0,0,1,1,0
-12,6,0,1,0,2,0,2,3,-2
-8,4,0,0,2,0,2,0,-2,2
-12,6,0,0,2,1,1,2,0,0
-8,4,2,0,0,0,-2,2,2,0
-16,8,2,-2,0,4,2,2,0,0
-16,8,2,-2,2,2,0,4,0,0
-12,6,0,0,1,2,2,1,0,0
-16,8,0,0,1,3,1,3,2,-2
-8,4,0,1,0,1,1,0,1,0
-24,12,0,0,0,6,0,6,6,-6
-20,10,4,-4,0,5,1,4,0,0
-8,4,1,0,1,0,0,1,0,1
-12,6,1,0,0,2,0,2,2,-1
-8,4,-2,2,2,0,2,0,0,0
-12,6,2,-1,0,2,0,2,1,0
-24,12,6,-6,0,6,0,6,0,0
-12,6,0,0,3,0,0,3,0,0
-12,6,0,0,0,3,3,0,0,0
-16,8,0,0,0,4,2,2,2,-2
-12,6,3,-2,0,2,0,2,0,1
-16,8,2,-2,1,3,1,3,0,0
-16,8,0,0,2,2,0,4,2,-2
-20,10,0,0,0,5,1,4,4,-4
-16,8,0,0,3,1,0,4,1,-1
-12,6,0,1,1,1,0,2,2,-1
-12,6,0,0,3,0,1,2,-1,1
-8,4,1,1,-1,1,0,0,2,0
-28,14,7,-7,0,7,0,7,0,0
-16,8,2,-1,0,3,0,3,2,-1
-20,10,3,-3,1,4,1,4,0,0
-12,6,1,0,1,1,0,2,1,0
-12,6,1,0,2,0,-1,3,1,0
-12,6,0,1,0,2,1,1,2,-1
-12,6,1,0,0,2,1,1,1,0
-12,6,-1,1,2,1,2,1,0,0
-24,12,5,-5,0,6,1,5,0,0
-8,4,1,0,1,0,1,0,-1,2
-24,12,0,0,0,6,1,5,5,-5
-8,4,0,1,0,1,2,-1,0,1
-12,6,-1,1,1,2,3,0,0,0
-16,8,1,-1,1,3,2,2,0,0
-24,12,0,0,1,5,0,6,5,-5
-8,4,0,1,1,0,1,0,0,1
-16,8,1,-1,2,2,1,3,0,0
-24,12,5,-5,1,5,0,6,0,0
-16,8,1,-1,0,4,3,1,0,0
-8,4,2,0,0,0,-1,1,1,1
-20,10,3,-3,0,5,2,3,0,0
-12,6,0,0,2,1,2,1,-1,1
-16,8,3,-2,0,3,0,3,1,0
-28,14,0,0,0,7,0,7,7,-7
-12,6,2,-1,1,1,0,2,0,1
-20,10,0,0,0,5,2,3,3,-3
-12,6,1,0,-1,3,2,0,1,0
-16,8,0,0,1,3,2,2,1,-1
-20,10,0,0,2,3,0,5,3,-3
-12,6,-1,1,3,0,1,2,0,0
-16,8,4,-3,0,3,0,3,0,1
-8,4,2,0,-1,1,0,0,1,1
-16,8,1,-1,3,1,0,4,0,0
-20,10,3,-3,2,3,0,5,0,0
-12,6,2,-1,0,2,1,1,0,1
-16,8,0,1,0,3,0,3,4,-3
-8,4,-1,2,1,0,1,0,1,0
-16,8,0,0,0,4,3,1,1,-1
-16,8,0,0,2,2,1,3,1,-1
-12,6,0,0,1,2,3,0,-1,1
-8,4,0,1,2,-1,0,1,0,1
-16,8,1,0,0,3,0,3,3,-2
-8,4,1,1,0,0,-1,1,2,0
-20,10,0,0,1,4,1,4,3,-3
-20,10,0,0,3,2,0,5,2,-2
-12,6,0,1,1,1,1,1,1,0
-24,12,0,0,0,6,2,4,4,-4
-20,10,2,-2,1,4,2,3,0,0
-20,10,2,-2,3,2,0,5,0,0
-12,6,0,0,2,1,3,0,-2,2
-24,12,4,-4,1,5,1,5,0,0
-8,4,2,0,0,0,0,0,0,2
-28,14,0,0,1,6,0,7,6,-6
-16,8,3,-2,1,2,0,3,0,1
-20,10,1,0,0,4,0,4,4,-3
-12,6,2,0,0,1,-1,2,2,0
-16,8,0,0,3,1,1,3,0,0
-28,14,6,-6,1,6,0,7,0,0
-12,6,1,0,0,2,2,0,0,1
-32,16,8,-8,0,8,0,8,0,0
-24,12,0,0,2,4,0,6,4,-4
-20,10,2,-2,2,3,1,4,0,0
-20,10,2,-2,0,5,3,2,0,0
-12,6,0,0,3,0,2,1,-2,2
-24,12,4,-4,0,6,2,4,0,0
-20,10,0,1,0,4,0,4,5,-4
-12,6,0,1,0,2,2,0,1,0
-20,10,3,-2,0,4,0,4,2,-1
-16,8,0,0,1,3,3,1,0,0
-16,8,0,0,4,0,0,4,0,0
-20,10,2,-1,0,4,0,4,3,-2
-12,6,-2,2,3,0,2,1,0,0
-16,8,1,0,1,2,0,3,2,-1
-24,12,0,0,1,5,1,5,4,-4
-12,6,0,1,2,0,0,2,1,0
-16,8,2,-1,0,3,1,2,1,0
-12,6,2,0,-1,2,0,1,2,0
-20,10,4,-3,0,4,0,4,1,0
-12,6,1,0,2,0,0,2,0,1
-12,6,1,0,1,1,1,1,0,1
-12,6,2,0,-2,3,1,0,2,0
-20,10,5,-4,0,4,0,4,0,1
-8,4,1,1,0,0,0,0,1,1
-16,8,0,1,0,3,1,2,3,-2
-12,6,-2,2,2,1,3,0,0,0
-20,10,0,0,1,4,2,3,2,-2
-28,14,6,-6,0,7,1,6,0,0
-16,8,1,0,0,3,1,2,2,-1
-16,8,0,0,2,2,2,2,0,0
-32,16,0,0,0,8,0,8,8,-8
-24,12,4,-4,2,4,0,6,0,0
-8,4,0,2,0,0,0,0,2,0
-16,8,0,1,1,2,0,3,3,-2
-28,14,0,0,0,7,1,6,6,-6
-20,10,0,0,2,3,1,4,2,-2
-12,6,2,0,1,0,-2,3,2,0
-16,8,3,-2,0,3,1,2,0,1
-16,8,2,-1,1,2,0,3,1,0
-20,10,0,0,0,5,3,2,2,-2
-16,8,0,0,0,4,4,0,0,0
-32,16,0,0,1,7,0,8,7,-7
-20,10,1,-1,1,4,3,2,0,0
-28,14,0,0,1,6,1,6,5,-5
-16,8,2,0,0,2,-1,3,3,-1
-20,10,1,-1,2,3,2,3,0,0
-16,8,1,0,3,0,-1,4,1,0
-12,6,3,-1,0,1,0,1,0,2
-36,18,9,-9,0,9,0,9,0,0
-20,10,2,-1,1,3,0,4,2,-1
-28,14,0,0,2,5,0,7,5,-5
-16,8,1,0,2,1,0,3,1,0
-16,8,0,0,3,1,2,2,-1,1
-16,8,0,0,4,0,1,3,-1,1
-24,12,4,-3,0,5,0,5,2,-1
-20,10,0,1,1,3,0,4,4,-3
-16,8,0,0,2,2,3,1,-1,1
-20,10,0,0,2,3,2,3,1,-1
-20,10,3,-2,1,3,0,4,1,0
-20,10,0,0,4,1,0,5,1,-1
-16,8,1,0,1,2,1,2,1,0
-20,10,1,0,1,3,0,4,3,-2
-12,6,3,0,0,0,-3,3,3,0
-12,6,0,2,0,1,0,1,3,-1
-8,4,0,2,0,0,1,-1,1,1
-8,4,0,2,1,-1,0,0,1,1
-16,8,-1,1,4,0,1,3,0,0
-16,8,1,0,-1,4,3,0,1,0
-20,10,1,0,0,4,1,3,3,-2
-16,8,0,0,1,3,4,0,-1,1
-24,12,3,-2,0,5,0,5,3,-2
-24,12,0,0,1,5,2,4,3,-3
-12,6,1,1,0,1,0,1,2,0
-16,8,1,0,0,3,2,1,1,0
-20,10,1,-1,3,2,1,4,0,0
-20,10,1,-1,4,1,0,5,0,0
-16,8,0,1,0,3,2,1,2,-1
-12,6,1,1,-1,2,1,0,2,0
-12,6,2,0,1,0,-1,2,1,1
-12,6,2,0,-1,2,1,0,1,1
-16,8,2,-1,1,2,1,2,0,1
-20,10,0,0,3,2,1,4,1,-1
-24,12,2,-1,0,5,0,5,4,-3
-12,6,1,1,1,0,-1,2,2,0
-16,8,0,1,1,2,1,2,2,-1
-28,14,0,0,0,7,2,5,5,-5
-12,6,0,0,3,0,3,0,-3,3
-12,6,-3,3,3,0,3,0,0,0
-24,12,6,-5,0,5,0,5,0,1
-16,8,2,0,-1,3,0,2,3,-1
-12,6,1,0,2,0,1,1,-1,2
-12,6,0,1,3,-1,0,2,0,1
-20,10,2,-1,0,4,1,3,2,-1
-16,8,3,-1,0,2,-1,3,2,0
-16,8,-1,1,1,3,4,0,0,0
-20,10,0,0,1,4,3,2,1,-1
-16,8,2,-1,2,1,0,3,0,1
-28,14,5,-5,0,7,2,5,0,0
-24,12,0,1,0,5,0,5,6,-5
-24,12,5,-4,0,5,0,5,1,0
-8,4,1,1,1,-1,0,0,0,2
-16,8,0,1,2,1,0,3,2,-1
-12,6,-1,2,2,0,1,1,1,0
-20,10,1,-1,0,5,4,1,0,0
-20,10,0,0,0,5,4,1,1,-1
-28,14,5,-5,1,6,1,6,0,0
-8,4,1,1,0,0,1,-1,0,2
-24,12,3,-3,3,3,0,6,0,0
-12,6,2,0,0,1,0,1,1,1
-20,10,3,-2,0,4,1,3,1,0
-32,16,0,0,0,8,1,7,7,-7
-12,6,0,1,2,0,1,1,0,1
-12,6,3,0,-3,3,0,0,3,0
-24,12,0,0,2,4,1,5,3,-3
-16,8,2,-1,0,3,2,1,0,1
-16,8,3,-1,-1,3,0,2,2,0
-20,10,4,-3,1,3,0,4,0,1
-20,10,4,-3,0,4,1,3,0,1
-20,10,0,1,0,4,1,3,4,-3
-12,6,0,1,0,2,3,-1,0,1
-12,6,1,0,1,1,2,0,-1,2
-24,12,3,-3,1,5,2,4,0,0
-24,12,0,0,0,6,3,3,3,-3
-12,6,0,1,1,1,2,0,0,1
-24,12,3,-3,0,6,3,3,0,0
-16,8,-1,1,3,1,2,2,0,0
-28,14,5,-5,2,5,0,7,0,0
-24,12,1,0,0,5,0,5,5,-4
-16,8,-1,1,2,2,3,1,0,0
-24,12,0,0,3,3,0,6,3,-3
-36,18,0,0,0,9,0,9,9,-9
-24,12,3,-3,2,4,1,5,0,0
-12,6,-1,2,1,1,2,0,1,0
-32,16,7,-7,0,8,1,7,0,0
-32,16,7,-7,1,7,0,8,0,0
-28,14,4,-4,2,5,1,6,0,0
-20,10,3,-2,2,2,0,4,0,1
-24,12,2,-2,3,3,1,5,0,0
-24,12,5,-4,1,4,0,5,0,1
-24,12,2,-2,4,2,0,6,0,0
-20,10,2,-1,1,3,1,3,1,0
-32,16,0,0,0,8,2,6,6,-6
-32,16,6,-6,0,8,2,6,0,0
-8,4,0,2,0,0,2,-2,0,2
-20,10,0,0,2,3,3,2,0,0
-20,10,2,-1,2,2,0,4,1,0
-16,8,-2,2,2,2,4,0,0,0
-16,8,-2,2,4,0,2,2,0,0
-16,8,2,0,-1,3,1,1,2,0
-28,14,4,-4,1,6,2,5,0,0
-20,10,3,-2,0,4,2,2,0,1
-20,10,1,0,0,4,2,2,2,-1
-16,8,-2,2,3,1,3,1,0,0
-12,6,2,1,-2,2,0,0,3,0
-16,8,0,0,4,0,2,2,-2,2
-28,14,7,-6,0,6,0,6,0,1
-24,12,0,1,0,5,1,4,5,-4
-12,6,2,0,0,1,1,0,0,2
-20,10,0,0,4,1,1,4,0,0
-20,10,0,1,2,2,0,4,3,-2
-24,12,0,0,0,6,4,2,2,-2
-32,16,6,-6,1,7,1,7,0,0
-24,12,3,-2,1,4,0,5,2,-1
-28,14,4,-4,3,4,0,7,0,0
-12,6,2,0,1,0,0,1,0,2
-28,14,6,-5,0,6,0,6,1,0
-24,12,4,-3,0,5,1,4,1,0
-24,12,5,-4,0,5,1,4,0,1
-24,12,2,-1,1,4,0,5,3,-2
-32,16,0,0,2,6,0,8,6,-6
-16,8,0,1,0,3,3,0,1,0
-24,12,0,0,4,2,0,6,2,-2
-16,8,4,-2,0,2,0,2,0,2
-16,8,0,1,3,0,0,3,1,0
-28,14,1,0,0,6,0,6,6,-5
-20,10,0,0,3,2,2,3,0,0
-12,6,1,1,0,1,1,0,1,1
-24,12,3,-2,0,5,1,4,2,-1
-12,6,-1,2,2,0,2,0,0,1
-12,6,1,0,2,0,2,0,-2,3
-20,10,0,1,1,3,1,3,3,-2
-20,10,4,-2,-1,4,0,3,2,0
-20,10,0,0,0,5,5,0,0,0
-24,12,2,-2,2,4,2,4,0,0
-16,8,0,2,0,2,0,2,4,-2
-12,6,0,2,0,1,1,0,2,0
-28,14,0,0,1,6,2,5,4,-4
-16,8,1,0,3,0,0,3,0,1
-16,8,2,0,0,2,0,2,2,0
-12,6,3,0,-2,2,0,0,2,1
-20,10,1,0,2,2,0,4,2,-1
-16,8,0,1,1,2,2,1,1,0
-16,8,0,1,2,1,1,2,1,0
-12,6,0,2,1,0,0,1,2,0
-16,8,1,0,0,3,3,0,0,1
-28,14,0,0,0,7,3,4,4,-4
-16,8,1,0,2,1,1,2,0,1
-16,8,2,0,1,1,-1,3,2,0
-28,14,4,-4,0,7,3,4,0,0
-12,6,2,1,0,0,-2,2,3,0
-24,12,0,0,1,5,3,3,2,-2
-20,10,3,-2,1,3,1,3,0,1
-36,18,0,0,0,9,1,8,8,-8
-28,14,0,0,2,5,1,6,4,-4
-20,10,4,-2,0,3,-1,4,2,0
-28,14,2,-1,0,6,0,6,5,-4
-16,8,0,0,2,2,4,0,-2,2
-40,20,0,0,0,10,0,10,10,-10
-24,12,0,0,2,4,2,4,2,-2
-20,10,2,0,-1,4,0,3,4,-2
-16,8,3,-1,0,2,0,2,1,1
-28,14,0,1,0,6,0,6,7,-6
-28,14,3,-2,0,6,0,6,4,-3
-24,12,2,-2,0,6,4,2,0,0
-24,12,2,-2,1,5,3,3,0,0
-36,18,8,-8,0,9,1,8,0,0
-12,6,1,1,1,0,0,1,1,1
-16,8,2,0,-2,4,2,0,2,0
-36,18,8,-8,1,8,0,9,0,0
-16,8,1,1,0,2,0,2,3,-1
-8,4,0,2,2,-2,0,0,0,2
-20,10,0,0,1,4,4,1,0,0
-24,12,1,0,0,5,1,4,4,-3
-20,10,2,0,0,3,-1,4,4,-2
-12,6,0,1,2,0,2,0,-1,2
-24,12,0,0,3,3,1,5,2,-2
-12,6,-2,3,2,0,2,0,1,0
-28,14,5,-4,0,6,0,6,2,-1
-24,12,0,1,1,4,0,5,5,-4
-28,14,4,-3,0,6,0,6,3,-2
-36,18,0,0,1,8,0,9,8,-8
-20,10,1,0,1,3,1,3,2,-1
-16,8,1,0,1,2,2,1,0,1
-20,10,0,0,5,0,0,5,0,0
-16,8,2,0,2,0,-2,4,2,0
-32,16,0,0,1,7,1,7,6,-6
-20,10,0,1,0,4,2,2,3,-2
-28,14,0,0,3,4,0,7,4,-4
-32,16,6,-6,2,6,0,8,0,0
-20,10,2,-1,0,4,2,2,1,0
-40,20,10,-10,0,10,0,10,0,0
-24,12,4,-3,1,4,0,5,1,0
-24,12,1,0,1,4,0,5,4,-3
-16,8,0,0,3,1,3,1,-2,2
-12,6,3,0,0,0,-2,2,2,1
-24,12,2,-1,0,5,1,4,3,-2
-28,14,0,0,2,5,2,5,3,-3
-32,16,7,-6,0,7,0,7,1,0
-44,22,11,-11,0,11,0,11,0,0
-16,8,0,1,4,-1,0,3,0,1
-40,20,0,0,1,9,0,10,9,-9
-12,6,2,1,0,0,-1,1,2,1
-20,10,2,0,1,2,-1,4,3,-1
-36,18,0,0,0,9,2,7,7,-7
-28,14,0,1,1,5,0,6,6,-5
-20,10,1,1,0,3,0,3,4,-2
-16,8,-3,3,4,0,3,1,0,0
-28,14,3,-3,2,5,2,5,0,0
-12,6,3,0,-1,1,0,0,1,2
-16,8,0,1,3,0,1,2,0,1
-28,14,0,0,0,7,4,3,3,-3
-20,10,0,1,0,4,3,1,2,-1
-12,6,1,2,-1,1,0,0,3,0
-12,6,0,2,1,0,1,0,1,1
-24,12,0,1,1,4,1,4,4,-3
-20,10,0,1,3,1,0,4,2,-1
-36,18,7,-7,0,9,2,7,0,0
-16,8,-1,2,2,1,2,1,1,0
-16,8,2,0,-1,3,2,0,1,1
-12,6,0,2,0,1,2,-1,1,1
-28,14,4,-3,1,5,0,6,2,-1
-36,18,0,0,2,7,0,9,7,-7
-20,10,2,0,0,3,0,3,3,-1
-28,14,0,0,1,6,3,4,3,-3
-32,16,5,-5,2,6,1,7,0,0
-20,10,4,-2,0,3,0,3,1,1
-20,10,-1,1,3,2,3,2,0,0
-28,14,3,-2,0,6,1,5,3,-2
-28,14,3,-3,1,6,3,4,0,0
-24,12,1,0,1,4,1,4,3,-2
-32,16,0,1,0,7,0,7,8,-7
-32,16,0,0,2,6,1,7,5,-5
-40,20,9,-9,0,10,1,9,0,0
-28,14,2,-1,1,5,0,6,4,-3
-16,8,-3,3,3,1,4,0,0,0
-16,8,0,2,0,2,1,1,3,-1
-24,12,1,-1,5,1,0,6,0,0
-12,6,1,2,0,0,-1,1,3,0
-20,10,0,0,5,0,1,4,-1,1
-16,8,1,1,0,2,1,1,2,0
-32,16,1,0,0,7,0,7,7,-6
-20,10,1,0,3,1,0,4,1,0
-28,14,3,-3,3,4,1,6,0,0
-16,8,0,2,1,1,0,2,3,-1
-24,12,0,1,0,5,2,3,4,-3
-32,16,0,0,0,8,3,5,5,-5
-16,8,3,0,-2,3,0,1,3,0
-24,12,3,-2,1,4,1,4,1,0
-24,12,4,-3,2,3,0,5,0,1
-28,14,3,-2,1,5,0,6,3,-2
-20,10,-1,1,1,4,5,0,0,0
-24,12,0,0,1,5,4,2,1,-1
-28,14,5,-4,0,6,1,5,1,0
-12,6,1,1,1,0,1,0,0,2
-24,12,1,-1,0,6,5,1,0,0
-32,16,0,0,3,5,0,8,5,-5
-12,6,1,1,2,-1,0,1,0,2
-16,8,0,0,3,1,4,0,-3,3
-16,8,1,0,2,1,2,1,-1,2
-12,6,1,1,0,1,2,-1,0,2
-16,8,3,-1,1,1,0,2,0,2
-20,10,3,-1,-1,4,1,2,2,0
-24,12,5,-3,0,4,-1,5,2,0
-32,16,6,-5,0,7,0,7,2,-1
-40,20,9,-9,1,9,0,10,0,0
-16,8,1,0,3,0,1,2,-1,2
-28,14,5,-4,1,5,0,6,1,0
-32,16,8,-7,0,7,0,7,0,1
-28,14,1,0,1,5,0,6,5,-4
-24,12,1,0,2,3,0,5,3,-2
-20,10,3,-1,1,2,-1,4,2,0
-12,6,0,2,2,-1,0,1,1,1
-16,8,1,1,1,1,0,2,2,0
-32,16,0,0,1,7,2,6,5,-5
-20,10,1,0,4,0,-1,5,1,0
-20,10,2,-1,3,1,0,4,0,1
-20,10,3,-1,0,3,0,3,2,0
-20,10,0,0,1,4,5,0,-1,1
-24,12,0,0,5,1,0,6,1,-1
-16,8,1,1,-1,3,2,0,2,0
-28,14,3,-3,0,7,4,3,0,0
-20,10,-1,1,5,0,1,4,0,0
-24,12,3,-2,2,3,0,5,1,0
-28,14,0,0,4,3,0,7,3,-3
-20,10,0,2,0,3,0,3,5,-3
-28,14,6,-5,0,6,1,5,0,1
-16,8,1,0,1,2,3,0,-1,2
-20,10,2,-1,0,4,3,1,0,1
-28,14,0,0,3,4,1,6,3,-3
-32,16,5,-5,1,7,2,6,0,0
-24,12,2,-1,2,3,0,5,2,-1
-20,10,2,-1,1,3,2,2,0,1
-20,10,1,0,2,2,1,3,1,0
-32,16,5,-4,0,7,0,7,3,-2
-16,8,0,1,2,1,2,1,0,1
-12,6,-1,3,1,0,1,0,2,0
-16,8,3,-1,0,2,1,1,0,2
-36,18,0,0,1,8,1,8,7,-7
-28,14,1,0,0,6,1,5,5,-4
-16,8,0,1,1,2,3,0,0,1
-16,8,0,0,4,0,3,1,-3,3
-12,6,3,0,0,0,-1,1,1,2
-12,6,2,1,-1,1,0,0,2,1
-20,10,1,0,-1,5,4,0,1,0
-24,12,2,0,0,4,-1,5,5,-3
-24,12,1,-1,1,5,4,2,0,0
-32,16,5,-5,0,8,3,5,0,0
-16,8,0,1,0,3,4,-1,0,1
-24,12,5,-3,-1,5,0,4,2,0
-28,14,6,-5,1,5,0,6,0,1
-36,18,7,-7,2,7,0,9,0,0
-24,12,1,-1,2,4,3,3,0,0
-32,16,5,-5,3,5,0,8,0,0
-24,12,0,0,2,4,3,3,1,-1
-24,12,3,-2,0,5,2,3,1,0
-16,8,3,0,-3,4,1,0,3,0
-24,12,0,0,3,3,2,4,1,-1
-28,14,4,-3,0,6,1,5,2,-1
-32,16,2,-1,0,7,0,7,6,-5
-40,20,0,0,0,10,1,9,9,-9
-20,10,-1,1,2,3,4,1,0,0
-16,8,2,0,1,1,0,2,1,1
-16,8,3,0,0,1,-2,3,3,0
-20,10,1,0,1,3,2,2,1,0
-16,8,1,1,2,0,-1,3,2,0
-24,12,0,0,4,2,1,5,1,-1
-12,6,2,0,1,0,1,0,-1,3
-20,10,-1,1,4,1,2,3,0,0
-16,8,3,0,-1,2,-1,2,3,0
-44,22,0,0,0,11,0,11,11,-11
-24,12,2,-1,0,5,2,3,2,-1
-24,12,0,0,0,6,5,1,1,-1
-24,12,4,-3,0,5,2,3,0,1
-16,8,-1,2,3,0,1,2,1,0
-24,12,2,0,-1,5,0,4,5,-3
-24,12,2,-1,1,4,1,4,2,-1
-20,10,0,0,2,3,4,1,-1,1
-20,10,0,1,2,2,1,3,2,-1
-16,8,2,0,0,2,1,1,1,1
-28,14,2,-1,0,6,1,5,4,-3
-24,12,0,1,2,3,0,5,4,-3
-32,16,3,-2,0,7,0,7,5,-4
-36,18,7,-7,1,8,1,8,0,0
-24,12,4,-3,1,4,1,4,0,1
-28,14,0,1,0,6,1,5,6,-5
-20,10,5,-3,0,3,0,3,0,2
-20,10,2,0,-1,4,1,2,3,-1
-24,12,1,0,0,5,2,3,3,-2
-24,12,1,-1,4,2,1,5,0,0
-32,16,4,-3,0,7,0,7,4,-3
-28,14,3,-3,4,3,0,7,0,0
-20,10,0,0,3,2,3,2,-1,1
-20,10,1,0,0,4,3,1,1,0
-20,10,0,0,4,1,2,3,-1,1
-20,10,2,-1,2,2,1,3,0,1
-16,8,2,0,2,0,-1,3,1,1
-20,10,0,1,1,3,2,2,2,-1
-16,8,-1,2,1,2,3,0,1,0
-24,12,1,-1,3,3,2,4,0,0
-16,8,3,0,1,0,-3,4,3,0


==> anc/paper_data/5-81-3213/dual_curves_gv.dat <==
2,2,56,56,2,2,2,-272,208,208,-272,276,3240,276,276,56,3240,276,56,56,2,56,208,-58432,-4544,-4544,8608,152,152,-4544,-58432,208,-4544,1303840,276,276,276,12720,100134,276,17792,100134,276,1360,1360,1360,276,276,276,1360,12720,56,100134,1303840,100134,56,-272,-2633088,8608,-2633088,8608,-4544,-272,124800,-272,-46416,-46416,124800,-279584,8608,-33255216,-2633088,8608,28704,-272,28704,-33255216,208,208,-46416,-4544,-279584,-46416,-2633088,4718,12720,1360,276,930431208,38088,7732008,896304,1360,12720,896304,12720,77380260,276,77380260,276,1360,234816,77380260,17792,234816,77380260,4718,276,1649088,12720,-472576,930431208,12720,1649088,1360,234816,1649088,1360,100134,276,4718,1649088,12720,100134,276,4718,234816,1360,276,-472576,276,7732008,-335744,1625472,-60949696,-7622016,-335744,-4544,-243807360,152,-2451950208,-279584,10413936,28704,1123008,-2451950208,124800,-27855628544,-60949696,-7622016,-335744,-4544,-60949696,-2633088,124800,-627072,1123008,152,-627072,-4544,1707072,-243807360,124800,1707072,28704,10413936,124800,1625472,-4544,-2633088,8608,-279584,-4544,-7622016,-2451950208,1707072,7739712,-27855628544,-60949696,152,-279584,-2451950208,-7622016,-4544,-279584,1707072,-335744,152,82020353730,2915136,8335532400,38088,12845312,4718,1360,878169863088,2444256,2323737360,20174464,234816,4718,13818492,7732008,234816,12845312,-35401984,15960,143002216,-35401984,3240,1360,276,276,4718,4718,-35401984,4718,10323968,274968972,896304,20174464,2915136,15960,234816,12720,12720,12720,3064704,2915136,13818492,12720,3064704,2323737360,3240,3240,77380260,38088,12720,1360,2444256,38088,4718,2915136,234816,2323737360,77380260,-273841152,276,234816,12720,15960,15960,8335532400,276,18786852,896304,-35401984,82020353730,896304,3240,274968972,234816,38088,7732008,7732008,7732008,1360,12720,274968972,18786852,896304,18786852,234816,2323737360,-273841152,234816,18786852,878169863088,274968972,12720,82020353730,82020353730,-10609969152,-7622016,-133794304,-243807360,-2008480,300337152,-90780947712,-90780947712,-272,220165632,44630976,-46416,-46416,1707072,-10609969152,-7622016,44630976,-279584,-4544,-46416,-2451950208,-243807360,124800,7749248,-7622016,-2008480,-300810431232,-49924416,-960253440,124800,8047547040,943515360,-243807360,-49924416,-90780947712,1123008,-2008480,-46416,1123008,8047547040,220165632,1625472,-49924416,28704,-4544,-61487744,-627072,208,-472126752,-46416,124800,-10609969152,1123008,72412448,-4544,44630976,90551168,90551168,124800,1123008,-960253440,90551168,1707072,-960253440,-4544,-133794304,-61487744,-2857798505216,-10609969152,-627072,-363366144,-46416,-28835628521920,-472126752,-627072,1707072,-2451950208,-227504448,-2008480,-133794304,-2857798505216,1625472,-46416,-2857798505216,1707072,-272,7749248,943515360,-627072,28704,-133794304,-4544,-363366144,-243807360,-227504448,-2857798505216,300337152,90551168,208,-46416,-300810431232,-7622016,-960253440,-90780947712,44630976,-28835628521920,943515360,943515360,-279584,-4544,-49924416,18975735504,-255002821632,978540572321224,4718,102784113959040,12720,2444256,3615831501184,8335532400,-35401984,100134,18975735504,1360,20174464,168160176,2915136,1360,896304,1652307840,2915136,3615831501184,3064704,234816,12720,1316951568,3615831501184,151944544,6265057968,427387778640,-35401984,12845312,981358592,6265057968,-6275016504,82020353730,427387778640,102784113959040,1316951568,100134,234816,46284,1360,15960,143002216,-255002821632,283555592,6265057968,234816,274968972,47046026140,-472576,-6275016504,274968972,981358592,15960,27189492,-29021223936,896304,46284,47046026140,12720,100134,3064704,12720,234816,2444256,13818492,10678475880,102784113959040,234816,-29021223936,82020353730,-29021223936,-1223093760,2444256,12720,143002216,427387778640,15960,2915136,151944544,15960,46284,234816,168160176,15960,-1223093760,168160176,1649088,8335532400,234816,2915136,6265057968,427387778640,72013104,189451776,8628014752,5982375936,143002216,1360,234816,11280136107576,-29021223936,20174464,100134,1360,12720,15960,13818492,27189492,47046026140,4718,13818492,8335532400,3615831501184,380573728,47046026140,380573728,-1223093760,100134,380573728,1316951568,10678475880,102784113959040,2915136,143002216,-472576,8628014752,234816,27189492,1360,2915136,38088,978540572321224,72013104,46284,274968972,234816,13818492,531947520,2915136,189451776,143002216,1316951568,274968972,5982375936,11280136107576,1652307840,8335532400,1649088,2444256,-1223093760,27189492,5013408978,168160176,12845312,283555592,2915136,189451776,234816,189451776,234816,380573728,100134


==> anc/paper_data/5-81-3213/dual_points.dat <==
0,0,0,0
1,0,0,0
-2,-1,-1,1
-2,-1,0,0
-2,0,-1,0
-2,0,0,-1
0,0,0,1
0,0,1,0
0,1,0,0
0,1,1,-1
-1,0,0,0


==> anc/paper_data/5-81-3213/dual_simplices.dat <==
0,1,2,3,5
0,1,2,3,7
0,1,2,4,5
0,1,2,4,6
0,1,2,6,7
0,1,3,5,7
0,1,4,5,8
0,1,4,6,8
0,1,5,7,9
0,1,5,8,9
0,1,6,7,8
0,1,7,8,9
0,2,3,5,7
0,2,4,5,6
0,2,5,6,7
0,4,5,6,8
0,5,6,7,8
0,5,7,8,9


==> anc/paper_data/5-81-3213/g_s.dat <==
0.0504143


==> anc/paper_data/5-81-3213/heights.dat <==
0.0,0.0,-28.8566092712936,20.31538532567147,0.19186536810850585,22.073512833168625,1.9499928767444972,51.121987471946966,-14.524237317097656,10.061759979722511,0.0,10.940823733685704,0.8790637539304924,25.46506105090421,-18.07407161861601,-23.104951608222528,-6.873545552470042,-16.935305531612386,6.511925678813862,-8.58071429005977,13.774044337948887,7.650691765812072,3.7122843587151606,-17.634539741629144,-22.665419731263462,19.24445620444287,-0.8790637539421577,26.506574863568105,11.413934894867886,-5.994481798554603,-16.056241777713513,18.5915154989004,-1.53200445943646,33.115752817169586,23.05399283801166,7.830521309700509,-7.2621186591226365,20.12351995835091,0.0,41.90987593572099,36.87899594617919,15.53217184579609,9.408819273644122,5.470411866582155,27.82517049441585,12.732530525714722,33.9948165710837,23.933056591922014,42.34940781267699,37.318527823122785,-12.292998648719495,0.0,-5.030879989581829,-6.822586782178525,-16.88434676135671,5.470411866534838,-9.622228102221548,19.99464918481454,14.963769195252087,-11.41393489480522,5.909943743495701,-9.182696225275759,25.46506105133445,10.372421082619217,27.69629972092033,1.3185956308805682,-3.7122843587154786,25.90459292829206,10.811952959561458,33.16671158743179,23.104951608301896,21.31324481568379,16.28236482610465,28.575363474823245,-3.6322037043941284,-8.663083693931403,3.6299149548176604,-3.1926718274390504,-8.223551816977407,9.100326821330325,-0.9614331577690521,16.362445480530276,11.331565490984069,4.508978708736516,16.8019773574833,11.771097367941396


==> anc/paper_data/5-81-3213/kahler_param.dat <==
0.19186537013854377,21.881647460376286,-59.60309839487414,-59.60309839401103,81.48474585501106,81.484745857013,10.940823733806555,-29.801549195481016,-29.80154919599049,40.74237292967619,40.74237292913402,-21.4636590469079,-21.463659046837208,-40.74237292867786,-40.74237292873195,-61.113559392990204,-62.20603197552049,-61.11355939301089,35.27196106258388,35.27196106255608,-25.841598330505718,-25.841598330464677,-46.21278479482782,-46.21278479470851,49.080263078201554,49.08026307825567,8.33789014954882,8.337890149638035,-32.4044827790767,-32.40448277902159,65.07351025899979,65.07351025899618,44.70232379459637,44.7023237946715,-16.411235598375633,-16.411235598310917,79.97428485724504,78.8818122746996,79.97428485724416,59.60309839281095,59.60309839292935,38.13943934603144,38.139439346082796,18.860725464177378,18.860725464229695,-21.852232153550837,-42.22341861788521,-42.22341861786053,13.419728908980623,13.419728909015475,-6.95145755535988,-6.951457555296713,-47.693830483974885,-47.693830483930824,48.69168997155746,28.320503507197984,28.32050350724608,-12.421869421464478,-12.421869421360157,-32.793055885719426,63.592464569786344,63.59246456979684,22.850091641090145,22.850091641179084,2.4789051767825185,2.478905176865659,58.122052703685384,58.12205270371276,37.7508662393775,-10.831327766543787,-10.831327766474544,-31.202514230779343,24.4406332960083,24.440633296076463,4.069446831723809,4.0694468318374675,-16.301739632523585,-16.30173963246328,39.34140789433353,18.970221430026434,18.97022143009105


==> anc/paper_data/5-81-3213/kklt_basis.dat <==
2,3,4,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52,53,54,55,56,57,58,59,60,61,62,63,64,65,66,67,68,69,70,72,73,74,76,77,78,79,80,81,82,83,84,85


==> anc/paper_data/5-81-3213/points.dat <==
0,0,0,0
1,-1,-1,-1
-1,-1,-1,-1
-1,-1,3,-1
-1,-1,3,3
-1,3,-1,-1
-1,3,-1,3
-1,3,3,3
0,-1,-1,-1
0,-1,1,-1
0,-1,1,1
0,1,-1,-1
0,1,-1,1
0,1,1,1
-1,-1,0,-1
-1,-1,0,0
-1,-1,1,-1
-1,-1,1,1
-1,-1,2,-1
-1,-1,2,2
-1,-1,3,0
-1,-1,3,1
-1,-1,3,2
-1,0,-1,-1
-1,0,-1,0
-1,0,2,-1
-1,0,2,3
-1,0,3,0
-1,0,3,3
-1,1,-1,-1
-1,1,-1,1
-1,1,1,-1
-1,1,1,3
-1,1,3,1
-1,1,3,3
-1,2,-1,-1
-1,2,-1,2
-1,2,0,-1
-1,2,0,3
-1,2,3,2
-1,2,3,3
-1,3,-1,0
-1,3,-1,1
-1,3,-1,2
-1,3,0,0
-1,3,0,3
-1,3,1,1
-1,3,1,3
-1,3,2,2
-1,3,2,3
-1,-1,1,0
-1,-1,2,0
-1,-1,2,1
-1,0,0,-1
-1,0,0,1
-1,0,1,-1
-1,0,1,2
-1,0,3,1
-1,0,3,2
-1,1,-1,0
-1,1,0,-1
-1,1,0,2
-1,1,2,0
-1,1,2,3
-1,1,3,2
-1,2,-1,0
-1,2,-1,1
-1,2,1,0
-1,2,1,3
-1,2,2,1
-1,2,2,3
-1,3,0,1
-1,3,0,2
-1,3,1,2
0,-1,0,-1
0,-1,0,0
0,-1,1,0
0,0,-1,-1
0,0,-1,0
0,0,0,-1
0,0,0,1
0,0,1,0
0,0,1,1
0,1,-1,0
0,1,0,0
0,1,0,1
-1,0,0,0
-1,0,1,0
-1,0,1,1
-1,0,2,0
-1,0,2,1
-1,0,2,2
-1,1,0,0
-1,1,0,1
-1,1,1,0
-1,1,1,1
-1,1,1,2
-1,1,2,1
-1,1,2,2
-1,2,0,0
-1,2,0,1
-1,2,0,2
-1,2,1,1
-1,2,1,2
-1,2,2,2


==> anc/paper_data/5-81-3213/potent_rays.dat <==
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-3,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-4,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,1,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,-3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-4,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,-4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-4,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,-4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0
-1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1
-1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-3,1,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,2,1,-4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,2,-4,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,-4,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,2,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,2,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,2,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,2,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,1,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,2,-5,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-6,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-5,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,1,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-5,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,2,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,-5,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-4,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
-1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-6,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1
-1,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0
0,2,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,0,0,0,0,0,0,0
0,2,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,0,0,0,0,0
0,3,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,3,1,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,1,-6,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,3,-6,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,1,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,3,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,3,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,1,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,2,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-6,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0
-1,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
-1,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-8,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1
-1,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0
0,3,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0
0,3,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,1,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,3,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,1,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,1,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,1,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,3,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,4,1,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,1,-8,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,4,-8,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,-4,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,0,-4,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,-4,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,-6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-6,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-6,2,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,0,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,0,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-6,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-6,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,4,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,1,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,4,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,4,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,0,-3,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,0,-3,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-5,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-5,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-5,2,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0
-1,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
-1,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-10,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1
-1,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,4,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0
0,4,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0
0,4,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,1,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,4,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-7,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-7,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,2,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-7,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,-7,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,-7,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-7,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-7,2,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,3,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-7,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1
-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-6,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,4,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,1,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,4,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,5,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,4,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,1,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,4,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,5,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,5,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,0,0,0,0,0,0,0
0,5,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,0,0,0,0,0
-1,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0
-1,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,5,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
-1,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-12,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1
-1,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,5,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,1,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,4,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,1,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-10,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,1,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,1,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,4,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,1,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,1,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,2,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,1,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,3,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-8,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,1,2,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-8,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,3,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,-8,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-8,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,3,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0
-2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,-6,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,2
-2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0
0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-6,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,0,-1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,2,2,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,-1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,2,0,2,-5,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,1,0,0,2,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,1,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,1,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,1,0,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,4,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,5,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,2,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,1,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,3,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,2,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,2,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-10,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,2,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,2,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,1,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,3,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,2,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,2,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,2,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,-8,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-8,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,3,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,3,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,1,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-7,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-7,3,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,0,0,0,0,0
0,1,0,0,0,0,0,0,2,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,0,-1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,3,2,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,0,-1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,2,-6,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,3,2,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,2,0,3,-7,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,3,0,0,0,0,0,0,0,0,2,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,0,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,2,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,2,0,3,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,2,0,3,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,0,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,2,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,2,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,3,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,1,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,1,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,1,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,1,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,5,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-12,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,1,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,5,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,5,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,1,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,5,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,3,4,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,3,4,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,3,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,3,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,3,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-10,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,3,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,3,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,3,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-9,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,-9,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,3,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,1,0,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-9,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,-9,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,-9,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-9,2,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-9,3,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,4,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,3,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-8,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0
-2,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,-10,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,2
-2,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,3,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0
-3,0,0,0,0,0,0,-6,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,0,0,0,-6,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,0,0,0,-6,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,0,0,0,0,-6,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,0,0,-6,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,0,0,-6,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,1,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,0,0,0,0,-5,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,0,0,0,0,-5,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,0,0,0,0,-5,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,0,0,0,0,-5,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,4,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,2,-1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,4,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,4,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-10,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,4,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,4,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,4,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,2,-1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,3,0,0,0,0,0,0,2,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0
0,3,0,0,0,0,0,0,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-6,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1
-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-6,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,1,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,4,5,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,2,-5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,-5,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-5,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-5,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,2,-5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-1,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-10,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-10,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-10,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-10,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,-10,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,-10,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,-10,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-10,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-10,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-10,2,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-10,3,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-10,4,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,0,0,0,0,-1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,4,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,3,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,2,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,1,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-10,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-10,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-10,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-10,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-9,4,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-8,3,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,2,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,2,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,3,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,3,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0
-3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,-8,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,3
-3,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,1,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,4,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,-11,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,-11,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,4,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,4,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-6,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,2
-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,2,0,0
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-10,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,1,0,0,0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,5,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,5,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,5,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,5,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,5,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-12,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,5,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,5,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,3,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,2,0,0,3,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,2,3,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,2,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,2,0,3,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0
-3,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0
-3,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,-10,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,3
-3,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,2,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0
0,2,0,0,0,0,0,0,1,0,0,3,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0
0,2,0,0,0,0,0,0,1,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0
0,2,0,0,0,0,0,0,1,3,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0
0,2,0,0,0,0,0,0,1,0,3,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,3,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0
0,1,0,0,0,0,0,0,3,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,0,0,0,0,0,-8,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,0,0,0,0,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,0,0,0,0,-8,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,0,0,0,0,-8,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,0,0,0,-8,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,3,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,0,0,0,0,0,-8,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,0,0,0,0,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,0,0,0,-8,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,0,0,1,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-12,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-12,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,-12,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-12,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-12,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-12,5,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,5,0,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,1,0,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-12,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-12,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,0,0,0,0,0,-7,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,0,0,0,0,0,-7,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,0,0,0,0,0,-7,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-11,5,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,-8,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1
-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,4,0,0,0,0,0,0,0,0,3,0,0,0,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,2,0,0,-4,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,0,0,0,0,1,0,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,2,0,0,0,0,0,0,3,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0
0,2,0,0,0,0,0,0,0,3,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,3,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,4,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,0,0,0,0,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,-7,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,3,-7,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,-7,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,-7,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-7,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,3,-7,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,6,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,0,1,0,0,0,0,0,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,5,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0
-4,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,-10,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,4
-4,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,1,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,3,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,2,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,4,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-8,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,3
-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,3,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,-10,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1
-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-10,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0
-5,0,0,0,0,0,0,-10,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,0,0,0,0,0,0,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,0,0,0,0,-10,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,0,0,0,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,0,0,0,0,0,-10,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,0,0,0,0,0,0,0,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,0,0,0,0,-10,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,2,0,0,0,0,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,0,0,0,0,-10,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,0,0,0,0,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,0,0,0,0,0,-10,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,2,0,0,0,0,0,0,0,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,0,0,0,-10,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,0,0,4,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,0,0,0,0,-10,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,0,0,0,4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,0,0,0,-10,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,0,0,0,3,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,0,0,0,0,0,-10,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,0,0,0,0,0,0,0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,0,0,0,-10,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,2,0,0,0,2,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,0,0,0,-10,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,0,0,0,1,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,0,0,0,0,0,-9,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,0,0,0,0,0,-9,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,0,0,0,0,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,0,0,0,0,0,-9,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,0,0,0,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,0,0,0,0,0,-9,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,3,0,0,4,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,3,4,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,3,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,3,0,4,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,5,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,7,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,-16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,3,0,0,0,0,0,0,1,0,4,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,4,-9,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,-9,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,-9,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-9,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,4,-9,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,4,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0
0,1,0,0,0,0,0,0,4,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0
0,5,0,0,0,0,0,0,0,0,4,0,0,0,0,4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,-10,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,2
-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-10,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,2,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,7,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,-18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,-8,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,3,-8,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,-8,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,3,-8,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,1,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0
-5,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,-12,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,5
-5,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,1,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0
-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-10,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,3
-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-10,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,3,0,0
-3,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,3,0,0,-6,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,-12,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1
-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-12,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,7,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,-20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-6,0,0,0,0,0,0,-12,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,5,0,0,0,0,0,0,0,5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-6,0,0,0,0,0,-12,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,1,0,0,0,0,1,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-6,0,0,0,0,-12,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,5,0,0,0,5,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-6,0,0,0,0,0,-12,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,5,0,0,0,0,5,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-6,0,0,0,0,0,0,-12,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,1,0,0,0,0,0,0,0,1,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-6,0,0,0,0,-12,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,1,0,0,0,1,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,5,-11,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,-11,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,-11,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-11,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,5,-11,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-10,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,4
-4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-10,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,4,0,0
0,1,0,0,0,0,0,0,4,0,0,5,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,4,5,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,4,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,4,0,5,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0
0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,4,0,0,0,0,0,0,1,0,5,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,9,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,-20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,5,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,0,0,0,0,0
0,1,0,0,0,0,0,0,5,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,0,0,0,0,0,0,0
-3,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,3,0,0,-6,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,-13,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,-12,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,4,0,0,-8,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-12,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,5
-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-12,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,5,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,-15,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,-11,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,-17,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,-13,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,-16,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,0,0,0,0,0,-19,0,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,-14,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,-14,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,-17,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0


==> anc/paper_data/5-81-3213/potent_rays_gv.dat <==
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-5,-46,-1177,-44994,-2161822,-120048230,-7368401765,-486673271762,-33996558098326,-2482165335725804
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-13,69,-542,5153,-55056,638714,-7873994,101679117,-1361987337
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-13,69,-542,5153,-55056,638714,-7873994,101679117,-1361987337
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-8,-440,-66808,-15366344,-4445948568,-1487511893424,-550205629352920,-219020502236594312,-92215845514293791200,-40582745703780583990512
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-60,-1598,-62724,-3071604,-173087788,-10749876390,-716994776484,-50503596334676,-3713983618122648
-6,-60,-1598,-62724,-3071604,-173087788,-10749876390,-716994776484,-50503596334676,-3713983618122648
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-60,-1598,-62724,-3071604,-173087788,-10749876390,-716994776484,-50503596334676,-3713983618122648
-6,-60,-1598,-62724,-3071604,-173087788,-10749876390,-716994776484,-50503596334676,-3713983618122648
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-11,-2012,-1018006,-782399060,-756739792545,-846563985613696,-1047110591428297219,-1393964787966031082420,-1962875402261513112843049,-2889103375276624484386141396
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
35,-28406,74179224,-315757971760,1760470513373355,-11650868416718897184,86816215608149614021421,-705682651936047322932317440,6130473816106166493763697052159,-56127216585230402815515199001701160
35,-28406,74179224,-315757971760,1760470513373355,-11650868416718897184,86816215608149614021421,-705682651936047322932317440,6130473816106166493763697052159,-56127216585230402815515199001701160
35,-28406,74179224,-315757971760,1760470513373355,-11650868416718897184,86816215608149614021421,-705682651936047322932317440,6130473816106166493763697052159,-56127216585230402815515199001701160
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-60,-1598,-62724,-3071604,-173087788,-10749876390,-716994776484,-50503596334676,-3713983618122648
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-10,-592,-93278,-21974800,-6468722526,-2193265881888,-819982965776552,-329324870853596944,-139709500814726408552,-61887245694724607942304
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-10,-592,-93278,-21974800,-6468722526,-2193265881888,-819982965776552,-329324870853596944,-139709500814726408552,-61887245694724607942304
-10,-592,-93278,-21974800,-6468722526,-2193265881888,-819982965776552,-329324870853596944,-139709500814726408552,-61887245694724607942304
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
35,-28406,74179224,-315757971760,1760470513373355,-11650868416718897184,86816215608149614021421,-705682651936047322932317440,6130473816106166493763697052159,-56127216585230402815515199001701160
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
35,-28406,74179224,-315757971760,1760470513373355,-11650868416718897184,86816215608149614021421,-705682651936047322932317440,6130473816106166493763697052159,-56127216585230402815515199001701160
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
35,-28406,74179224,-315757971760,1760470513373355,-11650868416718897184,86816215608149614021421,-705682651936047322932317440,6130473816106166493763697052159,-56127216585230402815515199001701160
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
135,-1086318,28435372542,-1216181215430064,68193264356625962745,-4540676410166495710647132,340490163529472610366913265415,-27855124236605132343148828462041600,2435626709938924912388859041808692004168,-224454569362480017774496526359833716387775750
135,-1086318,28435372542,-1216181215430064,68193264356625962745,-4540676410166495710647132,340490163529472610366913265415,-27855124236605132343148828462041600,2435626709938924912388859041808692004168,-224454569362480017774496526359833716387775750
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-14,-2744,-1438124,-1130743976,-1111794128490,-1259637174976256,-1574037616737946174,-2113299929050486527848,-2997351038757155054907914,-4439390011445712655619336872
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-14,-2744,-1438124,-1130743976,-1111794128490,-1259637174976256,-1574037616737946174,-2113299929050486527848,-2997351038757155054907914,-4439390011445712655619336872
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
135,-1086318,28435372542,-1216181215430064,68193264356625962745,-4540676410166495710647132,340490163529472610366913265415,-27855124236605132343148828462041600,2435626709938924912388859041808692004168,-224454569362480017774496526359833716387775750
135,-1086318,28435372542,-1216181215430064,68193264356625962745,-4540676410166495710647132,340490163529472610366913265415,-27855124236605132343148828462041600,2435626709938924912388859041808692004168,-224454569362480017774496526359833716387775750
35,-28406,74179224,-315757971760,1760470513373355,-11650868416718897184,86816215608149614021421,-705682651936047322932317440,6130473816106166493763697052159,-56127216585230402815515199001701160
-10,-592,-93278,-21974800,-6468722526,-2193265881888,-819982965776552,-329324870853596944,-139709500814726408552,-61887245694724607942304
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-10,-592,-93278,-21974800,-6468722526,-2193265881888,-819982965776552,-329324870853596944,-139709500814726408552,-61887245694724607942304
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-8,-440,-66808,-15366344,-4445948568,-1487511893424,-550205629352920,-219020502236594312,-92215845514293791200,-40582745703780583990512
35,-28406,74179224,-315757971760,1760470513373355,-11650868416718897184,86816215608149614021421,-705682651936047322932317440,6130473816106166493763697052159,-56127216585230402815515199001701160
35,-28406,74179224,-315757971760,1760470513373355,-11650868416718897184,86816215608149614021421,-705682651936047322932317440,6130473816106166493763697052159,-56127216585230402815515199001701160
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
135,-1086318,28435372542,-1216181215430064,68193264356625962745,-4540676410166495710647132,340490163529472610366913265415,-27855124236605132343148828462041600,2435626709938924912388859041808692004168,-224454569362480017774496526359833716387775750
135,-1086318,28435372542,-1216181215430064,68193264356625962745,-4540676410166495710647132,340490163529472610366913265415,-27855124236605132343148828462041600,2435626709938924912388859041808692004168,-224454569362480017774496526359833716387775750
135,-1086318,28435372542,-1216181215430064,68193264356625962745,-4540676410166495710647132,340490163529472610366913265415,-27855124236605132343148828462041600,2435626709938924912388859041808692004168,-224454569362480017774496526359833716387775750
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-592,-93278,-21974800,-6468722526,-2193265881888,-819982965776552,-329324870853596944,-139709500814726408552,-61887245694724607942304
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-592,-93278,-21974800,-6468722526,-2193265881888,-819982965776552,-329324870853596944,-139709500814726408552,-61887245694724607942304
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-14,-2744,-1438124,-1130743976,-1111794128490,-1259637174976256,-1574037616737946174,-2113299929050486527848,-2997351038757155054907914,-4439390011445712655619336872
-10,-592,-93278,-21974800,-6468722526,-2193265881888,-819982965776552,-329324870853596944,-139709500814726408552,-61887245694724607942304
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-592,-93278,-21974800,-6468722526,-2193265881888,-819982965776552,-329324870853596944,-139709500814726408552,-61887245694724607942304
-14,-2744,-1438124,-1130743976,-1111794128490,-1259637174976256,-1574037616737946174,-2113299929050486527848,-2997351038757155054907914,-4439390011445712655619336872
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-644,-71783040,-23569394850918,-12058290384427775488,-7866581163962320518008710,-5984585688803670784331391170016,-5061983632060700488347655379292662074,-4626858263401889008100516372685812439521280,-4487045209473994964632433683712967812933485350564,-4559356088040584823199196733758947664918511832531542560
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
35,-28406,74179224,-315757971760,1760470513373355,-11650868416718897184,86816215608149614021421,-705682651936047322932317440,6130473816106166493763697052159,-56127216585230402815515199001701160
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-6,-60,-1598,-62724,-3071604,-173087788,-10749876390,-716994776484,-50503596334676,-3713983618122648
-18,-77760,-983073996,-19346867331840,-485478564991488450,-14207853359641256799840,-462371281688199178023552810,-16262781791653526062990004702208,-606965056991905110961560683498733816,-23738339791902605163747325473044175265440
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-14,-21952,-100680300,-718673795840,-6540871773930690,-69427410559121440224,-819458436624754552077592,-10453529679876898401391782912,-141502199365414509370340557012614,-2007155413355548794979267351823069440
-20,-132000,-2549952900,-76684091625600,-2940483180269352500,-131502283822844539264800,-6539624964924457959621756660,-351491182593857241024909412835840,-20046616974490044295837947527331262200,-1198079434738835260562683118604389095364000
-13072,-55431956480,-693559663649884368,-13521066897886684553453568,-336069618223981077740838469364400,-9739284707004729290672892774636427094016,-313766663607290751833003397696135401270609571248,-10922430753195546843267653394809513928096541990281969664,-403369453554406412361060453683676749259423264066730680402048000,-15607183087385919784802277021727284268555942106235969746192585255884800
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-153324,-12468932379936,-2993565938692365757494,-1119690641573682951241878576768,-533871383084844554334048728350623161760,-296759800795941965792751084363244938447950539488,-183365153547406124890254446366128743115896663131898389052,-122413976261270301688102163458671847671099943467059159409860418048,-86694635807067056934161996944559699858680890019278599900901262937193654420,-64323788220328765580054850713393771259507004423391664173679558093833474633731494240
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
135,-1086318,28435372542,-1216181215430064,68193264356625962745,-4540676410166495710647132,340490163529472610366913265415,-27855124236605132343148828462041600,2435626709938924912388859041808692004168,-224454569362480017774496526359833716387775750
135,-1086318,28435372542,-1216181215430064,68193264356625962745,-4540676410166495710647132,340490163529472610366913265415,-27855124236605132343148828462041600,2435626709938924912388859041808692004168,-224454569362480017774496526359833716387775750
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-153324,-12468932379936,-2993565938692365757494,-1119690641573682951241878576768,-533871383084844554334048728350623161760,-296759800795941965792751084363244938447950539488,-183365153547406124890254446366128743115896663131898389052,-122413976261270301688102163458671847671099943467059159409860418048,-86694635807067056934161996944559699858680890019278599900901262937193654420,-64323788220328765580054850713393771259507004423391664173679558093833474633731494240
-16,-43008,-338245632,-4140754477056,-64632988498741760,-1176589454679463550976,-23817615741455535050336768,-521089821222940461298025267200,-12097384834914029607026708683699056,-294298541909771358900637122481954201600
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-2340,-2095334784,-5532243444290160,-22762760076266023125504,-119432811208699994351298631380,-730751826455850158127813347694233280,-4971085123650514709142359890604291345452368,-36543239502140141925241444031824810849901734742016,-285014873867702494619687694506796125731286595754330190334,-2329126194762006179179717149976037475267087625198247122713851040
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-10,-592,-93278,-21974800,-6468722526,-2193265881888,-819982965776552,-329324870853596944,-139709500814726408552,-61887245694724607942304
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-109120,-8066802824960,-1760863859564287263840,-598926715061867087330226088960,-259716788769423774951583937610033368000,-131307625186120053896512187008816989956826888960,-73798495325520418578006001634146471248885156651619619060,-44815245996490446403876333631165798314311920668565072753450004480,-28871226188370242175125953226310595844628847630726655990550207684912422880,-19486511056007532536881042588202250407804081581632867640043620718337049259590304000
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-20,-132000,-2549952900,-76684091625600,-2940483180269352500,-131502283822844539264800,-6539624964924457959621756660,-351491182593857241024909412835840,-20046616974490044295837947527331262200,-1198079434738835260562683118604389095364000
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-10,-592,-93278,-21974800,-6468722526,-2193265881888,-819982965776552,-329324870853596944,-139709500814726408552,-61887245694724607942304
13,-15106,51307425,-271254626240,1828432359578695,-14373643370853656214,125647185868507614681734,-1187072497537310517989713728,11900496132549560532673047969936,-125017254368862730354563514100421570
-288,-8653440,-764224497216,-105109802802061824,-18431049663105513272640,-3768514166500348660990473600,-856666342941559405607454885514368,-210437424316063173218991398698900948992,-54845124891549185342020390318738003766079744,-14976802867628500282753765640208890097065010071040
-14,-2744,-1438124,-1130743976,-1111794128490,-1259637174976256,-1574037616737946174,-2113299929050486527848,-2997351038757155054907914,-4439390011445712655619336872
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
15,-31080,188340930,-1776638448000,21368478849603225,-299737351201854634110,4675295880449094882295020,-78816549319288002452729491200,1409904920508619541910986884786875,-26428934043202866873486301079171996700
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
17,-58344,585833634,-9157182383488,182507018096495305,-4242229288419416841558,109650752634748810013484781,-3063163076527649601992449257216,90801530530516661635222382261342889,-2820550199776512001091986677285763037890
1651,-411533226,300835618097859,-342170457820246009968,495932612630016667979494725,-837878626444815068582869601166108,1573510930035923196473743182773371727807,-3192733047829721642241771515148029222741609600,6872425911390275688337844299537941917701928861984964,-15498348126472790409517439759945315020756110238325297836520
-1280,-432530432,-430635507851520,-668049077847291678720,-1321472851429849244867813120,-3048217112685271900640642641400832,-7817433561932239969757128217919662077184,-21664817522497999904446773091299047305698951168,-63701496012301403152817036960665454038060025214713856,-196249677317843694535600576354564828766319934318707580513280
19,-102030,1603387143,-39225883520320,1223612824748264725,-44515883914570560680910,1800902497999123495737474287,-78742110912737132054343800514240,3653328756413675857977299380663652364,-177618500738722002500584864118456884802760
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
23188,-211376680086,5679625694658270372,-237708227455026547751881040,12682167482152783458795026190871400,-788832559717744006904082840080942996442384,54542427676811194951778318423713669771593572600810,-4074748123021618242705992945743465321165015969137061951616,322943617544083519982897927097736436333341559901777090536838219291,-26815245908338766638853845251828968056126147000439443928893065949001075450


==> anc/paper_data/5-81-3213/potent_rays_rank.dat <==
76


==> anc/paper_data/5-81-3213/potent_rays_vols.dat <==
1.4781295361265876,1.4781555951761014,1.478180115686385,1.4782072019018955,1.478254098383168,1.4782853115335115,1.4782949899781883,1.4783175805821145,1.4783414167473268,1.4783428422338787,1.478346624009646,1.4783633099755438,1.478372460913846,1.4783845960099669,1.4783846130065719,1.4784334571057887,1.8407085954417681,1.8407708341653404,1.8407708341653404,1.8408907004701192,1.8409336168671189,1.8409540846087804,1.8409810538803697,1.8410241755847494,1.8410242501396112,1.8410769509865332,1.8410769509865332,1.841081642614327,1.8410851324563033,1.841094174051868,1.8410946180818115,2.127541762527649,2.1275545356700434,2.1275650073796424,2.1275751850171574,2.1275852870551546,2.127686967648472,2.150456539532353,2.150459243608413,2.1504621251764178,2.150583159163453,2.1748688791701545,2.20328339223839,2.2033094512878932,2.203323982373064,2.2033510685885744,2.20355716021038,2.203598505450884,2.203606357860906,2.231341335822769,2.2314201394176933,2.2314795314538713,2.231489343021366,2.231624903089722,2.2317225293678575,2.2467425764877476,2.2467766711777415,2.2467978552872285,2.2468341913421455,2.2787745308221687,2.278804815477656,2.441244422299569,2.4412466351843243,2.4902289666671287,2.490250599911917,2.490253371836282,2.5041172089991335,2.5374934148312853,2.5375146719834163,2.5375146719834163,2.5375178200004296,2.5375283315420916,2.537533016944014,2.537647103961831,2.5658624515535635,2.565914700852005,2.565914700852005,2.566141831078241,2.566197132494139,2.56622884783253,2.5662486977891206,2.5662832204261434,2.566314493578176,2.5663949169158116,2.5663949169158116,2.566414123767437,2.5664141945929515,2.566418465580746,2.566433107209157,2.5848205314737838,2.5936842754565674,2.593706071987498,2.5937103345060635,2.593823685324814,2.593834169380557,2.5938936682451725,2.5938959836048525,2.5938959836048525,2.5939214000817046,2.593955864343947,2.593973287625431,2.5940064766091524,2.5940088910217014,2.5940108578966488,2.5940182906446267,2.594024921656853,2.5940368317486957,2.5940426313605744,2.594054826718974,2.5940976909928075,2.5940979359878895,2.5941083221725556,2.594116915052041,2.5941173497970738,2.594118619707615,2.5941190404753343,2.594129682998471,2.594148956420426,2.59418955352573,2.59418955352573,2.5941985878491423,2.5942755296335243,2.641327679029878,2.641431256565511,2.6414554217831494,2.656737428230656,2.6567643687940734,2.656805275077545,2.7947020489292953,2.7947102458657653,2.857651258834821,2.9001806189707615,2.9002061844570832,2.90021073622529,2.92843724835015,2.928463307399678,2.928467849059757,2.9284949352752676,2.9288290088872486,2.928869873487969,2.928879430319654,2.9474450671349253,2.947470632621231,2.947471376029057,2.947474808296761,2.9474908488708778,2.956263334771762,2.956397801644016,2.956397801644016,2.9564762180280795,2.9564762180280795,2.9565302703321166,2.956603718107189,2.956633405993811,2.9566944638520454,2.9567582568406863,2.956789306328133,2.956830804075551,2.956835936043788,2.956835936043788,2.956836931788164,2.956841206025345,2.956841206025345,2.95684941494644,2.956869659652483,2.999959340781615,3.0471983138209566,3.0666981852835136,3.0667308823009183,3.0667763588130015,3.148159675559029,3.1481738565472064,3.2910163076653447,3.2910585675386983,3.2910585675386983,3.291392961686384,3.291503611056285,3.291516341697843,3.2915422652675375,3.2916047370167405,3.2917128828450473,3.2917128828450473,3.2917337711040773,3.2917466049205473,3.291751798705178,3.291772040366453,3.3101322712743944,3.3101589970778704,3.310170872538663,3.31883813156837,3.3188641906178447,3.31897803606725,3.3190398502915315,3.3190752561935,3.319365579896612,3.319509130036849,3.319509130036849,3.340673334600865,3.340673408654556,3.340688385437147,3.3469809056847666,3.347043101783555,3.347098437064915,3.3471619811881794,3.34721397591926,3.347224618442354,3.347233797159504,3.347234231904565,3.3472951701298257,3.3474368515624615,3.347437857706705,3.347536189853905,3.3476313982496606,3.357396719438544,3.3574144205159655,3.357423445242018,3.357434944610219,3.357434944610219,3.387937856818711,3.3880106212551233,3.3944528284694115,3.394516372592662,3.3945492696158226,3.3945497043608555,3.457159070873857,3.476658942336371,3.4766973958077063,3.476747442548458,3.5016173021887553,3.5016374672286474,3.653591104461981,3.653611715746365,3.6536171635114734,3.6536388019619324,3.6541333891149748,3.654160355188452,3.6814129283649493,3.6815040980594347,3.681558270490484,3.6816200847147798,3.6818424717438916,3.6819160860329987,3.6819492000947776,3.682159171954609,3.682159171954609,3.709239014786533,3.709265073836036,3.7092826078484222,3.7094401687477685,3.709461136859261,3.7094761394116773,3.709522951083528,3.709533238107163,3.7095954342059443,3.70965158527261,3.7096576303047115,3.709695372636162,3.7097002014612883,3.709703219304089,3.7097219527456122,3.709751269755742,3.709768236690593,3.709778673519139,3.7098113459595368,3.70985262640869,3.7098534849407088,3.709861369190179,3.709861803935212,3.709862238680273,3.7098628217361735,3.7098641274638453,3.709874769986925,3.709963718592519,3.710184398515345,3.7334552836930843,3.733482073881987,3.7570059766770925,3.757176343554022,3.757199875921316,3.767348371742205,3.7673574650029877,3.7673762578628054,3.7673950809235635,3.8550749288184747,3.8551010779100885,3.8671198279267287,3.886619699389371,3.886663909314665,3.8867185262838007,3.8924589893941715,4.016170163777119,4.016202434225363,4.016202434225363,4.016644092294513,4.01677837428003,4.016783985606594,4.016801310108903,4.016894980455248,4.017030848774368,4.017030848774368,4.017053347615189,4.01707908607365,4.017085131829617,4.0171109735237565,4.024229478104733,4.024242723276529,4.024245290072365,4.02426782893636,4.0242745878123785,4.024392192701242,4.043991987680158,4.044018046729683,4.044229112305281,4.044828706547975,4.071818074101714,4.0718356081141,4.07202476912272,4.07202476912272,4.072030887226717,4.072041371282467,4.072169840194107,4.072268277603598,4.072273819347259,4.072303602178138,4.072312727378856,4.072324057191253,4.072326471603816,4.072331821726891,4.0723715456665275,4.072396243466301,4.072405941336118,4.072407873823636,4.072492263541733,4.072503232714183,4.072503636485294,4.0725142790084305,4.072554437071474,4.072579965536761,4.072588731120039,4.072594921101086,4.072594921101086,4.072604655841019,4.072632044954929,4.07264470122314,4.083592585302625,4.083629197067612,4.083697298948778,4.167117426142539,4.167166389428132,4.207819076891148,4.207844999268531,4.238243335202192,4.238252526111017,4.238252974408425,4.23845875731044,4.3787449605737265,4.378755582433087,4.3787826686486255,4.379396904742009,4.379441280057193,4.4065710469953245,4.4066855350173455,4.4066855350173455,4.406763951401416,4.407032531548367,4.407182932441316,4.40722975166949,4.407307396010879,4.407338743717787,4.407471867902302,4.407471867902302,4.4074771378838875,4.407495766381757,4.4075035980370245,4.407508812674735,4.407527281261039,4.434392870898392,4.434418929947853,4.434629995523466,4.462559200083248,4.462620475546757,4.462744867744306,4.462776734712179,4.462903822958651,4.462948420384635,4.462969705430851,4.46297825129767,4.462979120787736,4.463070211700526,4.463248800035194,4.463250812323693,4.463349850339952,4.463540267131492,4.510293723753989,4.510294593244055,4.5290296596872075,4.529031217969404,4.5705062810306245,4.570553931051776,4.617770729194788,4.617805135581904,4.654700368162587,4.665035177358938,4.665069207653403,4.665069207653403,4.665082827380072,4.665108201961175,4.665113618597275,4.741324019888921,4.741346300912085,4.742051629515345,4.742053137503774,4.7420603549503255,4.74218522389387,4.742348814703632,4.742372924126357,4.742411567226753,4.742418464954085,4.742449906681031,4.770148283059143,4.770148283059143,4.777356220995614,4.796971930213516,4.797168635809385,4.797168635809385,4.797420970802236,4.7975874906025915,4.797675517732387,4.797782506980269,4.797813481912868,4.797912446689878,4.797912887030321,4.797912887030321,4.797922064244467,4.797943588998322,4.79796427773428,4.824793754116513,4.8248198131660445,4.825030878741643,4.825088104337908,4.825149918562204,4.825329882919874,4.825381516951325,4.825401274130643,4.82548164666224,4.825484248866861,4.825520515289639,4.825587929406083,4.82559857192922,4.825606258073378,4.82560669281844,4.825607127563501,4.825619856975436,4.825627952479536,4.825728849335874,4.8260932673971695,4.8726842743242855,4.872921430542476,4.872944330059454,4.903514099408369,4.903562224081302,4.903639466419804,5.010999070714419,5.011000104712792,5.011019899089831,5.011021155249249,5.0110280946581724,5.011037061653269,5.058263518878574,5.058285603413404,5.058336283314986,5.0583583678498165,5.159765472392365,5.160127783277403,5.187372813431693,5.18765173660131,5.18765173660131,5.18780856936948,5.1878094100561185,5.187992048763887,5.188121283795283,5.1882262702427795,5.18831956781483,5.188329126997985,5.188340530451857,5.188353906158284,5.188353906158284,5.188359896735605,5.188364446121398,5.188419742793798,5.235376107197794,5.235599486407935,5.235946471228864,5.23595688105009,5.239658602565671,5.239687348048847,5.46766678063284,5.495467859570255,5.53043120793123,5.530438506829494,5.530442730218979,5.530448608944944,5.530473103103134,5.5305806773559425,5.550238089128612,5.550641637773339,5.550644052185902,5.578186167561881,5.5782374977304485,5.578260045408754,5.578322241507536,5.578384437606303,5.578446633705099,5.578455032359386,5.578518576482679,5.578582120605915,5.578645664729152,5.578682864850066,5.578693507373089,5.578704149896254,5.578714792419305,5.578722705435837,5.578723140180841,5.5787235749259025,5.578724009670964,5.578815298688994,5.578845253271169,5.579060748507933,5.579061754652177,5.579062760796429,5.579063766940674,5.579163510826007,5.579258719221755,5.579353927617518,5.579449136013295,5.6260394821272826,5.673354519838483,5.684435870589041,5.858107799760887,5.913698683562558,5.913698683562558,5.920408499427452,5.920460538847998,5.9205604065555235,5.940715071816555,5.940776886040851,5.941008180567053,5.941195056633887,5.941320639810783,5.941322373871458,5.94136494396389,5.941393083222891,5.942002136279001,5.960707248513604,5.960758873597229,5.98836257197155,5.988666517530987,5.98868878419762,6.192984746562161,6.283561495162417,6.302927552761673,6.303278704079958,6.303418934688381,6.303671370148917,6.30383469376693,6.303960276943883,6.3039605127289775,6.304078288459209,6.304084698558199,6.304092329783746,6.304112891215539,6.304115137630191,6.30419478436454,6.304459928148887,6.326030130872027,6.326042927045613,6.326046705208441,6.326334355457433,6.330369256480338,6.330427052354786,6.33053149029098,6.388699874734527,6.388712218016849,6.388714651287431,6.3890419164739,6.61681268419008,6.616818013639232,6.638413094810915,6.681324732774279,6.68132687482472,6.681366463578854,6.681367803879169,6.681368901843943,6.681385737869448,6.694133330006537,6.694387506499595,6.69441730931544,6.694459879407816,6.6944671595739464,6.694468898554192,6.694872696980687,6.694876721557662,6.694977171312061,6.695358004895098,6.728661945374846,6.7286840299096795,6.72870611444451,6.7417843710104535,6.745861921438264,6.745892622215592,6.805283527326054,6.877089419949897,6.918302712491425,6.970275640268966,6.970276294871521,6.973866784818142,7.028094680367246,7.028445291030522,7.028959218355396,7.028961632768016,7.036610872625573,7.03661969258593,7.036647535554263,7.03665192781753,7.036678377269936,7.036769162010728,7.41987187627285,7.643620678420689,7.754748823074067,7.757224413552365,7.7572918806283795,7.7574235141622125,7.829386965094443,7.829748442828361,7.876741356498897,7.877050016395458,8.089625769875397,8.187959213334096,8.188035673312356,8.252065240310836,8.252097896382338,8.351650394834145,8.351653644936505,8.351672479368972,8.351673439313629,8.351693233690696,8.351694563903806,8.351707513100195,8.35171302806782,8.351716480095263,8.351716648438636,8.351725447090473,8.351734414085627,8.398987607434712,8.399009691969539,8.399031776504373,8.399053861039203,8.41381692654187,8.413833327980218,8.413840436008456,8.414209953604427,8.480066789003388,8.535630861330105,8.539625075637346,8.542808177240659,8.542855246690138,8.542856564278988,8.542883651436739,8.542957646665457,8.704595708692974,8.70460480930906,8.955866686489514,8.973113886258748,8.973169421930777,9.260948827259426,9.554667984934234,9.554673931207816,9.554693899017323,9.554740932039465,9.554972870057213,9.594040327677249,9.594123222408825,9.594286621768788,9.69416253220669,9.694240947479102,9.757856760259898,9.758268559183437,9.758303170549311,9.98626679318869,10.021976056894012,10.021980415048404,10.022047222321163,10.022059592556843,10.022064395033329,10.022083090301692,10.048996661895387,10.049058565562738,10.049065593003714,10.049088925603542,10.049146131320128,10.415211178154586,10.415312473027484,10.501603722211712,10.501623728914808,10.501634166808458,10.502085551751406,10.518106605800057,10.518500546382967,10.690208234800807,10.767148831444615,10.792378733195868,10.792391604978917,10.87341149958985,11.555274621728582,12.567086042383714,12.63862410056987,12.642463142975146,12.642589272742839,13.06148365045328,13.578897463038931,14.567668522180455,15.085142507962296,15.57950409983328,16.073901707902788,17.603126941143685,17.603184479162053,18.09752454921328


==> anc/paper_data/5-81-3213/small_curves.dat <==
0,0,1,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,1,0,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0
0,1,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0
0,1,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0
0,1,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1
0,1,0,0,0,0,0,0,-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0
0,1,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1
0,1,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0
0,1,0,0,0,0,0,0,-1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0
0,1,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0
0,1,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0
0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0
0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1
0,0,0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0
0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0
0,0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1
0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0
0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0
0,0,1,0,0,0,0,0,-1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0
0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0
0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0
0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0
0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0
0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,-1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,-1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,-1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,-1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0


==> anc/paper_data/5-81-3213/small_curves_cutoff.dat <==
2.0


==> anc/paper_data/5-81-3213/small_curves_gv.dat <==
1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1


==> anc/paper_data/5-81-3213/small_curves_vols.dat <==
0.04727147971348167,0.047264991985088045,0.047296846554665706,0.0472836644607888,0.04732809904995605,0.047290073670556154,0.04730343009381244,0.04729328871430738,0.04732712690369567,0.04732071653397085,0.047352292695700626,0.04726934091756263,0.047301573567068544,0.04733665260126685,0.047287025805143656,0.047315472456297414,0.047337212600566225,0.04733573914053579,0.04726444816415398,0.04739650404992801,0.047264072071499186,0.04739202442026169,0.04735439140447539,0.04732711664250644,0.0626694457743362,0.06266600859994309,0.06266298406252169,0.06266826618362131,0.06266216783611966,0.06269560177201328,0.06265182837857353,0.06266345999963896,0.0626717242418211,0.06266936009442059,0.06265534444105114,0.06265367940367206,0.0626588049552872,0.06267066229210982,0.06266950259587745,0.0626583908149616,0.06270756101646491,0.06267417306403544,0.06266613774523577,0.06266964576510503,0.06266770632748031,0.06267547540213059,0.0626655128084046,0.06266974386251434,0.11917742039368306,0.11916771251922498,0.11917896350488455,0.11916930483509525,0.11915728943260362,0.11917341127192493,0.11916340474031362,0.11916348146511524,0.11917299713159935,0.1191576290228511,0.11916566434165077,0.11916618585401739,0.11916164592435763,0.11916663430861352,0.11916562599787639,0.11912566431116467,0.11916280562059,0.11917047507243694,0.11916150108580847,0.11918047983789393,0.11913829040948443,0.11916266245136242,0.1191644464071615,0.11916965884603492,0.2907906438374823,0.2907901501694319,0.29078682369313835,0.2908264888192189,0.29079509271123527,0.2907903501602007,0.2907878827672121,0.2907900063792752,0.2907971623708381,0.29080536800532286,0.29083844806367054,0.29079419286891905,0.2907972086717461,0.29078575505434046,0.29079253933501814,0.29081234458203653,0.290805219866483,0.29079451031550363,0.2908043612362725,0.290809931277769,0.2908006086630053,0.29078345356568747,0.290791646072841,0.29078999230589897,0.36266832636242263,0.3626883644566403,0.3626485409627094,0.36262501791234314,0.3627195162544714,0.36257479679660776,0.3626047822391598,0.3626882102837259,0.3626314365964127,0.36267322479253394,0.36265060630550394,0.36258023442322695,0.36260085584612156,0.36265104105054036,0.3625907184789625,0.3626162368575061,0.36263961439313164,0.36262800677568663,0.362627608244976,0.36262757203064666,0.3626426259963864,0.36269072449586304,0.3626245356611264,0.3627090242193596,0.362665707777424,0.3626591834858175,0.36263963713305003,0.36266942496655474,0.3627318342346513,0.3626839885905113,0.36265465472625635,0.3626145285211724,0.36261669233097393,0.36266472289680607,0.36265451767766166,0.36265224031370025,0.36267684506546516,0.3627859328916223,0.36255233242239715,0.3626522421813867,0.36265015154457814,0.3626691481600055,0.36265561181936423,0.36268716114529553,0.3626366020869529,0.36262252104236303,0.3626783515361396,0.36266775825630226,0.362563632263452,0.3625530002656703,0.36269606424188083,0.36268720413947886,0.3626129835385896,0.36267080612171476,0.3626505320884519,0.36262627014252047,0.36266010833190876,0.36257905931518053,0.3626897126680113,0.3626286845550766,0.36264512284071504,0.3626727409938013,0.3626650588334783,0.362696913403056,0.3626798845188457,0.36270929022084175,0.3626873583123933,0.36269879818572814,0.36266978499728353,0.36255314820771645,0.3625907746332402,0.3626395090214771,0.7531649055835921,0.7532128046399293,0.7531229359901879,0.7530949354439116,0.7530571177014878,0.7530793266068407,0.7529756800147922,0.7531066764911465,0.7530895600907073,0.7530017390643025,0.7530366557133341,0.7530633352152165,0.7530626258845139,0.753125149439505,0.7531040386205028,0.7531247443332587,0.7531585209814935,0.7530859035026722,0.7531168821075127,0.7530943695680108,0.7530870611142007,0.7530735154080563,0.7531056166041168,0.7531375224983865,0.7530938478326554,0.7530785745393294,0.7530029677750445,0.7530362489997025,0.7531193706641304,0.7531236001498982,0.7530883920592899,0.7531245901603443,0.7530737728385901,0.7530134628566421,0.7531583416354408,0.7531094710399344,0.7531167422536091,0.7530568003426694,0.7531546795499588,0.7531744122643964,0.7531480892271354,0.7531542375637734,0.753120523893017,0.7530844385644135,0.7530872374396003,0.753088546751794,0.75308609273457,0.7532022406289052


==> anc/paper_data/5-81-3213/target_volumes.dat <==
6,6,6,6,6,1,1,1,1,1,1,1,1,6,6,1,1,1,6,1,1,1,1,1,1,1,6,6,6,6,6,6,1,1,1,1,1,1,1,6,1,1,1,6,6,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1


==> anc/paper_data/7-51-13590/K_vec.dat <==
-4,-4,-3,2,-3,3,3


==> anc/paper_data/7-51-13590/M_vec.dat <==
4,4,0,-3,2,0,-2


==> anc/paper_data/7-51-13590/W_0.dat <==
4.07556e-21


==> anc/paper_data/7-51-13590/basis.dat <==
1,2,3,4,5,6,7,8,9,10,13,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52


==> anc/paper_data/7-51-13590/c_tau.dat <==
3.31823


==> anc/paper_data/7-51-13590/corrected_cy_vol.dat <==
141.41956827391263


==> anc/paper_data/7-51-13590/corrected_heights.dat <==
0.0,0.0,5.86021483595899,39.21608549195831,24.156307713105413,40.92743541969584,8.37493213666051,25.004251087657547,0.0,-26.306279291568448,2.8813441773326516,19.51603717208477,14.704915699159207,32.187097786499116,11.627842369412594,19.10828650119087,39.85167394621234,28.926773540794873,16.121873784622416,6.968434746764031,-3.791994666954846,32.824477846005195,31.914468332559597,20.415450087990816,-12.683478940430854,2.3086412645200127,-19.694684524058875,-12.553710602383049,-9.335519950487992,-17.93904763041238,11.987064011046712,20.36841800216809,4.076483703802177,12.3955814941816,-13.228295916557679,21.385045615316212,29.830588802452386,23.62765330877385,0.0,9.968393860610352,15.49968083655906,-2.926501669150779,13.123160760041701,-6.444356812362014,7.64913845321747,-1.6115396267938404,6.394434460579412,-11.263859719337383,-3.8002246986079307,9.462869962319054,-6.459533749224197,0.0,-4.897125700561891


==> anc/paper_data/7-51-13590/corrected_kahler_param.dat <==
-4.962899579422114,1.7128165983246753,5.146910727210887,-1.106125447578684,0.704113995455188,7.183685056589397,8.852115744029874,15.399494868763611,29.996987951009658,-1.6738047311955668,-0.5557795059632511,2.705425851718303,2.3380429078257237,2.8950336642448136,4.299112087911315,7.173273465463943,4.636749462071023,6.803813278372047,8.93938582507478,13.394455562041042,13.425687503435356,21.495916348466125,21.156446138363677,19.698565709547097,24.72962882089422,-3.1256023590063897,-2.2246924996632895,0.9994103740555644,1.8380640326567104,12.441887915020317,-0.8003142156212739,0.16478483973662605,2.9203690566179716,3.484824000640508,5.972773729472586,6.827989624709659,9.51684204204961,10.605616207685543,12.153133558331596,11.013040281674577,12.309879663188141,12.835409618783132,16.292150361916114,16.27534125086727,-2.572723077987437,4.097983712300692,3.0770733297466126,7.138467339744601


==> anc/paper_data/7-51-13590/corrected_target_volumes.dat <==
2.0617318885702764,2.1304308455041405,2.1044887993718597,2.075025326396966,2.059014866352745,2.086842293294736,2.171095354176366,0.5172220617760432,0.5219827982132579,0.6200849181788619,0.5953825521319113,0.607440484245469,2.0520970222043795,0.6104815158016282,0.6119925953125089,0.5726809995144956,0.564137758503575,0.6258956676082531,0.5773964705220119,0.5800831906870001,0.49565344437813913,2.0673031219991125,2.158189705347083,0.6061166282812221,0.5305108281103683,2.0253255773674366,0.5334893703069203,0.5093672987878584,0.5195102260084663,0.5253963432366902,0.5184018072510729,0.5379592765532973,0.5135008899418361,0.5261354056224943,0.4923179998369654,0.5097321237541829,0.5414266200086961,0.5225737092816829,0.528046845381169,0.4840077432819339,0.514042881387459,0.523403370572108,0.468296957919494,0.5563054451356764,0.49832936223275753,0.4601249809115583,0.9969012380875479,1.0564091485411835


==> anc/paper_data/7-51-13590/cy_vol.dat <==
141.52554403996027


==> anc/paper_data/7-51-13590/dual_curves.dat <==
0,0,0,0,-1,0,0,0,0,1,-1,1
0,0,0,-1,0,-1,0,1,0,0,1,0
-2,1,1,1,0,1,0,-2,0,0,0,0
-2,1,-1,0,-1,0,0,0,2,1,0,0
-4,2,0,0,0,1,-1,0,0,0,1,1
0,0,0,0,-1,-1,0,0,1,0,0,1
0,0,0,1,0,0,0,0,0,-1,-1,1
-4,2,2,2,0,2,0,-4,0,0,0,0
-2,1,1,0,0,0,0,-1,0,0,1,0
-2,1,-1,1,0,0,0,0,2,-1,0,0
-2,1,1,0,1,1,0,0,-2,0,0,0
-4,2,0,0,1,1,0,0,0,0,1,-1
-2,1,-1,0,0,0,0,1,1,0,0,0
0,0,0,0,0,0,1,0,0,1,-1,-1
-2,1,-1,-1,0,0,0,2,0,1,0,0
-8,4,0,0,0,2,-2,0,0,0,2,2
0,0,0,1,1,0,1,0,0,-1,-1,-1
-4,2,2,1,0,1,0,-3,0,0,1,0
-6,3,3,3,0,3,0,-6,0,0,0,0
0,0,0,0,0,-1,1,0,1,0,0,-1
-4,2,0,0,0,1,0,0,0,1,0,0
-4,2,0,1,0,1,0,-1,1,0,0,0
-12,6,0,0,0,3,-3,0,0,0,3,3
-2,1,-1,0,1,0,0,2,0,-1,0,0
-6,3,1,1,0,2,0,-2,0,1,0,0
-2,1,1,0,0,0,0,0,-1,0,0,1
-4,2,0,-1,0,0,0,1,0,1,1,0
-8,4,0,0,2,2,0,0,0,0,2,-2
-8,4,4,4,0,4,0,-8,0,0,0,0
-6,3,3,2,0,2,0,-5,0,0,1,0
-6,3,1,2,0,2,0,-3,1,0,0,0
-16,8,0,0,0,4,-4,0,0,0,4,4
-4,2,0,1,1,1,0,0,0,-1,0,0
-4,2,0,0,1,1,0,1,-1,0,0,0
-8,4,0,0,0,2,-1,0,0,1,1,1
-4,2,2,0,0,0,0,-2,0,0,2,0
-4,2,0,0,0,0,0,0,1,0,1,0
-4,2,2,0,2,2,0,0,-4,0,0,0
-4,2,-2,0,0,0,0,2,2,0,0,0
-4,2,0,1,0,1,0,0,0,0,-1,1
-6,3,3,1,0,1,0,-4,0,0,2,0
-8,4,4,3,0,3,0,-7,0,0,1,0
-6,3,1,1,0,1,0,-2,1,0,1,0
-12,6,0,0,0,3,-2,0,0,1,2,2
-20,10,0,0,0,5,-5,0,0,0,5,5
-8,4,0,0,0,1,-1,0,1,0,2,1
-6,3,1,2,1,2,0,-2,0,-1,0,0
-4,2,0,0,1,0,0,1,0,-1,1,0
-8,4,2,2,0,3,0,-4,0,1,0,0
-8,4,0,0,1,2,0,0,0,1,1,-1
-8,4,2,3,0,3,0,-5,1,0,0,0
-4,2,0,0,-1,0,0,0,1,1,0,1
-8,4,0,1,1,2,-1,0,0,-1,1,1
0,0,0,0,0,-1,1,1,0,0,-1,0
-6,3,1,0,1,2,0,0,-2,1,0,0
-10,5,5,5,0,5,0,-10,0,0,0,0
-6,3,-1,0,0,1,0,1,1,1,0,0
-6,3,1,0,0,1,0,-1,0,1,1,0
-6,3,1,1,1,2,0,-1,-1,0,0,0
-6,3,-1,1,0,1,0,0,2,0,0,0
-2,1,1,0,1,0,1,0,-1,0,0,-1
-16,8,0,0,0,4,-3,0,0,1,3,3
-6,3,1,0,0,0,0,-1,1,0,2,0
-8,4,4,2,0,2,0,-6,0,0,2,0
-6,3,1,1,1,1,0,-1,0,-1,1,0
-2,1,1,1,0,0,1,-1,0,0,-1,0
-6,3,-1,0,1,1,0,2,0,0,0,0
-8,4,2,2,0,2,0,-4,1,0,1,0
-10,5,5,4,0,4,0,-9,0,0,1,0
-8,4,2,2,1,3,0,-3,-1,0,0,0
-6,3,-1,1,1,1,0,1,1,-1,0,0
-12,6,0,0,3,3,0,0,0,0,3,-3
-12,6,0,1,1,3,-2,0,0,-1,2,2
-10,5,3,3,0,4,0,-6,0,1,0,0
-6,3,3,0,3,3,0,0,-6,0,0,0
-6,3,-1,0,0,0,0,1,2,0,1,0
-12,6,6,6,0,6,0,-12,0,0,0,0
-8,4,0,0,1,1,0,0,1,0,2,-1
-8,4,0,1,0,2,0,-1,1,1,0,0
-8,4,2,1,0,2,0,-3,0,1,1,0
-8,4,0,2,0,2,0,-2,2,0,0,0
-4,2,0,1,1,1,1,0,0,0,-1,-1
-8,4,2,3,1,3,0,-4,0,-1,0,0
-4,2,0,1,0,0,0,0,1,-1,0,1
-6,3,1,1,2,2,0,0,-2,-1,0,0
-8,4,0,1,2,2,0,0,0,-1,1,-1
-6,3,1,-1,0,0,0,0,0,1,2,0
-4,2,0,0,0,0,0,1,0,0,0,1
-6,3,1,0,2,2,0,1,-3,0,0,0
-8,4,0,0,0,2,0,0,0,2,0,0
-4,2,2,0,1,1,0,0,-3,0,0,1
-12,6,0,0,0,2,-2,0,1,0,3,2
-24,12,0,0,0,6,-6,0,0,0,6,6
-10,5,3,4,0,4,0,-7,1,0,0,0
-4,2,0,0,0,0,1,0,1,1,0,-1
-6,3,1,0,1,1,0,0,-1,0,1,0
-10,5,1,3,0,3,0,-4,2,0,0,0
-12,6,4,4,0,5,0,-8,0,1,0,0
-8,4,0,-1,0,1,0,1,0,2,1,0
-8,4,2,0,0,1,0,-2,0,1,2,0
-28,14,0,0,0,7,-7,0,0,0,7,7
-10,5,3,4,1,4,0,-6,0,-1,0,0
-10,5,1,1,0,3,0,-2,0,2,0,0
-8,4,2,2,1,2,0,-3,0,-1,1,0
-10,5,3,2,0,3,0,-5,0,1,1,0
-8,4,0,2,1,2,0,-1,1,-1,0,0
-6,3,1,0,0,1,0,0,-1,1,0,1
-8,4,4,1,0,1,0,-5,0,0,3,0
-8,4,0,1,0,1,0,-1,2,0,1,0
-4,2,2,2,0,1,1,-3,0,0,-1,0
-10,5,3,3,0,3,0,-6,1,0,1,0
-12,6,0,0,0,3,-1,0,0,2,1,1
-16,8,0,0,0,3,-3,0,1,0,4,3
-8,4,2,0,2,3,0,0,-4,1,0,0
-8,4,-2,1,0,1,0,1,3,0,0,0
-10,5,1,0,1,2,-1,0,-1,0,2,1
-6,3,1,1,0,1,0,-1,0,0,0,1
-8,4,0,1,1,2,0,0,0,0,0,0
-8,4,-2,0,0,1,0,2,2,1,0,0
-16,8,0,1,1,4,-3,0,0,-1,3,3
-4,2,2,0,2,1,1,0,-3,0,0,-1
-6,3,1,0,1,0,0,0,0,-1,2,0
-8,4,0,0,0,1,-1,1,0,0,1,2
-8,4,0,0,0,1,0,0,1,1,1,0
-10,5,3,3,1,4,0,-5,-1,0,0,0
-14,7,7,7,0,7,0,-14,0,0,0,0
-20,10,0,0,0,5,-4,0,0,1,4,4
-12,6,6,5,0,5,0,-11,0,0,1,0
-8,4,2,1,1,2,0,-2,-1,0,1,0
-8,4,2,1,0,1,0,-3,1,0,2,0
-2,1,1,0,0,-1,1,0,0,0,0,0
-8,4,0,0,1,2,0,1,-1,1,0,0
-4,2,0,1,1,0,1,0,1,-1,0,-1
-12,6,0,0,2,3,0,0,0,1,2,-2
-8,4,2,1,2,3,0,-1,-3,0,0,0
-10,5,5,3,0,3,0,-8,0,0,2,0
-4,2,0,0,1,0,1,1,0,0,0,-1
-12,6,4,5,0,5,0,-9,1,0,0,0
-14,7,5,5,0,6,0,-10,0,1,0,0
-6,3,1,0,1,1,0,1,-2,0,0,1
-10,5,-1,0,0,2,0,1,1,2,0,0
-32,16,0,0,0,8,-8,0,0,0,8,8
-6,3,1,0,0,0,0,0,0,0,1,1
-12,6,0,0,0,2,-1,0,1,1,2,1
-8,4,0,0,-1,1,0,0,1,2,0,1
-10,5,3,2,1,3,0,-4,-1,0,1,0
-20,10,0,0,0,4,-4,0,1,0,5,4
-8,4,0,-2,0,0,0,2,0,2,2,0
-12,6,6,4,0,4,0,-10,0,0,2,0
-12,6,4,4,0,4,0,-8,1,0,1,0
-12,6,0,0,1,3,0,0,0,2,1,-1
-12,6,4,4,1,5,0,-7,-1,0,0,0
-8,4,0,1,0,2,0,0,0,1,-1,1
-12,6,0,0,0,2,-2,1,0,0,2,3
-8,4,2,-1,0,0,0,-1,0,1,3,0
-8,4,2,1,3,3,0,0,-4,-1,0,0
-16,8,0,0,0,4,-2,0,0,2,2,2
-10,5,1,2,0,2,0,-3,2,0,1,0
-12,6,2,2,0,4,0,-4,0,2,0,0
-10,5,1,1,0,2,-1,-1,0,0,1,2
-10,5,1,0,2,2,0,0,-1,0,2,-1
-8,4,0,0,0,0,0,0,2,0,2,0
-4,2,2,0,0,0,0,0,-2,0,0,2
-6,3,1,1,1,1,0,0,-1,-1,0,1
-14,7,7,6,0,6,0,-13,0,0,1,0
-8,4,2,0,2,2,0,0,-3,0,1,0
-12,6,0,1,1,3,-1,0,0,0,1,1
-10,5,1,0,1,3,0,0,-2,2,0,0
-10,5,1,1,1,3,0,-1,-1,1,0,0
-6,3,3,3,0,2,1,-5,0,0,-1,0
-10,5,5,2,0,2,0,-7,0,0,3,0
-10,5,1,1,0,2,0,-2,1,1,1,0
-12,6,4,5,1,5,0,-8,0,-1,0,0
-10,5,3,2,0,2,0,-5,1,0,2,0
-10,5,1,0,0,2,0,-1,0,2,1,0
-12,6,4,3,0,4,0,-7,0,1,1,0
-12,6,2,4,0,4,0,-6,2,0,0,0
-8,4,0,0,1,1,0,1,0,0,1,0
-16,8,8,8,0,8,0,-16,0,0,0,0
-4,2,2,1,0,0,1,-2,0,0,0,0
-14,7,5,6,0,6,0,-11,1,0,0,0
-8,4,0,1,1,1,0,0,1,-1,1,0
-4,2,0,1,0,0,1,0,1,0,-1,0
-12,6,2,3,0,4,0,-5,1,1,0,0
-8,4,2,1,1,1,0,-2,0,-1,2,0
-24,12,0,0,0,6,-5,0,0,1,5,5
-10,5,3,3,1,3,0,-5,0,-1,1,0
-6,3,3,0,2,2,0,0,-5,0,0,1
-12,6,0,1,3,3,0,0,0,-1,2,-2
-4,2,0,0,0,0,1,1,0,1,-1,0
-20,10,0,1,1,5,-4,0,0,-1,4,4
-8,4,2,0,1,1,0,-1,-1,0,2,0
-8,4,0,2,2,2,0,0,0,-2,0,0
-8,4,4,0,4,4,0,0,-8,0,0,0
-10,5,-1,2,0,2,0,-1,3,0,0,0
-10,5,3,2,2,4,0,-3,-3,0,0,0
-12,6,0,0,2,2,0,0,1,0,3,-2
-8,4,-2,0,1,1,0,3,1,0,0,0
-14,7,1,0,1,3,-2,0,-1,0,3,2
-8,4,-2,1,1,1,0,2,2,-1,0,0
-8,4,0,0,2,2,0,2,-2,0,0,0
-16,8,0,0,4,4,0,0,0,0,4,-4
-10,5,1,2,1,3,0,-2,0,0,0,0
-6,3,-1,0,0,0,0,2,1,0,0,1
-10,5,3,1,0,2,0,-4,0,1,2,0
-10,5,-1,1,0,2,0,0,2,1,0,0
-8,4,0,1,2,2,0,1,-1,-1,0,0
-8,4,2,2,0,2,0,-3,0,0,0,1
-6,3,1,1,1,1,1,-1,0,0,0,-1
-8,4,2,0,3,3,0,1,-5,0,0,0
-6,3,1,0,1,1,1,0,-1,1,0,-1


==> anc/paper_data/7-51-13590/dual_curves_gv.dat <==
2,2,-4,1,56,2,2,-4,4,1,-4,56,16,2,1,-272,2,6,-12,2,152,32,3240,1,10,4,56,-272,-48,20,48,-58432,152,32,276,-2,176,-4,-2,56,-8,98,-64,-4544,1303840,276,10,56,32,276,160,56,276,2,10,-240,128,104,64,124,4,100134,16,-60,104,4,124,-256,576,96,128,3240,-4544,147,-12,4,-1356,276,192,120,-260,56,32,56,10,276,138,176,48,88,6,-4544,-33255216,784,56,352,-1024,832,276,-208,930431208,147,-24,120,280,192,104,10,264,6,-1536,1360,100134,32,-256,552,352,7024,-256,100134,6,138,276,7456,320,-8428,-2633088,3784,-128,96,12,192,56,-4544,96,-464,176,4608,5330,-64,640,-27855628544,1248,12720,276,-512,-2633088,-272,-3810,-10752,1360,1568,276,-4544,56,32,-46416,1548,-152,552,552,88,-2,104,26780,528,12720,-24,256,20,140,-1792,832,880,352,840,-6150,14752,-56000,-8,30272,7456,176,-960,-208,77380260,280,20,-4544,56,-2633088,32,88,-48,176,144,-4544,-256,-9088,-256,-260,-58432,152,4,-740,2058,192,528,352,160,104


==> anc/paper_data/7-51-13590/dual_points.dat <==
0,0,0,0
1,0,0,0
1,0,1,1
-2,-1,-1,1
-2,-1,1,-1
0,1,0,0
-2,1,-1,-1
0,0,0,1
0,0,1,0
-2,-1,0,0
-2,0,-1,0
-2,0,0,-1
-1,0,0,0


==> anc/paper_data/7-51-13590/dual_simplices.dat <==
0,1,2,3,7
0,1,2,3,9
0,1,2,4,8
0,1,2,4,9
0,1,2,5,7
0,1,2,5,8
0,1,3,5,7
0,1,3,5,10
0,1,3,9,10
0,1,4,5,8
0,1,4,5,11
0,1,4,9,10
0,1,4,10,11
0,1,5,6,10
0,1,5,6,11
0,1,6,10,11
0,2,3,5,7
0,2,3,5,9
0,2,4,5,8
0,2,4,5,9
0,3,5,9,10
0,4,5,9,10
0,4,5,10,11
0,5,6,10,11


==> anc/paper_data/7-51-13590/g_s.dat <==
0.0403315


==> anc/paper_data/7-51-13590/heights.dat <==
0.0,0.0,9.000366953276803,61.18284543559566,37.657427367551364,63.831375586985054,12.938414170493914,38.94614972321325,0.0,-41.33925515050686,4.444562811577883,30.483073878257542,23.021962154193616,50.36557943224248,18.2822429360468,29.738974929897022,62.279266487278875,45.22064856129879,25.1485514787307,10.813120776651067,-5.867024679220205,51.24218153687939,49.85687320234041,31.921572320456573,-19.959308032476546,3.5186238665392087,-30.85770247749616,-19.62967151319506,-14.729340513922379,-28.166569030521188,18.71983001233486,31.80486863429446,6.339603151988243,19.347070425134582,-20.755158164137704,33.41996649275328,46.57472458050856,37.000499675761304,0.0,15.617809810532187,24.325946337281305,-4.515647116595717,20.558284284475633,-10.071086571218181,12.020199521106402,-2.4663906147728154,10.013197919914251,-17.63232131988972,-5.959258497973545,14.752108306002352,-10.123313316139445,0.0,-7.642892108844335


==> anc/paper_data/7-51-13590/kahler_param.dat <==
-8.31370883891762,2.1748560110802266,8.530406517998188,-1.5609859986392927,1.6994982330939479,11.7726845731179,14.866956138136771,25.430222177588405,46.899478317513115,-3.1250470789792146,-0.30956592779840264,4.887108351534593,4.024941637551542,4.956479996947358,6.817500506864771,11.073525481137352,8.136646067395603,11.491056951003443,14.49192649926347,20.747303230435154,21.31177114175047,33.61496988796967,33.38626885842055,31.63705209380987,39.13599400735494,-5.046231090219276,-3.417924462109898,1.5998839338414257,3.150619213137542,19.207354150413472,-1.0587276552905571,0.639298438614496,5.351696200127748,5.483818166507337,9.644895983189294,11.703484746055054,15.254793716172124,17.415261129543026,19.178792697843285,18.424079814287467,20.1339408904053,21.156797431242154,25.904180615432253,26.120511443498188,-4.274233578404964,6.073137895857595,4.739719218146817,11.383449775562983


==> anc/paper_data/7-51-13590/kklt_basis.dat <==
2,3,4,5,6,7,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,39,40,41,42,43,44,45,46,47,48,49,50,52


==> anc/paper_data/7-51-13590/points.dat <==
0,0,0,0
1,-1,-1,-1
-1,-1,-1,3
-1,-1,3,-1
-1,-1,-1,1
-1,-1,1,-1
-1,1,-1,1
-1,1,1,-1
-1,3,0,0
-1,3,3,3
0,-1,-1,1
0,-1,1,-1
-1,-1,-1,2
-1,-1,0,0
-1,-1,0,2
-1,-1,1,1
-1,-1,2,-1
-1,-1,2,0
-1,0,-1,1
-1,0,-1,2
-1,0,0,3
-1,0,1,-1
-1,0,2,-1
-1,0,3,0
-1,1,1,3
-1,1,3,1
-1,2,2,3
-1,2,3,2
-1,3,1,1
-1,3,2,2
0,-1,-1,0
0,-1,0,-1
0,0,-1,0
0,0,0,-1
0,1,1,1
-1,-1,0,1
-1,-1,1,0
-1,0,0,0
-1,0,1,2
-1,0,2,1
-1,1,0,0
-1,1,0,2
-1,1,2,0
-1,1,2,2
-1,2,0,0
-1,2,0,1
-1,2,1,0
-1,2,1,2
-1,2,2,1
0,-1,0,0
0,0,0,1
0,0,1,0
0,1,0,0
-1,0,0,1
-1,0,0,2
-1,0,1,0
-1,0,1,1
-1,0,2,0
-1,1,0,1
-1,1,1,0
-1,1,1,1
-1,1,1,2
-1,1,2,1
-1,2,1,1
-1,2,2,2


==> anc/paper_data/7-51-13590/potent_rays.dat <==
-2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,2,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,1,0,0,0,0,0,0,0
0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3
-1,0,0,0,1,0,0,0,0,0,1,0,-3,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,0,0,0,0,0,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-3,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,0,0,0,1,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,1,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,-3,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-4,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,2,0
-1,0,0,0,0,0,0,0,0,0,1,0,1,0,-3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,2,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,1,0,1,0,0,0,0,0,1,0,-4,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,2,0
0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,2,0,0,0,0,0,0,0
0,2,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5
0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,1,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-3,0,0,0,0,0,0,0,0,0
0,0,0,0,2,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,-4,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,0,0,0,1,0,0,0,0,0,0,0
-1,0,0,1,0,1,0,0,0,0,0,1,0,0,0,0,-4,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,1,0,1,0,0,0,0,0,1,0,0,0,0,-4,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,0,0,0,1,0,1,0,0,0,0,0
0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,1,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,2,0,0,0,0,0,0,0,0,1,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-5,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,1,0,0,0,0,0,0,0,0,4,0
0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,1,0,2,0,0,0,0,0,1,0,-5,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,1,0,0,0,0,0,0,0,1,0,-3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,1,0,0,0,0,0,0,0,1,0,0,0,2,1,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-3,0,0,0,0
-1,0,0,1,0,2,0,0,0,0,0,1,0,0,0,0,-5,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-4,0,0,0,0,0
-1,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-4,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,2,0,0,0,0,0,0,0,1,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-5,0,1,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,0,0,0,2,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,1,0,0,0,0
-1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,-5,0,0,0,0,0,0,0,0,0
-1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,0,0,0,0,0,0,0,1,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,1,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-5,0,1,0,0,0,0
-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-3,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0
0,3,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7
0,0,0,0,0,2,0,0,0,0,0,0,0,1,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,0,0,0,1,0,1,0,0,0,0
-1,0,1,0,1,0,0,0,0,0,1,0,-4,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,2,0,2,0,0,0,0,0,1,0,-6,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,2,0,2,0,0,0,0,0,1,0,0,0,0,-6,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,1,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,1,-4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,0,0,2,0,0,0,0,0,0,0
-1,0,0,2,0,2,0,0,0,0,0,1,0,0,0,0,-6,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,3,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,-3,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,-1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,3,0,0,0,0,0,0,0,0,1,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,-3,0,0,0,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,-7,0,1,0,0,0,0,0
-1,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-4,0,0,0,0,0,0,0
-1,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-4,0,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-7,0,0,0,0,0
0,0,0,0,0,3,0,0,0,0,0,0,0,1,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,2,0,0,0,0,0,1,0,0,0,0,0,-4,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,0,0,0,0,0,0,0,0,2,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,2,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-6,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,2,0,0,0,0,0,0,0,1,0,0,0,3,1,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,2,0,3,0,0,0,0,0,1,0,0,0,0,-7,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,-5,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,-5,0,0,0,2,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-3,0,0,0,0
-2,0,0,-3,0,0,0,0,0,0,0,2,0,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,-4,0,0,0,1,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,1,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-6,0,0,0,0,0
0,0,0,0,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,-7,0,1,0,0,0,0
-1,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,-4,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0
-1,0,2,0,3,0,0,0,0,0,1,0,-7,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,2,0,0,0,2,0,0,0,1,0,0,0,0,0,0,0,1,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,1,0,0,0,0,0,2,0,-5,0,2,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,2,0,1,0,0,0,0,0,1,0,-5,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,0,0,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,3,0,0,0,0,0,0,0,1,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-5,0,0,0,0,0
0,0,0,0,0,0,1,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,1,0,1,0,0,0,0
-1,0,0,0,0,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,2,0,0,0,0,0,0,0,1,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,-9,0,1,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-7,0,0,0,0,0
-1,0,0,0,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,-6,0,0,0,0,0,0,0
0,0,0,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,-3,0,0,0,-1,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,1,0,3,0,0,0,0,0,1,0,0,0,0,0,-6,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,-4,0,0,0,0,0
-1,0,0,3,0,3,0,0,0,0,0,1,0,0,0,0,-8,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,2,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,-7,0,0,0,3,0,0,0,0,0,0,0,0
-1,0,0,0,3,0,2,0,0,0,0,0,0,0,0,0,0,0,-7,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,-6,0,0,0,2,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,2,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,4,0,0,0,0,0,0,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,4,0,0,0,0,0,0,0,1,0,4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-3,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0
-2,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,-6,0,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0
-1,0,0,3,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-6,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,-3,0,0,0,0,0,0,0,2,0,0,0,1,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,1,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,1,0,0,0,0,0,0,0
0,0,0,0,2,0,0,0,0,0,0,0,0,1,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,-6,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,4,0,0,0,0,0,0,0,0,1,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,-9,0,1,0,0,0,0
-1,0,2,0,2,0,0,0,0,0,1,0,-6,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,1,0,1,0,0,0,0,0,2,0,-6,0,2,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,3,0,4,0,0,0,0,0,1,0,0,0,0,-9,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,-2,0,0,0,-3,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-3,1,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,3,0,0,0,0,0,0,0,1,0,0,0,4,1,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,-2,0,1,0,0,0,0,0,2,0,0,0,0,-2,1,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-9,0,0,0,0,0
-3,0,-4,0,0,0,0,0,0,0,3,0,1,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,4,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,-11,0,1,0,0,0,0,0
0,0,0,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,3,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,-8,0,0,0,0,0,0,0
0,0,0,0,0,4,0,0,0,0,0,0,0,1,0,5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,2,0,4,0,0,0,0,0,1,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,1,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,-9,0,0,0,4,0,0,0,0,0,0,0,0
-1,1,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,2,0,0,0,1,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,-8,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-8,0,0,0,0,0
-2,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-5,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0
-1,0,0,0,4,0,3,0,0,0,0,0,0,0,0,0,0,0,-9,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,0,0,1,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,1,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-5,0,0,0,0
0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,-8,0,0,0,3,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-4,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,-5,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0
-1,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,-3,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,-1,0,0,0,-5,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-3,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,2,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,1,0,0,0,0,0,2,0,0,0,0,-5,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,3,0,3,0,0,0,0,0,0,0,0,0,0,0,-8,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,3,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,1,0,0,0,0,0,2,0,0,0,0,-5,2,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,5,0,0,0,0,0,0,0,1,0,5,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,3,0,0,0,0,0,0,0,1,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,-4,0,0,0,-2,0,0,0,0,0,0,0,0
-1,0,3,0,4,0,0,0,0,0,1,0,-9,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,3,0,2,0,0,0,0,0,1,0,-7,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,-11,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-4,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-9,0,0,0,0,0
-1,2,0,0,1,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,3,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,-8,0,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0
-1,0,0,4,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-10,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,3,0,0,0,2,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,0,0,0,0,0,0,0,1,2,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,-1,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,3,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8
0,0,0,0,0,0,1,1,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,-10,0,0,0,0,0,0,0,0
-1,0,0,0,0,5,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,-7,0,0,0,1,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,4,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-7,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0
-1,0,0,0,3,0,5,0,0,0,0,0,1,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,-10,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,-11,0,0,0,5,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-5,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0
-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,-5,1,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,2,0,2,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,-10,0,0,0,4,0,0,0,0,0,0,0,0
-1,0,0,4,0,5,0,0,0,0,0,1,0,0,0,0,-11,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,3,0,0,0,0,0,0,0,0,1,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,1,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,-5,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,-4,0,0,0,0,0,0,0,0,0
0,0,0,0,5,0,0,0,0,0,0,0,0,1,1,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,-1,0,2,0,0,0,0,0,2,0,0,0,0,-4,1,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,1,0,2,0,0,0,0,0,0,1,0,0,0,0,-5,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,1,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,0,0,1,0,0,0,0,0,0,0
-1,0,0,4,0,0,0,0,0,0,0,1,0,0,0,5,1,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,-6,0,0,0,0,0,0
0,0,0,0,1,0,0,0,0,0,0,0,0,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,1,0,1,0,0,0,0,0,2,0,0,0,0,-6,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0
-1,4,0,0,0,3,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,3,0,0,0,0,0,0,0,0,2,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,2,0,0,0,0,0,0,0,1,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,4,0,4,0,0,0,0,0,0,0,0,0,0,0,-10,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-5,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,-6,0,0,0,-1,0,0,0,0,0,0,0,0
-2,0,0,0,0,-5,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,0,0,0,0,0,0,0,0,3,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,1,0,3,0,0,0,0,0,2,0,-8,0,2,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,2,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,2,0,-5,0,0,0,0,0
-2,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-9,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,2,0,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,-9,0,0,0,2,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,4,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-10,0,0,0,0,0
-1,0,0,0,0,5,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,2,0,0,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,4,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,-7,0,0,0,0,0
-2,0,0,1,0,2,0,0,0,0,0,2,0,0,0,0,-7,2,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,0,0,0
0,0,0,0,0,0,1,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,-12,0,0,0,0,0,0,0
0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,-12,0,0,0,5,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,-10,0,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-4,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,4,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,1,0,0,0,0,0,0,0,2,0,0,0,3,2,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,2,0,3,0,0,0,0,0,0,1,0,0,0,0,-7,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,-6,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,-6,0,0,0,0,0
-3,0,0,-4,0,0,0,0,0,0,0,3,0,0,0,0,1,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,2,0,0,0,0,0,0,0,0,1,1,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,0,0
-2,0,0,0,0,-4,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,5,0,5,0,0,0,0,0,0,0,0,0,0,0,-12,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,0,5,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-11,0,0,0,0,0
-2,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,-7,1,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,2,0,0,0,0,0,0,0,1,2,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,-8,0,0,0,0,0,0
-1,3,0,0,3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,1,0,3,0,0,0,0,0,2,0,0,0,0,-8,2,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-11,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-6,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,3,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,4,0,5,0,0,0,0,0,1,0,-11,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,3,0,0,0,0,0,0,0,1,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,4,0,3,0,0,0,0,0,1,0,-9,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,3,0,0,0,0,0,2,0,0,0,0,-6,1,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,-5,0,0,0,0,0,0,0,3,0,0,0,0,1,1,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,-5,0,0,0,0,0,0,0,4,0,0,0,1,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,-4,0,0,0,0,0,0,0,3,0,0,0,0,1,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
-2,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-6,2,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,2,1,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,-7,0,0,0,0,0
0,3,0,0,0,0,0,0,0,0,1,1,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,0,0,0,1,0,0,0,0,0,0,0,0,0
0,0,0,0,0,3,0,0,0,0,0,0,0,2,0,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,2,0,0,0,0,0,0,0,0,2,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,2,0,0,0,0,4,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-3,0,0,0,0,0,0,0,0,0
-1,4,0,0,4,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,2,0,0,0,0,0,0,0,1,0,-4,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,0,-6,0,0,0,0,0
-4,0,0,0,0,0,0,0,0,-4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,4,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,2,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,2,0,0,0,0,0,0,0,0,3,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,5,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,-4,0,0,0,0,0,0,0,2,0,0,0,0,1,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,-8,0,0,0,0,0
0,0,0,0,0,0,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-8,0,2,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,1,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,4,0,0,0,0,0,0,0,0,1,1,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,5,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-12,0,0,0,0,0
0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,1,0,0,0,0,0
0,0,0,0,0,0,0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,-10,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,-4,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,5,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,-9,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,3,0,0,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,0,0,0,0
-1,0,4,0,4,0,0,0,0,0,1,0,-10,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,1,0,1,0,0,0,0,0,2,0,-6,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,-4,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,5,0,0,5,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,-4,0,0,0,0,0,0,0,3,0,0,0,0,0,1,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,-9,1,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,0,-7,0,0,0,0,0
0,0,0,0,1,0,0,2,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-8,0,2,0,0,0,0
-2,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-5,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0
0,5,0,0,0,0,0,0,0,0,1,1,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-5,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,2,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,-5,0,0,0,0,0,0,0,0,0
0,0,0,0,1,0,0,0,0,0,0,0,1,3,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,-4,0,1,0,0,0,0,0,3,0,0,0,0,-1,1,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,0,0,0,0,0,0,0,-4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,4,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0
-2,0,0,0,0,-5,0,0,0,0,0,0,0,1,0,0,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,0,0,0,0,0,0,0,-4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,1,0,2,0,0,0,0,4,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,-3,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-8,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,3,1,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,-9,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,2,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,0,-6,0,0,0,0,0
0,0,0,0,0,0,0,1,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,-12,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,2,0,0,0,0,2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,-7,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,0
0,0,0,0,1,0,0,0,0,0,0,0,0,3,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,1,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,2,0,0,0,0,1,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,2,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,1,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,2,2,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,0,0,0,0,0,0,0,0,4,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,2,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,1,0,0,0,-3,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,1,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,3,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,2,3,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,-6,0,0,2,0,0,0,0,4,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,2,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,2,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,0,0,2,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,0,-8,0,0,0,0,0
-4,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,1,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,0,0,-7,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,3,0,0,0,0,0,0,0,0,0,3,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,3,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-10,2,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,-4,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,2,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-6,0,0,0,0,0,0,0
0,4,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11
-4,0,0,0,0,0,0,0,0,-4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,1,-1,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,3,2,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,-10,0,0,0,0,0
-2,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,2,0,0,0,0,0,0,0,0,0,0,2,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,-3,0,2,0,0,0,0,0,3,0,0,0,0,-3,1,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,-1,0,3,0,0,0,0,0,2,0,0,0,0,0,-6,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,0,-7,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,0,-8,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-7,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,1,0,0,0,0
0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0
-4,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,1,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0
-4,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,2,0,2,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,-5,0,0,0,0
0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,-8,0,0,0,3,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,4,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,3,0,0,0,0,2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,0,0,0,0,0,0,0,-4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0
0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,-7,0,0,0,2,0,0,0,0,0,0,0,0
0,0,0,0,0,2,0,0,0,0,0,0,0,2,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,-5,0,0,0,0,0,0,0,2,0,0,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,-6,0,0,0,1,0,0,0,0,0,0,0,0
-2,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,-7,2,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,3,0,0,0,0,1,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,-5,0,0,0,0,0,0,0,3,0,1,0,1,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,-5,0,0,0,0,0,0,0,2,0,0,1,0,0,0,0,1,1,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,-4,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-10,0,0,0,0
-2,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,-6,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0
0,0,0,0,0,2,0,0,0,0,0,0,0,3,0,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0
-2,0,0,0,0,-5,0,0,0,0,0,1,0,2,0,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,0,-5,0,0,0,0,0,0,0,4,0,0,0,0,0,1,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,-6,2,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,-6,0,0,0,0,0,0,0,4,0,2,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,2,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,-7,0,0,0,0,0
-4,0,0,-6,0,0,0,0,0,0,0,4,0,0,0,0,2,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,2,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,-5,0,0,0,-1,0,0,0,0,0,0,0,0
-4,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-5,0,2,0,0,0,0,3,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,1,0
0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,-9,0,0,0,3,0,0,0,0,0,0,0,0
-4,0,0,-5,0,0,0,0,0,0,0,4,0,0,0,0,0,2,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,2,0,0,0,0,0,3,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-7,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,2,1,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,-8,0,0,0,0,0
-2,0,0,0,3,0,2,0,0,0,0,0,0,0,0,0,0,0,-9,2,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,3,0,4,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,0,-7,0,0,0,0,0,0,0,4,0,0,0,0,2,1,0,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,0,-6,0,0,0,0,0,0,0,4,0,0,0,0,2,1,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,2,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,-6,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,3,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,0,-9,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,0,0,0,3,2,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-9,0,0,0,0,0
-2,0,0,0,-5,0,0,0,0,0,1,0,1,2,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,-10,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,-5,0,0,0,0
-2,0,0,0,0,3,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,2,0,0,0,0,0,0,0,0,0,0,2,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,2,0,0,0,0,0,0,3,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,2,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,-4,0,0,0,-3,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,3,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,-7,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,-8,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,1,0,1,0,-4,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,3,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,0,0,1,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,2,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,0,-5,0,0,0,0,0,0,0,4,0,0,0,0,-1,1,0,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,0,-5,0,0,0,0,0,0,0,4,0,0,0,0,-1,2,0,0,0,1,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,-10,0,0,0,3,0,0,0,0,0,0,0,0
-4,0,0,-6,0,0,0,0,0,0,0,4,0,0,0,0,1,0,0,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,0,-6,0,0,0,0,0,0,0,4,0,0,0,0,1,1,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,2,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,-3,0,0,0,-5,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,5,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-12,0,0,0,0
-4,0,0,0,0,0,0,0,0,-5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,2,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,0,-6,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,2,2,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,-9,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-4,0,0,0,0,0,0,0,0,0
0,0,0,0,1,0,0,0,0,0,0,0,0,5,5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,2,0,0,0,0,0,0,0,0,0
-2,0,0,0,3,0,3,0,0,0,0,0,0,0,0,0,0,0,-10,2,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,-4,2,0,2,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,0,-6,0,1,0,0,0,0,0,4,0,0,0,0,0,1,0,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,2,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,-9,0,0,0,1,0,0,0,0,0,0,0,0
-3,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,3,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,3,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-6,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,3,0,0,0,0,6,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0
-3,0,-4,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0
-6,0,0,0,0,0,0,0,0,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,6,0,0,0,0,0,0,0,0,2,0,0,0,1,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,2,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-5,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,3,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,3,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,2,3,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,-10,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,4,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,-11,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,1,5,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,-7,0,0,0,0,0
-3,0,0,0,0,-8,0,0,0,0,0,0,0,2,0,0,2,0,0,0,0,3,0,0,0,0,0,0,0,0,0,3,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,-7,0,0,0,0,0,0,0,5,0,1,0,1,0,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-6,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,3,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,-6,0,0,0,0
-4,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-5,0,1,0,0,0,0,4,0,0,0,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0
-4,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,1,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,-11,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,4,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-6,0,0,0,0,0,0,0,0,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,2,0,0,0,0,6,0,0,0,0,0,0,0,0,2,0,0,0,0,1,0,0,0,0
-2,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,-8,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,2,0,0,0,0,3,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,5,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14
0,0,0,0,0,0,1,0,0,0,0,0,0,2,0,0,0,0,2,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
-6,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,3,0,0,0,0,6,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,3,0,0,0,0
-6,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,2,0,0,0,0,6,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0
0,0,0,0,0,0,0,3,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-11,0,3,0,0,0,0
-1,0,1,0,0,0,0,0,0,0,1,0,0,0,-5,2,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,3,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,0,0,-7,0,0,0,0,0,0,0,1,0,0,3,0,0,0,0,1,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-6,0,0,0,0,0,0,0,0,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,6,0,0,0,0,0,0,0,0,1,0,0,0,2,0,0,0,0,0
-5,0,0,-7,0,0,0,0,0,0,0,5,0,0,0,0,1,1,0,0,0,0,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,0,-8,0,0,0,0,0,0,0,5,0,0,0,0,3,0,0,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,3,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,1,0,-9,0,0,0,0,0
-3,0,0,0,-7,0,0,0,0,0,0,0,3,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,2,3,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,-9,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,0,0,2,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,3,4,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,-9,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0
-5,0,0,-8,0,0,0,0,0,0,0,5,0,0,0,0,1,2,0,0,0,0,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,0,-7,0,0,0,0,0,0,0,5,0,0,0,0,1,2,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,-6,0,0,0,0,0,0,0,0,0
-5,0,0,-9,0,0,0,0,0,0,0,5,0,0,0,0,3,1,0,0,0,0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,0,-8,0,0,0,0,0,0,0,5,0,0,0,0,3,1,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0
-4,0,0,0,0,0,0,0,0,-4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,2,0,0,0,0,4,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0
-6,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,2,0,0,0,0,6,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0
-2,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,-7,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-6,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,2,0,3,0,0,0,0,6,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,3,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,1,0,-11,0,0,0,0,0
0,0,0,0,0,0,0,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,-10,0,0,0,0,0,0
-2,0,0,0,1,0,3,0,0,0,0,0,0,2,0,0,0,0,-8,2,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,3,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,-9,0,0,0,0,0
-4,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,-6,0,2,0,0,0,0,4,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0
-6,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,0,2,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0
-6,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,0,2,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0
-3,0,0,0,0,-8,0,0,0,0,0,0,0,2,0,0,3,0,0,0,0,2,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,0,-7,0,0,0,0,0,0,0,5,0,0,0,0,0,2,0,0,0,1,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,2,0,0,0,0
-6,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,0,1,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0
-6,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,3,0,1,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0
-5,0,0,-8,0,0,0,0,0,0,0,5,0,0,0,0,2,1,0,0,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,4,0,5,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,0,-6,0,0,0,0
-6,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,1,1,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,0,-8,0,0,0,0,0,0,0,3,2,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,-6,2,0,0,0,0,0,0,0,0,0,0,2,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-8,0,0,0,0,0,0,0
-6,0,0,0,0,0,0,0,0,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,1,0,0,0,0,6,0,0,0,0,0,0,0,0,1,0,0,0,0,2,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,0,-8,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,3,0,-8,0,0,0,0
0,0,0,0,0,0,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0,0,1,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,2,0,-8,0,0,0,0
-6,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,1,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,2,2,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,0,0
-4,0,-7,0,0,0,0,0,0,0,4,0,2,0,1,0,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,4,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,3,0,0,0,0,0,0,0,0,0,0,3,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,4,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,-10,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,3,1,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,-11,0,0,0,0,0
-3,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,3,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,4,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
-6,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,2,0,2,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
-6,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,2,0,2,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
-6,0,0,0,0,0,0,0,0,-8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,3,0,3,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,1,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,-5,0,0,0,0,0,0,0,0,0
-5,0,-8,0,0,0,0,0,0,0,5,0,3,0,0,0,0,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,3,0,0,3,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-6,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,0,1,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-6,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0
-3,0,0,0,0,0,0,2,0,0,0,2,0,0,0,0,0,0,0,0,0,-6,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,2,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,3,2,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,-10,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,4,3,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,-10,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,2,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-5,0,0,0,0
-6,0,0,0,0,0,0,0,0,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0
0,0,0,0,0,0,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,-10,0,0,0,0,0,0,0
0,0,0,0,0,0,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,-9,0,0,0,2,0,0,0,0,0,0,0,0
0,0,0,0,0,0,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,-8,0,0,0,1,0,0,0,0,0,0,0,0
-3,0,0,0,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,3,0,0,0,0,0,0,0,0,0,0,3,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,1,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,0,0,-8,0,0,0,0,0,0,0,3,0,0,3,0,0,0,0,2,0,0,0,0,0,0,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,0,2,0,1,0,0,0,0,0,0,0,0,0,0,0,-9,3,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,3,0,0,0,0,0,0,0,0,2,2,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0
-3,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,-6,2,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,4,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,0,0,-8,0,0,0,0,0,0,0,3,0,0,2,0,0,0,0,2,1,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-6,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,2,0,0,0,0,0,0,0,0,0,2,0,0,0
-3,0,0,0,0,-8,0,0,0,0,0,1,0,3,0,0,2,0,0,0,0,3,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,-8,3,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,3,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-8,0,0,0,0,0,0,0,0,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,4,0,0,0,0,8,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0
-6,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,0,1,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0
-6,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,0,1,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0
-3,0,0,0,0,-7,0,0,0,0,0,0,0,3,0,0,3,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,3,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,-7,0,0,0,-1,0,0,0,0,0,0,0,0
-6,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,-1,3,0,3,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,5,0,1,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,-8,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,2,0,0,0,0,2,0,0,0,0
-6,0,0,0,0,0,0,0,0,-6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0
-3,0,0,0,0,-7,0,0,0,0,0,0,0,3,0,0,1,0,0,0,0,1,2,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,-10,0,0,0,2,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,-11,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,1,4,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,-9,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,1,0,-7,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,0,1,0,0,0,0
-3,0,0,0,0,-7,0,0,0,0,0,2,0,3,0,0,1,0,0,0,0,3,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,1,-9,0,1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,5,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,-14,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,0,0,0,0,4,0,0,0,0
-3,0,0,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,-10,3,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,3,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,-9,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,-11,0,0,0,0
-3,0,0,0,-8,0,0,0,0,0,1,0,2,3,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-6,0,0,-11,0,0,0,0,0,0,0,6,0,0,0,0,4,1,0,0,0,0,1,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,-8,0,0,0,0,0,0,0,5,0,1,0,2,0,0,0,0,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,1,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,-8,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,4,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-6,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,4,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,2,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,-7,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,1,0,-11,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-7,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0
-3,0,0,0,-7,0,0,0,0,0,2,0,1,3,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,4,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-14,0,4,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,4,5,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,4,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,-11,0,0,0,0,0
-4,0,0,0,0,-11,0,0,0,0,0,0,0,3,0,0,3,0,0,0,0,4,0,0,0,0,0,0,0,0,0,4,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,4,0,-10,0,0,0,0
-4,0,0,0,-9,0,0,0,0,0,0,0,4,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,4,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,1,0,-14,0,0,0,0,0
-8,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,0,4,0,0,0,0,8,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0
-8,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,0,3,0,0,0,0,8,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,5,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,-12,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,2,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,-6,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,1,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,5,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,5,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,3,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,-8,0,0,0,0
0,0,0,0,0,0,0,4,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,3,0,0,0,0
0,0,0,0,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-8,0,0,0,0,0,0
-8,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,2,0,3,0,0,0,0,8,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,4,1,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,-14,0,0,0,0,0
-6,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,-1,0,3,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,5,4,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-8,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,4,0,3,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0
-8,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,4,0,3,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0
-5,0,-9,0,0,0,0,0,0,0,5,0,3,0,1,0,0,0,0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,3,0,-11,0,0,0,0
-8,0,0,0,0,0,0,0,0,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,0,1,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0
0,0,0,0,0,0,0,3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,-10,0,0,0,0,0,0
-8,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,1,2,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,0,0,0,-11,0,0,0,0,0,0,0,3,0,0,4,0,0,0,0,3,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,4,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-10,0,0,0,0,0,0,0
-10,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,5,0,0,0,0,10,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0
-4,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,-8,3,0,0,0,0,0,0,0,0,0,0,3,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,4,0,0,0,0,0,0,0,0,0,0,4,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,2,0,0,0,0,0,0,0,0,0,2,0,0,0
-8,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,3,0,3,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
-8,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,3,0,3,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,4,3,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,0,0,1,0,0,0,0,0,0,0,0
-8,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,4,0,4,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,2,3,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,-10,0,0,0,0
-8,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,0,2,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-8,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0
-4,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,4,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,3,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,5,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,1,0,-8,0,0,0,0
0,0,0,0,0,0,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,-10,0,0,0,1,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,2,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,3,0,-10,0,0,0,0
-4,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,-8,3,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,0,0,0,-11,0,0,0,0,0,0,0,4,0,0,3,0,0,0,0,3,1,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,4,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,-9,0,0,0,-1,0,0,0,0,0,0,0,0
-4,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,-10,4,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,0,0,0,-11,0,0,0,0,0,1,0,4,0,0,3,0,0,0,0,4,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,-14,0,0,0,0
-3,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-8,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,3,0,0,0,0,0,0,0,0,0,3,0,0,0
-4,0,0,0,0,-9,0,0,0,0,0,0,0,4,0,0,4,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-8,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,2,0,4,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,1,0,0,1,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-8,0,0,0,0,0,0,0,0,-9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,0,1,0,0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0
-3,2,0,0,2,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,3,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,0,0,-11,0,0,0,0,0,0,0,5,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-9,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0
0,1,0,0,0,0,0,0,0,0,3,3,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-8,0,0,0,0,0,0,0,0,0
0,2,0,0,0,0,0,0,0,0,3,3,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0
-10,0,0,0,0,0,0,0,0,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,0,5,0,0,0,0,10,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,5,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,0,4,0,0,0,0
-5,0,0,0,0,-14,0,0,0,0,0,0,0,4,0,0,4,0,0,0,0,5,0,0,0,0,0,0,0,0,0,5,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,3,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,-9,0,0,0,0
-4,0,0,0,-9,0,0,0,0,0,3,0,1,4,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,3,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,2,0,-10,0,0,0,0
-6,0,-11,0,0,0,0,0,0,0,6,0,4,0,1,0,0,0,0,1,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,1,0,0,0,1,0,0,0,0,0,0,0,0,0
-10,0,0,0,0,0,0,0,0,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,5,0,4,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0
-10,0,0,0,0,0,0,0,0,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,5,0,4,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,4,0,-14,0,0,0,0
-10,0,0,0,0,0,0,0,0,-13,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,5,0,3,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0
-10,0,0,0,0,0,0,0,0,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,5,0,2,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,0,0,0,0,1,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,5,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-12,0,0,0,0,0,0,0
-10,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,5,0,1,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0
-5,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,-10,4,0,0,0,0,0,0,0,0,0,0,4,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,4,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,-10,0,0,0,0
-5,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,5,0,0,0,0,0,0,0,0,0,0,5,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-10,0,0,0,0,0,0,0,0,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,4,0,4,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
-10,0,0,0,0,0,0,0,0,-14,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,4,0,4,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-10,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-10,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,3,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,-8,0,0,0,0,0,0,0,0,0
-10,0,0,0,0,0,0,0,0,-13,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,3,0,3,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0
0,0,0,0,0,0,5,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,-12,0,0,0,1,0,0,0,0,0,0,0,0
-2,0,0,0,0,0,0,0,0,0,0,0,0,0,3,-10,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,2,0,0,0,0,0,0,0,0,0,2,0,0,0
-5,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,-12,5,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-5,0,0,0,0,-14,0,0,0,0,0,1,0,5,0,0,4,0,0,0,0,5,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-3,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-10,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,3,0,0,0,0,0,0,0,0,0,3,0,0,0
-10,0,0,0,0,0,0,0,0,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,2,0,2,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,1,0,-10,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,1,0,0,0,0,0,0,0,0,0,0,0,0,0
-4,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-10,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,4,0,0,0,0,0,0,0,0,0,4,0,0,0
-5,0,0,0,0,-11,0,0,0,0,0,0,0,5,0,0,5,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-11,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0
-10,0,0,0,0,0,0,0,0,-11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,1,0,1,0,0,0,0,10,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0
-5,0,0,0,0,-11,0,0,0,0,0,4,0,5,0,0,1,0,0,0,0,5,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,4,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-10,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,0,1,0,0,0,0
-4,1,0,0,1,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-12,0,0,0,0,0,0,0,0,-17,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,6,0,5,0,0,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,4,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,-11,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,3,2,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,-10,0,0,0,0,0,0,0,0,0
-12,0,0,0,0,0,0,0,0,-17,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,5,0,5,0,0,0,0,12,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
-5,0,0,0,-11,0,0,0,0,0,4,0,1,5,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,2,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,4,4,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,1,0,0,0,1,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,0,0,5,-12,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,5,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,-12,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,3,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,-10,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,5,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-12,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,2,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,4,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,-10,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-5,0,0,0,0,1,0,0,0,0,0,0,0,0,0
-5,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-12,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,5,0,0,0,0,0,0,0,0,0,5,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,5,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-12,0,0,0,0,0,0,0,0,0
-14,0,0,0,0,0,0,0,0,-20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6,7,0,6,0,0,0,0,14,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0
-14,0,0,0,0,0,0,0,0,-19,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,7,0,5,0,0,0,0,14,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0
-14,0,0,0,0,0,0,0,0,-18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,7,0,4,0,0,0,0,14,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0
-14,0,0,0,0,0,0,0,0,-20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,6,0,6,0,0,0,0,14,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,1,0,0,0,2,0,0,0,0,0,0,0,0,0
-14,0,0,0,0,0,0,0,0,-19,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,5,0,5,0,0,0,0,14,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,0,0,0,2,0,0,0,0,0,0,0,0,0
-5,1,0,0,1,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,5,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-14,0,0,0,0,0,0,0,0,-18,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,4,0,4,0,0,0,0,14,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0
0,1,0,0,0,0,0,0,0,0,5,5,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,-6,0,0,0,0,1,0,0,0,0,0,0,0,0,0
-16,0,0,0,0,0,0,0,0,-23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,8,0,7,0,0,0,0,16,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,5,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,-12,0,0,0,0,0,0,0,0,0
-16,0,0,0,0,0,0,0,0,-23,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,7,0,7,0,0,0,0,16,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,1,0,0,0,2,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,1,0,0,0,1,0,0,0,0,0,0,0,0,0
-18,0,0,0,0,0,0,0,0,-26,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,9,0,8,0,0,0,0,18,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0
-18,0,0,0,0,0,0,0,0,-26,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9,8,0,8,0,0,0,0,18,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,2,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,3,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,-7,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,0,0,0,0,3,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,2,0,0,0,1,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,1,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,-8,3,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,1,0,0,0,3,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,3,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,4,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,1,0,0,0,4,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,3,0,0,0,1,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,1,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,4,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,1,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,-11,3,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,4,0,0,0,1,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,1,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,5,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,1,0,0,0,0,0,0,0,0,5,0,0,0,0,0,0,0,0,0,0,0,0,0,-14,4,0,0,0,0,0,0,0,0,0,0,0,0,0


==> anc/paper_data/7-51-13590/potent_rays_gv.dat <==
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
6,-12,54,-384,3390,-34128,376908,-4456320,55497798,-720024300
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
10,-220,13770,-1344000,167017150,-24189038280,3894284215430,-677474297468800,125046710405317800,-24184576547671716800
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
6,-48,1116,-42528,2115510,-124721712,8273667150,-598521728640,46266476847876,-3768882547872960
6,-12,54,-384,3390,-34128,376908,-4456320,55497798,-720024300
14,-1288,343602,-142681728,75508392610,-46593362659284,31967553443825902,-23703437997450661632,18649384805255239212408,-15375455477820969643998340
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
4,-12,108,-1808,42005,-1192644,38750866,-1387505216,53475853968,-2183695179370
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
4,-12,108,-1808,42005,-1192644,38750866,-1387505216,53475853968,-2183695179370
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-96,-6102,-715296,-117661530,-23902453728,-5610460243066,-1463145973815936,-413432652136287294,-124431680402865395840
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
35,-28406,74179224,-315757971760,1760470513373355,-11650868416718897184,86816215608149614021421,-705682651936047322932317440,6130473816106166493763697052159,-56127216585230402815515199001701160
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-6,-288,-61992,-24478080,-13446568750,-9098024051952,-7105114488797038,-6161542343386675712,-5787517887105025468230,-5789116626054160548024320
3,-24,675,-33552,2245125,-181226538,16646492121,-1680387288896,182280470330844,-20925482929256630
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
4,-32,1332,-103872,11338500,-1529287776,238525458500,-41364203262720,7776552140206560,-1557950756353302880
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-10,-1280,-559170,-411764000,-406461780350,-484056363214080,-656809446404632430,-980977606421868457600,-1576936582585191401779350,-2686703380711957489575506800
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-10,-1600,-1047600,-1229766080,-1989722284050,-3944128661547120,-8994128453981940220,-22724069342685581797120,-62086494538840649517795852,-180426302482724289387843630400
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-12,-2368,-2130408,-3544863488,-8208423803490,-23401527311955456,-76978386885397168920,-281100214092736000150528,-1111559317548034719393709956,-4679867402777429009483468283680
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
35,-28406,74179224,-315757971760,1760470513373355,-11650868416718897184,86816215608149614021421,-705682651936047322932317440,6130473816106166493763697052159,-56127216585230402815515199001701160
4,-12,108,-1808,42005,-1192644,38750866,-1387505216,53475853968,-2183695179370
-64,-50432,-115202880,-408371971072,-1843234324991680,-9695391514317695232,-56681382424754780126784,-358023514897505408215617536,-2399069252633271091865799168960,-16842759421267572963142099242120960
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-14,-6944,-11474568,-31371781952,-113379747351570,-489399447090127392,-2389030885529642465482,-12763912568104261835290880,-73069758796225247390403224190,-441749373344130032769843379902400
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-14,-7392,-13906998,-44814334880,-194732765501750,-1023656030800278624,-6140037822912522329374,-40573553301479979671761024,-288732365597807997248452701240,-2178544426423390271254033788740320
10,-720,164070,-60960800,29661962750,-17132794711920,11143327688394930,-7907041710373187200,5996964352994378782200,-4793811942048108946466000
5,-140,12960,-1974640,395006375,-93917332260,25163257797825,-7358813078952000,2300966919413063550,-758489068311933667500
35,-28406,74179224,-315757971760,1760470513373355,-11650868416718897184,86816215608149614021421,-705682651936047322932317440,6130473816106166493763697052159,-56127216585230402815515199001701160
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
135,-1086318,28435372542,-1216181215430064,68193264356625962745,-4540676410166495710647132,340490163529472610366913265415,-27855124236605132343148828462041600,2435626709938924912388859041808692004168,-224454569362480017774496526359833716387775750
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
8,-456,104454,-43697440,25363791610,-18096929796744,14883878096774904,-13580751723783509888,13412907616817744549451,-14099857306969821460955500
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
35,-28406,74179224,-315757971760,1760470513373355,-11650868416718897184,86816215608149614021421,-705682651936047322932317440,6130473816106166493763697052159,-56127216585230402815515199001701160
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-18,-13632,-39061656,-198516229632,-1386645526507060,-11849750351400688272,-116386471564098551781098,-1265701700329285513695933440,-14877612094811600668355809552440,-185936155486341145564523654504619280
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-18,-24480,-110107512,-815149562688,-7946206448327550,-92250239822037319968,-1208536110149465902181706,-17298857523861920321094281472,-264957783421228325318106501785766,-4280931179157264087453604187933277360
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
35,-28406,74179224,-315757971760,1760470513373355,-11650868416718897184,86816215608149614021421,-705682651936047322932317440,6130473816106166493763697052159,-56127216585230402815515199001701160
35,-28406,74179224,-315757971760,1760470513373355,-11650868416718897184,86816215608149614021421,-705682651936047322932317440,6130473816106166493763697052159,-56127216585230402815515199001701160
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
7,-686,203553,-95642288,57799682850,-40961095203294,32399932655365625,-27773642079783410944,25314700569537333025575,-24217036523959703435891740
135,-1086318,28435372542,-1216181215430064,68193264356625962745,-4540676410166495710647132,340490163529472610366913265415,-27855124236605132343148828462041600,2435626709938924912388859041808692004168,-224454569362480017774496526359833716387775750
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
135,-1086318,28435372542,-1216181215430064,68193264356625962745,-4540676410166495710647132,340490163529472610366913265415,-27855124236605132343148828462041600,2435626709938924912388859041808692004168,-224454569362480017774496526359833716387775750
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
12,-3264,3078108,-4938874560,10657382661840,-27786326662657728,82607910238791214620,-270451254636760965901056,953278106817354119121112488,-3561946118356849042248054000960
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
35,-28406,74179224,-315757971760,1760470513373355,-11650868416718897184,86816215608149614021421,-705682651936047322932317440,6130473816106166493763697052159,-56127216585230402815515199001701160
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
135,-1086318,28435372542,-1216181215430064,68193264356625962745,-4540676410166495710647132,340490163529472610366913265415,-27855124236605132343148828462041600,2435626709938924912388859041808692004168,-224454569362480017774496526359833716387775750
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-6,-60,-1598,-62724,-3071604,-173087788,-10749876390,-716994776484,-50503596334676,-3713983618122648
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
135,-1086318,28435372542,-1216181215430064,68193264356625962745,-4540676410166495710647132,340490163529472610366913265415,-27855124236605132343148828462041600,2435626709938924912388859041808692004168,-224454569362480017774496526359833716387775750
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
9,-2394,1884303,-2321869392,3657968724465,-6732080016196428,13791961071209454777,-30560944703463172925952,71896376437629182908608267,-177313496101793940752127172860
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
135,-1086318,28435372542,-1216181215430064,68193264356625962745,-4540676410166495710647132,340490163529472610366913265415,-27855124236605132343148828462041600,2435626709938924912388859041808692004168,-224454569362480017774496526359833716387775750
8,-456,104454,-43697440,25363791610,-18096929796744,14883878096774904,-13580751723783509888,13412907616817744549451,-14099857306969821460955500
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
8,-416,87912,-34572160,19020636120,-12910890404448,10122331239917848,-8815525535880994304,8317232985422855504835,-8357361598516334854462000
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
3,-24,675,-33552,2245125,-181226538,16646492121,-1680387288896,182280470330844,-20925482929256630
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
135,-1086318,28435372542,-1216181215430064,68193264356625962745,-4540676410166495710647132,340490163529472610366913265415,-27855124236605132343148828462041600,2435626709938924912388859041808692004168,-224454569362480017774496526359833716387775750
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
35,-28406,74179224,-315757971760,1760470513373355,-11650868416718897184,86816215608149614021421,-705682651936047322932317440,6130473816106166493763697052159,-56127216585230402815515199001701160
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
14,-4032,3730986,-5634316352,11151216719790,-26207936788834080,69371162621573452402,-200346228395265393063168,618483252014386327637611452,-2012441895499959850612781928000
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
35,-28406,74179224,-315757971760,1760470513373355,-11650868416718897184,86816215608149614021421,-705682651936047322932317440,6130473816106166493763697052159,-56127216585230402815515199001701160
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
35,-28406,74179224,-315757971760,1760470513373355,-11650868416718897184,86816215608149614021421,-705682651936047322932317440,6130473816106166493763697052159,-56127216585230402815515199001701160
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
35,-28406,74179224,-315757971760,1760470513373355,-11650868416718897184,86816215608149614021421,-705682651936047322932317440,6130473816106166493763697052159,-56127216585230402815515199001701160
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-10,-980,-289440,-136440800,-83626566000,-60640773432480,-49425802686334480,-43901346070515633280,-41649272464314563042490,-41624730630519765810693000
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
572,-12393436,778910370282,-75958769043035296,9429251399195001524480,-1363761421177975764104209500,219186442189197987905669394558432,-38056193560492424809068913219251019520,7008895052222235957658110527455926140384202,-1352304167411175514218650719660751396245486456420
8,-416,87912,-34572160,19020636120,-12910890404448,10122331239917848,-8815525535880994304,8317232985422855504835,-8357361598516334854462000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
9,-1584,1231767,-1763529120,3513367644750,-8620981284029184,24414931060704926721,-76775705934244858078848,261488932520168126574051849,-948372377320187067442626314280
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
35,-28406,74179224,-315757971760,1760470513373355,-11650868416718897184,86816215608149614021421,-705682651936047322932317440,6130473816106166493763697052159,-56127216585230402815515199001701160
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
10,-220,13770,-1344000,167017150,-24189038280,3894284215430,-677474297468800,125046710405317800,-24184576547671716800
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-10,-980,-289440,-136440800,-83626566000,-60640773432480,-49425802686334480,-43901346070515633280,-41649272464314563042490,-41624730630519765810693000
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
135,-1086318,28435372542,-1216181215430064,68193264356625962745,-4540676410166495710647132,340490163529472610366913265415,-27855124236605132343148828462041600,2435626709938924912388859041808692004168,-224454569362480017774496526359833716387775750
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
35,-28406,74179224,-315757971760,1760470513373355,-11650868416718897184,86816215608149614021421,-705682651936047322932317440,6130473816106166493763697052159,-56127216585230402815515199001701160
135,-1086318,28435372542,-1216181215430064,68193264356625962745,-4540676410166495710647132,340490163529472610366913265415,-27855124236605132343148828462041600,2435626709938924912388859041808692004168,-224454569362480017774496526359833716387775750
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
35,-28406,74179224,-315757971760,1760470513373355,-11650868416718897184,86816215608149614021421,-705682651936047322932317440,6130473816106166493763697052159,-56127216585230402815515199001701160
135,-1086318,28435372542,-1216181215430064,68193264356625962745,-4540676410166495710647132,340490163529472610366913265415,-27855124236605132343148828462041600,2435626709938924912388859041808692004168,-224454569362480017774496526359833716387775750
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-10,-1280,-685530,-680423200,-944161886600,-1616219556590160,-3195487824306216390,-7017911937847342085760,-16696755289324589811292170,-42306469452060981499568908800
10,-720,164070,-60960800,29661962750,-17132794711920,11143327688394930,-7907041710373187200,5996964352994378782200,-4793811942048108946466000
135,-1086318,28435372542,-1216181215430064,68193264356625962745,-4540676410166495710647132,340490163529472610366913265415,-27855124236605132343148828462041600,2435626709938924912388859041808692004168,-224454569362480017774496526359833716387775750
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
35,-28406,74179224,-315757971760,1760470513373355,-11650868416718897184,86816215608149614021421,-705682651936047322932317440,6130473816106166493763697052159,-56127216585230402815515199001701160
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
135,-1086318,28435372542,-1216181215430064,68193264356625962745,-4540676410166495710647132,340490163529472610366913265415,-27855124236605132343148828462041600,2435626709938924912388859041808692004168,-224454569362480017774496526359833716387775750
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
135,-1086318,28435372542,-1216181215430064,68193264356625962745,-4540676410166495710647132,340490163529472610366913265415,-27855124236605132343148828462041600,2435626709938924912388859041808692004168,-224454569362480017774496526359833716387775750
135,-1086318,28435372542,-1216181215430064,68193264356625962745,-4540676410166495710647132,340490163529472610366913265415,-27855124236605132343148828462041600,2435626709938924912388859041808692004168,-224454569362480017774496526359833716387775750
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-12,-7008,-18775692,-92497740672,-634824221008620,-5368765672855973952,-52419479992556614841568,-568421866183177108711329280,-6676922154213288971627154178050,-83527377211826044322268870220190880
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-70,-214256,-2303078274,-42215032280736,-1041439689450160490,-31049519443105550752512,-1055616261858725126884983638,-39520997726728971955264675475584,-1592931393963831441900654516927131118,-68058818922709450062784386145040040091440
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-30,-83040,-1014992910,-22686672291040,-704787327647991050,-26945848567458196286400,-1188447882462220877586636400,-58183035470645394002474505266560,-3084420950309959951735977997355076690,-174089698304343147616524118402283315166800
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-10,-980,-289440,-136440800,-83626566000,-60640773432480,-49425802686334480,-43901346070515633280,-41649272464314563042490,-41624730630519765810693000
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
135,-1086318,28435372542,-1216181215430064,68193264356625962745,-4540676410166495710647132,340490163529472610366913265415,-27855124236605132343148828462041600,2435626709938924912388859041808692004168,-224454569362480017774496526359833716387775750
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-12,-5992,-11327904,-37112339072,-163904432929780,-873622555045204752,-5299201234883295958988,-35324992258971585169628416,-253037152862603049386960562024,-1918108918509380713024160178848440
12,-3264,3078108,-4938874560,10657382661840,-27786326662657728,82607910238791214620,-270451254636760965901056,953278106817354119121112488,-3561946118356849042248054000960
-270,-7366896,-681538621212,-104993817175323936,-21438798236715491015310,-5235565115721330587747477376,-1447084581177564105604671942502278,-437960534826390045152470827030603100800,-142070230053288463711893810559772037639071850,-48679758569495321363518112915625992289613771408800
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
35,-28406,74179224,-315757971760,1760470513373355,-11650868416718897184,86816215608149614021421,-705682651936047322932317440,6130473816106166493763697052159,-56127216585230402815515199001701160
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
135,-1086318,28435372542,-1216181215430064,68193264356625962745,-4540676410166495710647132,340490163529472610366913265415,-27855124236605132343148828462041600,2435626709938924912388859041808692004168,-224454569362480017774496526359833716387775750
-6076,-3223584000,-4959573295524876,-11834720979274693405696,-35937883234724713952503842580,-127121582575725777359281174013353728,-499614600599419888302477641555921677379280,-2120988409580632921927979746563227369481295802368,-9550276013502319735294750961767251819549205292131947864,-45046786420283307975617848493260521112619455219052255941038080
135,-1086318,28435372542,-1216181215430064,68193264356625962745,-4540676410166495710647132,340490163529472610366913265415,-27855124236605132343148828462041600,2435626709938924912388859041808692004168,-224454569362480017774496526359833716387775750
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
35,-28406,74179224,-315757971760,1760470513373355,-11650868416718897184,86816215608149614021421,-705682651936047322932317440,6130473816106166493763697052159,-56127216585230402815515199001701160
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
35,-28406,74179224,-315757971760,1760470513373355,-11650868416718897184,86816215608149614021421,-705682651936047322932317440,6130473816106166493763697052159,-56127216585230402815515199001701160
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
135,-1086318,28435372542,-1216181215430064,68193264356625962745,-4540676410166495710647132,340490163529472610366913265415,-27855124236605132343148828462041600,2435626709938924912388859041808692004168,-224454569362480017774496526359833716387775750
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
35,-28406,74179224,-315757971760,1760470513373355,-11650868416718897184,86816215608149614021421,-705682651936047322932317440,6130473816106166493763697052159,-56127216585230402815515199001701160
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-6,-54,-1366,-51810,-2474832,-136800398,-8365133550,-550761213522,-38368938063820,-2794752099058044
35,-28406,74179224,-315757971760,1760470513373355,-11650868416718897184,86816215608149614021421,-705682651936047322932317440,6130473816106166493763697052159,-56127216585230402815515199001701160
7,-686,203553,-95642288,57799682850,-40961095203294,32399932655365625,-27773642079783410944,25314700569537333025575,-24217036523959703435891740
-70,-205436,-2092186782,-36209735945824,-842248393457687790,-23658760778705982021708,-757512921105797501181179958,-26701888419558637920349724677248,-1013123624736567699212741899788936870,-40742276211449989709328725611904194985180
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-36,-28368,-64801620,-229709233728,-1036819307807820,-5453657726803703568,-31883277613924563821316,-201388227129846792121284864,-1349476454606214989174512032540,-9474052174463009791767430823693040
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
35,-28406,74179224,-315757971760,1760470513373355,-11650868416718897184,86816215608149614021421,-705682651936047322932317440,6130473816106166493763697052159,-56127216585230402815515199001701160
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
9,-828,220887,-91723968,48541109535,-29952875995254,20550570071030937,-15237924426932568192,11988890231949796636548,-9884221378599194771141790
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
64,-166720,1282295808,-15481449996544,239730267467335520,-4347730323522060594048,87955066299132537056172418,-1927684953108931181165625754624,44914798702844830049237717076466560,-1098283483327764936646058973996137677440
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-70,-205436,-2092186782,-36209735945824,-842248393457687790,-23658760778705982021708,-757512921105797501181179958,-26701888419558637920349724677248,-1013123624736567699212741899788936870,-40742276211449989709328725611904194985180
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-36,-28368,-64801620,-229709233728,-1036819307807820,-5453657726803703568,-31883277613924563821316,-201388227129846792121284864,-1349476454606214989174512032540,-9474052174463009791767430823693040
64,-166720,1282295808,-15481449996544,239730267467335520,-4347730323522060594048,87955066299132537056172418,-1927684953108931181165625754624,44914798702844830049237717076466560,-1098283483327764936646058973996137677440
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
35,-28406,74179224,-315757971760,1760470513373355,-11650868416718897184,86816215608149614021421,-705682651936047322932317440,6130473816106166493763697052159,-56127216585230402815515199001701160
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-64,-50432,-115202880,-408371971072,-1843234324991680,-9695391514317695232,-56681382424754780126784,-358023514897505408215617536,-2399069252633271091865799168960,-16842759421267572963142099242120960
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
135,-1086318,28435372542,-1216181215430064,68193264356625962745,-4540676410166495710647132,340490163529472610366913265415,-27855124236605132343148828462041600,2435626709938924912388859041808692004168,-224454569362480017774496526359833716387775750
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
135,-1086318,28435372542,-1216181215430064,68193264356625962745,-4540676410166495710647132,340490163529472610366913265415,-27855124236605132343148828462041600,2435626709938924912388859041808692004168,-224454569362480017774496526359833716387775750
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
14,-1288,343602,-142681728,75508392610,-46593362659284,31967553443825902,-23703437997450661632,18649384805255239212408,-15375455477820969643998340
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
9,-828,220887,-91723968,48541109535,-29952875995254,20550570071030937,-15237924426932568192,11988890231949796636548,-9884221378599194771141790
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-14,-6944,-14655438,-57272507712,-312685540751570,-2105623300386079152,-16375732673492965927042,-141458907680492018685341952,-1323716018103272386816721154972,-13191533671440222696958546588955840
91,-443394,7482057534,-213773336036288,8157795060549660250,-373751873316048425961798,19421906112029139563204580374,-1106562064686475101697438063861952,67631768101645980619753265798360732193,-4368663322146894583121801857104104229073190
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
9,-2394,1884303,-2321869392,3657968724465,-6732080016196428,13791961071209454777,-30560944703463172925952,71896376437629182908608267,-177313496101793940752127172860
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-270,-7366896,-715973812470,-119067999759222048,-26679395417297483052810,-7227743977462572668567695968,-2233323198647725831231740301885662,-760010196148660296242925175647988527744,-278459353172921375969780910539513527168764372,-108152914958946635933414849148992017474742510619120
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-400,-14456800,-1697613598800,-325516871311180800,-81802198375990517456000,-24406157365629411888120772800,-8199270975527975540059219711538800,-3004841944827062348281243626588747776000,-1176897067658640095515020898201311006289626000,-485780915728977490315799003017803190828511121236000
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
3,-6,27,-192,1695,-17064,188454,-2228160,27748899,-360012150
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-400,-14456800,-1697613598800,-325516871311180800,-81802198375990517456000,-24406157365629411888120772800,-8199270975527975540059219711538800,-3004841944827062348281243626588747776000,-1176897067658640095515020898201311006289626000,-485780915728977490315799003017803190828511121236000
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
91,-443394,7482057534,-213773336036288,8157795060549660250,-373751873316048425961798,19421906112029139563204580374,-1106562064686475101697438063861952,67631768101645980619753265798360732193,-4368663322146894583121801857104104229073190
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
312,-6760056,424860201972,-41432055841655616,5143228035924546286080,-743869866097077689511387000,119556241194107993403092397031872,-20757923760268595350401225392318737920,3823033664848492340540787560430505167482292,-737620454951550280482900392542228034315719885320
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
12,-3120,2364012,-2787773184,4190779758900,-7346594327468256,14320547143057879836,-30169195108086626781696,67441459865458331472945120,-157981080035937078041254913640
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-572,-35737460,-6544718678718,-1870143469823410496,-682528784575522548009390,-290855531610981527356071995364,-137945197636105689007261899584255564,-70754123031928270748863163832850208431872,-38527547511156453125793230386149709601334670926,-21992401747051096567600566770471308430150328182119440
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
312,-6760056,424860201972,-41432055841655616,5143228035924546286080,-743869866097077689511387000,119556241194107993403092397031872,-20757923760268595350401225392318737920,3823033664848492340540787560430505167482292,-737620454951550280482900392542228034315719885320
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-572,-35737460,-6544718678718,-1870143469823410496,-682528784575522548009390,-290855531610981527356071995364,-137945197636105689007261899584255564,-70754123031928270748863163832850208431872,-38527547511156453125793230386149709601334670926,-21992401747051096567600566770471308430150328182119440
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-400,-14456800,-1697613598800,-325516871311180800,-81802198375990517456000,-24406157365629411888120772800,-8199270975527975540059219711538800,-3004841944827062348281243626588747776000,-1176897067658640095515020898201311006289626000,-485780915728977490315799003017803190828511121236000
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-18,-24480,-142689438,-1539071260992,-23186708510102550,-430828177265983768896,-9244904640695095657290138,-220343737303444873848091640064,-5688878933387074225722699135146616,-156416598067721071110530441222007076320
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
18,-4680,3546018,-4181659776,6286169638350,-11019891491202384,21480820714586819754,-45253792662129940172544,101162189798187497209417680,-236971620053905617061882370460
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-572,-35737460,-6544718678718,-1870143469823410496,-682528784575522548009390,-290855531610981527356071995364,-137945197636105689007261899584255564,-70754123031928270748863163832850208431872,-38527547511156453125793230386149709601334670926,-21992401747051096567600566770471308430150328182119440
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
12,-3120,2364012,-2787773184,4190779758900,-7346594327468256,14320547143057879836,-30169195108086626781696,67441459865458331472945120,-157981080035937078041254913640
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-3255,-1726920000,-2656914265459755,-6340029096040014324480,-19252437447173953903127058525,-68100847808424523585329200364296640,-267650678892546368733470165119243755738900,-1136243790846767636747132007087443233650694179840,-5116219292947671286765045158089599189044217120784972070,-24132207010866057844080990264246707738903279581635137111270400
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
1905,-474846030,347118020882145,-394812066715668473040,572229937650019232284032375,-966783030513248156057157232114740,1815589534656834457469703672430813532085,-3683922747495832664125120979016956795471088000,7929722205450318101928281884082240674271456379213420,-17882709376699373549443199723013825023949357967298420580600
-360,-10816800,-955280621520,-131387253502577280,-23038812078881891590800,-4710642708125435826238092000,-1070832928676949257009318606892960,-263046780395078966523739248373626186240,-68556406114436481677525487898422504707599680,-18721003584535625353442207050261112621331262588800
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
15,-8850,15247035,-40885004160,139772461075125,-557255508976218510,2470471334766938192655,-11836987808289192109154880,60181717309478369993398885740,-320630144050127856439338887544450
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-3255,-1726920000,-2656914265459755,-6340029096040014324480,-19252437447173953903127058525,-68100847808424523585329200364296640,-267650678892546368733470165119243755738900,-1136243790846767636747132007087443233650694179840,-5116219292947671286765045158089599189044217120784972070,-24132207010866057844080990264246707738903279581635137111270400
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
1905,-474846030,347118020882145,-394812066715668473040,572229937650019232284032375,-966783030513248156057157232114740,1815589534656834457469703672430813532085,-3683922747495832664125120979016956795471088000,7929722205450318101928281884082240674271456379213420,-17882709376699373549443199723013825023949357967298420580600
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-360,-10816800,-955280621520,-131387253502577280,-23038812078881891590800,-4710642708125435826238092000,-1070832928676949257009318606892960,-263046780395078966523739248373626186240,-68556406114436481677525487898422504707599680,-18721003584535625353442207050261112621331262588800
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
-4,-32,-756,-27264,-1252040,-67008672,-3986927140,-256351767040,-17489519861976,-1250347053328960
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
15,-8850,15247035,-40885004160,139772461075125,-557255508976218510,2470471334766938192655,-11836987808289192109154880,60181717309478369993398885740,-320630144050127856439338887544450
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
37980,-462626983044,16331350468111216830,-893792191441439881414048608,62232309026674987429943459932441590,-5046498791172417020471637970128449966340624,454630534860541308771220832159554921292851297760952,-44235779646128940413634013997906973011175219046562684193024,4564907303200182500908574624796784406784262002172579106226672510114,-493441639975024587825246922744596456140228787463208978527292341628753412480
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
37980,-462626983044,16331350468111216830,-893792191441439881414048608,62232309026674987429943459932441590,-5046498791172417020471637970128449966340624,454630534860541308771220832159554921292851297760952,-44235779646128940413634013997906973011175219046562684193024,4564907303200182500908574624796784406784262002172579106226672510114,-493441639975024587825246922744596456140228787463208978527292341628753412480
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-110,-690400,-12732898500,-365755300376960,-13396346231807621000,-572177674886086100240640,-27172114904589877836087169710,-1394459613053925058521490943813120,-75929066667647284393189327309989314130,-4332004453144361480803389196317733538208000
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-10,-4000,-4675050,-8499459200,-19700057286250,-53249655299804640,-160051064713047449550,-519920176225361681625600,-1792162509914433782659526460,-6473440647540021708395245108000
5,-110,6885,-672000,83508575,-12094519140,1947142107715,-338737148734400,62523355202658900,-12092288273835858400
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-477624,-128200984212672,-99656074733048380429848,-120051373194913100455372350528000,-183947003356023583250010928238862872525160,-328205707867775333479295828773226768442592068147456,-650499266499753228066448388477842521415738723120256491597032,-1392386074599614085299798534211666291197463586901055420913132610365440,-3160744530374000176209642695855815841799886369172971293586155698463665227501320,-7515259172122601287322304247910619145303953953651349383350014748131550712902643202386880
433356,-100505641197318,68322255454114143712902,-72212367995865725940111795807840,97210782833122029313836344573365072451565,-152492101447747815195346479348679109331268235709594,265829499301218529899537222350812203869854242663030671086353,-500590418815049799444073914653988977065019071266235118974890737428800,999893961545014629598212723074885284021601679666155084086609588746175158524403,-2092201230620318669550526040592381519712247213964918690056591501774339488331255805904890
-171171,-12821150998656,-2826165621430870488945,-969728912543786211730233815040,-424012859954403673795411778937417593835,-216101732429210131704681635554565439586889423616,-122414866146527902018782524755547213743358555842593812274,-74917393945096871194276821921799873951910042038499975177091514368,-48635994715062042122906915898015447705011248614242654894636902902339277467,-33077793598899223973231441422345136090357813639038644389888282553899516396236415040
-477624,-128200984212672,-99656074733048380429848,-120051373194913100455372350528000,-183947003356023583250010928238862872525160,-328205707867775333479295828773226768442592068147456,-650499266499753228066448388477842521415738723120256491597032,-1392386074599614085299798534211666291197463586901055420913132610365440,-3160744530374000176209642695855815841799886369172971293586155698463665227501320,-7515259172122601287322304247910619145303953953651349383350014748131550712902643202386880
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
433356,-100505641197318,68322255454114143712902,-72212367995865725940111795807840,97210782833122029313836344573365072451565,-152492101447747815195346479348679109331268235709594,265829499301218529899537222350812203869854242663030671086353,-500590418815049799444073914653988977065019071266235118974890737428800,999893961545014629598212723074885284021601679666155084086609588746175158524403,-2092201230620318669550526040592381519712247213964918690056591501774339488331255805904890
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-171171,-12821150998656,-2826165621430870488945,-969728912543786211730233815040,-424012859954403673795411778937417593835,-216101732429210131704681635554565439586889423616,-122414866146527902018782524755547213743358555842593812274,-74917393945096871194276821921799873951910042038499975177091514368,-48635994715062042122906915898015447705011248614242654894636902902339277467,-33077793598899223973231441422345136090357813639038644389888282553899516396236415040
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
-6,-288,-40338,-8757888,-2423174610,-781757904960,-280428292929288,-108716133619591680,-44722190213861173848,-19278245712836560038720
6337368,-36432650324447568,606135111893489291682708648,-15622181939583247954847595600537008640,512017776980375285355585024571883304438910820160,-19538782254436972827894180063211097359755353556974558517024,828164270658750738346040271967001959152695754615719092038843351985344,-37906866891834913229097112656564117087690207112036272229870374551788069880578560,1839981714980352134811002443234044690553929956433055766092038524963679744978730676864233680,-93544057645622949640282771136102692733503219084446569869276251836098905887085242351620163543998903680
-12,-10080,-24755868,-94608788352,-460982403830100,-2619520717249048032,-16552244374123501748460,-113039597531209762966261248,-819158459694158893885256804220,-6220461691900110529238981538940320
6337368,-36432650324447568,606135111893489291682708648,-15622181939583247954847595600537008640,512017776980375285355585024571883304438910820160,-19538782254436972827894180063211097359755353556974558517024,828164270658750738346040271967001959152695754615719092038843351985344,-37906866891834913229097112656564117087690207112036272229870374551788069880578560,1839981714980352134811002443234044690553929956433055766092038524963679744978730676864233680,-93544057645622949640282771136102692733503219084446569869276251836098905887085242351620163543998903680
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
35,-28406,74179224,-315757971760,1760470513373355,-11650868416718897184,86816215608149614021421,-705682651936047322932317440,6130473816106166493763697052159,-56127216585230402815515199001701160
-87544665,-10556584480319952960,-3681413673247785810761995396932,-1988182153920212050272273935804589040514304,-1365172029893394077230556856469066301224631124340753485,-1091278753872323340614191525556615113844067465233029517991519559872,-968845890318334585373215788218666356117991280462976629893723868194085162689955,-928816640028432728807860094132068635345033906436959480830036496541370048863732022513095680,-944234093651467049094007463923755620616145607125495524301192938895451388925795406470993250552887395468,-1005358468778655790450667630218345707987283658897012303182713450639381693409634808252234663899347451611567648114560
-87544665,-10556584480319952960,-3681413673247785810761995396932,-1988182153920212050272273935804589040514304,-1365172029893394077230556856469066301224631124340753485,-1091278753872323340614191525556615113844067465233029517991519559872,-968845890318334585373215788218666356117991280462976629893723868194085162689955,-928816640028432728807860094132068635345033906436959480830036496541370048863732022513095680,-944234093651467049094007463923755620616145607125495524301192938895451388925795406470993250552887395468,-1005358468778655790450667630218345707987283658897012303182713450639381693409634808252234663899347451611567648114560
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
7,-644,171801,-71340864,37754196305,-23296681329642,15983776721912951,-11851718998725330816,9324692402627619606204,-7687727738910484821999170
-8,-1280,-597888,-434054144,-401685456600,-433490796251136,-520183566118648264,-674629646881575636992,-928399765765871170778184,-1338816739107536313152945920
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
-32,-25216,-57601440,-204185985536,-921617162495840,-4847695757158847616,-28340691212377390063392,-179011757448752704107808768,-1199534626316635545932899584480,-8421379710633786481571049621060480
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
9,-2340,1773009,-2090829888,3143084819175,-5509945745601192,10740410357293409877,-22626896331064970086272,50581094899093748604708840,-118485810026952808530941185230
11,-6490,11181159,-29982336384,102499804788425,-408654039915893574,1811678978829088007947,-8680457726078740880046912,44133259360284137995159182876,-235128772303427094722181850865930
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
286,-6196718,389455185141,-37979384521517648,4714625699597500762240,-681880710588987882052104750,109593221094598993952834697279216,-19028096780246212404534456609625509760,3504447526111117978829055263727963070192101,-676152083705587757109325359830375698122743228210
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040
-3038,-1611792000,-2479786647762438,-5917360489637346702848,-17968941617362356976251921290,-63560791287862888679640587006676864,-249807300299709944151238820777960838689640,-1060494204790316460963989873281613684740647901184,-4775138006751159867647375480883625909774602646065973932,-22523393210141653987808924246630260556309727609526127970519040


==> anc/paper_data/7-51-13590/potent_rays_rank.dat <==
48


==> anc/paper_data/7-51-13590/potent_rays_vols.dat <==
1.0612898486379017,1.4529211869916665,1.4596020390217639,1.4630811851280114,1.519181909137064,1.5393519089431607,1.5575129603750604,1.630133860580969,1.6552918265451737,1.6640708577137175,1.6660301145557455,1.72969262649805,1.7302158355779511,1.7474881684497596,1.7551164291345849,1.811019269444941,1.8116248060207312,1.8272380383711564,1.827920083795238,1.8337999397093512,1.8451631409005707,1.9023902315445298,1.9218126357637928,1.9456912977046983,1.9470271775471986,1.9541050226856278,1.9588024112603009,1.993925579084081,1.9979194339015365,2.0041136856896102,2.007047410281068,2.0207230073113607,2.0298361425271096,2.0338548926070246,2.0662335081309706,2.09750212006621,2.1132518658262,2.1220324844316956,2.122517018590358,2.1258730598830553,2.133731315752648,2.1348957692731574,2.1647021905108943,2.169865645727519,2.1708906868675157,2.197972677555086,2.2017823543530923,2.242268882141637,2.245905190826356,2.2499941969152957,2.2637325449805346,2.2748032847356825,2.2820301998881902,2.3352856463634133,2.336724188725711,2.3396661245644346,2.349505926206021,2.3550148461942513,2.3580727123370693,2.3583106641600686,2.380544086399574,2.4043804585090456,2.4302627324575212,2.431485142355058,2.4316842918404653,2.4346112345412294,2.4380924531310058,2.4381242783676704,2.443394623636948,2.4442867049190795,2.4486080063494917,2.4493613217972214,2.4965768004136315,2.503547842843254,2.5044509643010606,2.511099303503997,2.5283578762708885,2.5289741255766742,2.5320281420112245,2.538846466578576,2.54646336032355,2.5539890241008223,2.55906902419715,2.571478258847698,2.5717839394840354,2.5749540558868773,2.5763266703350283,2.5820021538111213,2.5842008342224574,2.5893725920517525,2.6057206808325972,2.6100386649569884,2.622777926884499,2.6269360150792522,2.6346043029945037,2.640509829639889,2.6572516400731843,2.6744141008541327,2.6796112346234295,2.689306685077142,2.7163164706163094,2.725016910156917,2.7325642106290466,2.736401757459113,2.7404108421863107,2.7404224664986394,2.7681961942361752,2.7789247744909815,2.7790082481971012,2.782629411448184,2.8135572254021213,2.829194175666565,2.8341691082282985,2.835424051015522,2.852314109826324,2.854209074190713,2.855646608634089,2.8586555701972998,2.8617347379679856,2.869494434332207,2.8711211163955674,2.8836654269336393,2.884459724148549,2.8900120661798674,2.9043661039524835,2.910270207405585,2.9346817289464155,2.9350198483537184,2.9431109900133556,2.950870986316964,2.9609466896884555,2.971394755602489,2.980772506548419,2.9840333415722995,2.9854610296112867,2.9863262960100982,2.993462446261214,2.9973777215228843,2.9989539479649245,3.003808751137395,3.0228608599347524,3.0235985239600325,3.0383754425864566,3.049149016844485,3.0502116841864577,3.0600595003214153,3.074024916972583,3.076545592392037,3.0806828488693583,3.083674603642777,3.084528967130364,3.107985548934394,3.1119249910095803,3.1320016354524682,3.136085659070531,3.1369398895337284,3.152224193071035,3.1534690904729175,3.156986714853293,3.1741981949886195,3.181796192825715,3.1837336344938016,3.184061861620867,3.185437271696415,3.188331782379322,3.19724270845677,3.1977624879266706,3.1996681997466396,3.20018189083898,3.208175014242414,3.212111817819647,3.214154054893598,3.2196830994866623,3.2308337831689506,3.233737457912831,3.241327019858584,3.2614634304455308,3.268599727583826,3.279931760760377,3.287439041170117,3.291301031658481,3.29320674347845,3.293633292958191,3.3254153022989,3.3286720918921624,3.3374895891946466,3.339255361375038,3.3471136172446307,3.357890362842923,3.3581332380931315,3.361034657582195,3.365913325505783,3.366491853864183,3.371005571720943,3.372172421045093,3.374661276980518,3.3845150498437313,3.384586462453342,3.3848938208918042,3.3868412018205305,3.3946558063525956,3.4135157479437623,3.416933035121751,3.4196707048767436,3.433538727225084,3.444478995374375,3.448801777507967,3.459226281698946,3.4628673605696463,3.4678558900547216,3.4736357330910295,3.48252986491633,3.489541906692878,3.490384703415927,3.4934569316287885,3.497043153426091,3.497425983616509,3.5173638435986163,3.5208558680988276,3.52881930037967,3.534297552221469,3.538382113615299,3.547370503951477,3.5484458937764884,3.5492998895803574,3.5556658485736037,3.564835491221775,3.565260692340175,3.573206801550185,3.574726206820916,3.5787933121795668,3.605875445923161,3.6105764118797445,3.614919678067878,3.617975133031205,3.629049759501754,3.6450549690201193,3.6541880013320664,3.656161123548827,3.6691521440395256,3.6698347459933984,3.6851279690722833,3.6909458368169936,3.69705233013525,3.702401520219759,3.7164772432334505,3.7246787489889144,3.7284036472425726,3.73380631218766,3.7424580056687518,3.7453793619448987,3.7669719955661094,3.7706163878393966,3.773809322776067,3.797963859374647,3.798966626986875,3.8135620316702514,3.8163115809007557,3.8324290059575006,3.8330608259791177,3.8337557757941667,3.836734577884826,3.8413557764313797,3.8484050406322154,3.8551111215377674,3.8662855927006525,3.869755205338123,3.873246549209483,3.879018033507595,3.882737732659379,3.8986569342454303,3.899558272225569,3.9061307647617127,3.931703949341042,3.934860991459164,3.9459465121210293,3.949270522802852,3.953804767990622,3.961028887328297,3.9915000520111974,3.9970197255214366,4.000827883460801,4.004545440613505,4.005763701182005,4.019281154437586,4.0257690517023335,4.029020392724249,4.043802873244221,4.04736559198281,4.064274754882515,4.080836625257412,4.091082623735346,4.105160714755677,4.110958735548245,4.117916310783528,4.121307745537415,4.123552743165618,4.156150754499379,4.172661533506748,4.178466576384892,4.1879601798463355,4.194592855923148,4.201827730990345,4.20577287789115,4.2081827374649095,4.21702957154227,4.2257357822574875,4.229435864885112,4.237124194998472,4.251178553424637,4.251757744078439,4.256677432934939,4.259726859414684,4.263016316269393,4.265921111202758,4.272857365327937,4.277863589958571,4.335514915672768,4.375737853505612,4.3783829053014784,4.384374307543105,4.387187049268519,4.3992777772235065,4.429363975123028,4.431673071240667,4.433619834601856,4.44223573955983,4.446976408101271,4.480929401402218,4.494369640171001,4.505274660588952,4.5144842489379045,4.541556602914284,4.545835566045241,4.5513214104251745,4.552779751047879,4.560679271323615,4.577639067772381,4.594148814859654,4.603777635636774,4.613199713036792,4.626064861433612,4.6528756132282005,4.654338239478804,4.655425337159041,4.673898684781051,4.67650604269118,4.699154518647102,4.729327477405974,4.732625483149597,4.735175207080438,4.743957062849617,4.763277375479568,4.764109836458637,4.766986921183232,4.777196059861723,4.785902588239679,4.786588944265189,4.787345269606831,4.7877333200104815,4.806375739792728,4.810195905304084,4.821560463957354,4.847975006019823,4.849495731805121,4.850501921490931,4.8602257023523805,4.871846090470136,4.876512027101157,4.881853238598264,4.886125609714124,4.891241316451016,4.895907597024433,4.899960046817064,4.900585223322068,4.930426423383434,4.935860812090397,4.9377793436895985,4.949217385589819,4.949264717356115,4.976441941285273,4.979709916738461,4.9842517565583435,4.999453955655824,5.006757566279205,5.0274199292101365,5.028843709298608,5.037073191273137,5.051602116979723,5.057536866944076,5.060161833629124,5.064474603632352,5.069006243617398,5.078845371836863,5.1019118404001205,5.107169799131533,5.115127314162194,5.1221032869946175,5.123275383062747,5.145140660711533,5.15836450474939,5.159213292537693,5.184745998165475,5.238477121397253,5.240418197301864,5.2841876551524365,5.290347490729381,5.291997470425507,5.3313222831511276,5.331916167740587,5.3390943975008085,5.340419795617457,5.342490274382506,5.351818105832109,5.3638548927722525,5.375989682858918,5.39057378635416,5.404628144780332,5.409728464254588,5.414715632831246,5.419166829839725,5.425687333038411,5.4385676911969725,5.439881051521368,5.455739552780315,5.488166083019138,5.49523096509072,5.499468734268376,5.504607044750145,5.505909096192518,5.515907210270484,5.549246466683265,5.555440718471338,5.5919333690196,5.610717081785992,5.616911333574066,5.641284981645484,5.652416083084773,5.659389747189024,5.666909037669754,5.6679338402936,5.676298910088725,5.718747610060348,5.719827202200769,5.720125221753705,5.748439017826712,5.782663293611975,5.793337299143715,5.811118203671924,5.812352758617308,5.819927899229953,5.874060085161929,5.88352104279538,5.885637869003041,5.9028783990474984,5.933623123791438,5.936079050260609,5.98583842465176,6.003951512846633,6.013339590699388,6.013372993712835,6.024558842017758,6.049357188380121,6.0673364548284265,6.070855263140462,6.094016270904305,6.105569335617421,6.1426957649383525,6.150945212548621,6.158189398145225,6.17608455498258,6.179319592260551,6.185319205538818,6.206182141848984,6.21169501811778,6.243824764127773,6.311056191147827,6.3171098745135055,6.322168876718507,6.367910507698824,6.3857620202839485,6.396460860816973,6.4119711169717775,6.418569202024742,6.435110157322439,6.449355163849361,6.474265605434056,6.5357362205367835,6.541417436259298,6.544023377709852,6.546063327549124,6.5580777361360205,6.5713980589144825,6.580338347981009,6.597949260736826,6.632009881651086,6.64133771310069,6.659848944892026,6.693480496753814,6.702808328203417,6.70754757576978,6.70842311933751,6.713935995606306,6.721779692836961,6.72611433076554,6.762599948670086,6.770146320238254,6.821383431649281,6.874474147647248,6.888002997772489,6.888002997772489,6.891597061357052,6.906430940842647,6.921308230633429,6.951596141337902,6.951596141337902,6.9679015559453745,6.995711622162631,7.0102983091027085,7.060705872975376,7.071073876791399,7.076480763515164,7.084051903717565,7.09467736195657,7.098149600999271,7.10808229308202,7.109149028605927,7.11396690786701,7.124299016540817,7.125829426111373,7.1339973712481495,7.141402953838092,7.148973145857063,7.157401104202322,7.1667891820550835,7.192934026553861,7.1956520578300385,7.210664096826093,7.210664096826093,7.224020670325501,7.226697716158036,7.232200042368415,7.2507747954549195,7.274257240391506,7.275822251515322,7.28671919651628,7.2887370875435025,7.289837187434173,7.300902693680886,7.321478195835425,7.326119129759505,7.337850383956933,7.380629488154511,7.386579117479158,7.41689474247309,7.431703961200078,7.4660667161020555,7.478205031095829,7.480426307074946,7.4909225792168925,7.497830433712622,7.502542182606799,7.503397771697202,7.509165080415215,7.513835925429573,7.537515779553473,7.571464608791839,7.573964850806757,7.576682882082935,7.592490206477095,7.5969183394450965,7.5969183394450965,7.608326096799994,7.618298672597206,7.623631486443955,7.638012927928038,7.646982632885326,7.660511483010538,7.679587885467482,7.6943248313463215,7.707732438454471,7.711527327491709,7.733827244201336,7.754861548884328,7.780447439332775,7.7948452521920135,7.823719173323994,7.848212605013856,7.8537605385199925,7.8614571313278425,7.895728761470437,7.935279826944935,7.9417566062658125,8.044470719125123,8.046488129639222,8.053771132834228,8.073861028569915,8.190174858901926,8.196709262804472,8.203729356684946,8.206193516821497,8.240921306873222,8.287428786497951,8.417183868128333,8.42550148888158,8.483553570760911,8.516697776625648,8.549255548494287,8.553080920318074,8.56098734507998,8.596972161454175,8.660565305019617,8.819571243313924,8.838721871364243,8.871935021874016,8.886697070909932,8.906816224817266,8.912757289592104,8.927258291783573,8.94203123794479,8.973878486915012,8.983226404073235,9.001662196369551,9.043976209642352,9.146065834581456,9.162806282508171,9.162806282508171,9.207832908867175,9.278669098377861,9.289992569638997,9.308170325797903,9.335509157711044,9.340958383154273,9.346543343477776,9.365052513724237,9.365228207019847,9.437720589361746,9.467713890269273,9.485467381561762,9.485467381561762,9.48897057980588,9.498823955061198,9.500829003031484,9.549060525127231,9.613865159341046,9.621758216649084,9.721682652388225,9.79486083594793,9.796716293673043,9.892644819927241,9.926654623807845,9.963197247226795,9.998120223797159,10.00278904090198,10.02082593058906,10.074657941830164,10.09998201745583,10.137252215417348,10.18780848430138,10.208996316660375,10.238533274640444,10.257975866799825,10.420712965652427,10.560098513087024,10.578964214698946,10.59747085089068,10.704050807715127,10.78001742744344,10.871775446189872,10.96275424525615,10.96605909842287,10.98829188353018,11.165129108741315,11.236034091360196,11.2816684464862,11.359884750706094,11.43760956724384,11.43760956724384,11.443371288888784,11.501202710809281,11.564795854374665,11.608293117810607,11.609034783238002,11.628388997940107,11.65397565052453,11.711820818628794,11.726468032866428,11.76027066629743,11.76027066629743,11.85374070292572,11.95190806716677,12.001144832639753,12.14652490891649,12.176537844872996,12.21360159520492,12.4316132309972,12.470187252386282,12.475295123243072,12.532779151535465,12.57942336279315,12.60120675441554,12.736988651281223,12.767290871802766,12.91700712252467,12.919033394154553,13.140329182586806,13.217926756528335,13.54017187135419,13.590651135849932,13.712412851979565,13.772854410375373,13.866473768990645,14.035073951033098,14.042829430984678,14.055420578924597,14.069112275669987,14.096242846642685,14.289950974992493,14.49638334547403,14.51502078145296,14.733602918936427,15.089156483247617,15.163567793915277,15.296742582634042,15.336725087145098,15.73180270534155,15.987216136715233,16.050809280280646,16.11440242384606,16.309877235768795,16.543370307756675,16.696131478387883,16.791778674861188,16.942768997059417,17.082385721006915,17.540753700449294,18.033100678570634,18.262019421450873,18.325990755190773,18.58468052050449,19.279728403693266,20.52105040740271,20.53682270618657,20.85948380524019,21.26555567690313,21.762372411112153,21.97526423191177,23.00900013623479,24.00191377283972,24.463213960743847,27.441954870558643,29.646699517794428,31.92175742582689,32.91467106243182,33.16307942953634,40.834514715419,41.82742835202393,42.075836719128446


==> anc/paper_data/7-51-13590/small_curves.dat <==
0,0,0,0,0,0,-1,0,0,0,0,0,-1,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,-1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-1,0,0,0,0,0,0,0,0
0,-1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0
0,1,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0
0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-1,0,0,0,0,0,0,0
-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,0,2,0
0,0,1,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,-1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,-1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-1,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,1,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,-1,0,0,0,0,0
0,-1,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
-1,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0
0,-1,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,-1,0,0,0,0,0,0,0,1,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,-1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0
0,0,0,1,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,1,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,0,0
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,1,0,0,0,0,0,0,0
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0
0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-1,0,1,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,1,0,0,0,0,0,0,0,0
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,1,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0
0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0
0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,1,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,1,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0
0,0,0,0,1,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,-1,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-2,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-2,0,0,0,0,0,0
0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2
0,0,1,0,1,0,0,0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,0,0,0
-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,2,0
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,0,0,1,0,0,0,0,0,0
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,-1,0,0,0,0,0,0,0,0,1,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0
0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0
-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,2,0,0
-1,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0
-1,0,0,0,-1,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
-1,0,0,0,0,-1,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0,0,-1,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0
-2,0,-1,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,0,0,0,0,0,0,0,0,0,0


==> anc/paper_data/7-51-13590/small_curves_cutoff.dat <==
1.2999999999999998


==> anc/paper_data/7-51-13590/small_curves_gv.dat <==
1,1,1,1,2,1,1,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,2,1,1,1,1,1,1,1,1,1,-2,1,1,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,-2,-2,1,-4,-2,-2,-2,1,-2,-2,-2,1,2,1,1,2,1,1,2,1


==> anc/paper_data/7-51-13590/small_curves_vols.dat <==
0.01046069556673146,0.032781228040521526,0.030315624993932033,0.05213359360895353,-0.006854858276998499,0.002849666293222697,0.0106068656292031,-0.009327831449603252,0.06359314356542711,0.03606144516027854,0.09153534753955128,0.0004878268930603724,0.0869196156644918,0.025014898524148066,0.058326069773524836,0.06047834965548837,0.10360073537966485,0.07974986992139677,0.11697885530510632,0.12385362123845667,0.1301210657041647,0.1499068210063541,0.19192040570039737,0.16349248922015747,0.15716739982390848,0.11178670703179705,0.16838422671568587,0.15260974963885054,0.09353854373181036,0.16575196003790893,0.1636386592826291,0.0982026711202657,0.2138050950632966,0.18116148149555045,0.09780319474445065,0.1719462118259827,0.18389154514142092,0.17270287520288718,0.20259810415595325,0.21023843300111622,0.21135786342695084,0.14995822385071733,0.18254657655275963,0.20674213155189136,0.2682268074034866,0.2424434162945417,0.17108830513018347,0.10465717873654157,0.2524151903490832,0.27442105919156035,0.2947944460605392,0.20504223689738765,0.1577442762170307,0.32091809055308573,0.33601767255302306,0.18149094543976219,0.1672379551475558,0.3168001420555129,0.41475311374246715,0.24272691300097193,0.30581123195741,0.33500302234099166,0.3342918388828906,0.2855684974514361,0.45873145063578136,0.6066911507459913,0.4314720055104644,0.5735707112479105,0.36746326814121844,0.7607252294378313,0.5635630284868256,0.6938265804966832,0.7163717702391104,0.5242727726277234,0.5820340467129199,0.6299044397865181,0.6355884542540284,0.656357435532243,0.7121269071993712,0.71540176811728,0.7679665165103664


==> anc/paper_data/7-51-13590/target_volumes.dat <==
6,6,6,6,6,6,6,1,1,1,1,1,6,1,1,1,1,1,1,1,1,6,6,1,1,6,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,2,2


==> anc/paper_data/readme.txt <==
There are five folders containing the data for each of the examples described in the paper. Each folder contains the following files.

- basis.dat: Contains the indices of the prime toric divisors that are used as a basis of divisors. Importantly, this is different from the basis of prime toric divisors that contribute to the superpotential.
- corrected_cy_vol.dat: Contains the vev of $\mathcal{V}^{[0]}$ in the KKLT vacuum.
- corrected_heights.dat: Contains the heights that give the Kahler parameters in the KKLT vacuum.
- corrected_kahler_param.dat: Contains the Kahler parameters in the KKLT vacuum.
- corrected_target_volumes.dat: Contains the classical string-frame volumes of the divisors contributing to the superpotential, in the KKLT vacuum.
- c_tau.dat: Contains the value of $c_\tau$ for the flux vacuum.
- cy_vol: Contains the classical volume of the Calabi-Yau three-fold in the approximate KKLT vacuum (found by solving the F-term conditions while ignoring instanton and perturbative corrections).
- dual_curves.dat: Contains the lowest degree curves in the Mori cone of the mirror Calabi-Yau. Note: They are given as h21+5-dimensional vectors with the entries corresponding to the intersection numbers with the canonical and prime toric divisors.
- dual_curves_gv.dat: Contains the Gopakumar-Vafa invariants of the curves in dual_curves.dat.
- dual_points.dat: Contains the lattice points of $\Delta$.
- dual_simplices.dat: Contains the simplices of the triangulation of $\Delta$.
- g_s.dat: Contains the value of the string coupling $g_s$ in the KKLT vacuum.
- heights.dat: Contains the heights that give the Kahler parameters in the approximate KKLT vacuum.
- kahler_param.dat: Contains the Kahler parameters in the approximate KKLT vacuum.
- kklt_basis.dat: Contains the indices of the prime toric divisors that contribute to the superpotential.
- K_vec.dat: Contains the flux vector K.
- M_vec.dat: Contains the flux vector M.
- points.dat: Contains the lattice points of $\Delta^\circ$.
- potent_rays.dat: Contains the set of potent rays we have found. They are given as h11+5-dimensional vectors (see note in dual_curves.dat).
- potent_rays_gv.dat: Contains the first ten Gopakumar-Vafa invariants of the rays in potent_rays.dat.
- potent_rays_rank.dat: Contains the rank of the cone spanned by the rays in potent_rays.dat.
- potent_rays_vols.dat: Contains the volumes of the curves in potent_rays.dat in the KKLT vacuum.
- small_curves.dat: Contains the curves we found using toric information below the cutoff volume in the approximate KKLT vacuum.
- small_curves_cutoff: Contains the volume cutoff for the curves in small_curves.dat. Note: This volume cut is done before instanton corrections are considered.
- small_curves_gv.dat: Contains the Gopakumar-Vafa invariants of the curves in small_rays.dat.
- small_curves_vols.dat: Contains the volumes of the curves in small_rays.dat in the KKLT vacuum. Note: There are some negative volumes, which indicates that these curves are flopped upon moving from the Kahler parameters in kahler_param.dat to the ones of corrected_kahler_param.dat corresponding to the actual KKLT vacuum.
- target_volumes.dat: Contains the dual Coxeter numbers for the divisors contributing to the superpotential (or one for divisors hosting euclidean D3 brane instantons).
- W_0.dat: Contains the magnitude of $W_0$ in the flux vacuum.

